Forward production of $\Upsilon$ mesons in $pp$ collisions at $\sqrt{s}=7$ and 8TeV

The production of $\Upsilon$ mesons in $pp$ collisions at $\sqrt=7$ and $8\,\mathrm{TeV}$ is studied with the LHCb detector using data samples corresponding to an integrated luminosity of $1\,\mathrm{fb}^{-1}$ and $2\,\mathrm{fb}^{-1}$ respectively. The production cross-sections and ratios of cross-sections are measured as functions of the meson transverse momentum $p_T$ and rapidity $y$, for $p_T<30\,\mathrm{GeV}/c$} and $2.0<y<4.5$.

==> figs/Fig1a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 15:24:32 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",16,58,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.650111,-2025.316,11.13159,10632.91);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_20322340__3 = new TH1D("frame_20322340__3","A RooPlot of \"m(#mu^{+}#mu^{-})\"",400,8.5,12.5);
   frame_20322340__3->SetBinContent(1,8735.894);
   frame_20322340__3->SetMaximum(10000);
   frame_20322340__3->SetEntries(1);
   frame_20322340__3->SetDirectory(0);
   frame_20322340__3->SetStats(0);
   frame_20322340__3->SetMarkerStyle(20);
   frame_20322340__3->SetMarkerSize(1.2);
   frame_20322340__3->GetXaxis()->SetRange(51,251);
   frame_20322340__3->GetXaxis()->SetNdivisions(505);
   frame_20322340__3->GetXaxis()->SetLabelFont(132);
   frame_20322340__3->GetXaxis()->SetLabelOffset(0.015);
   frame_20322340__3->GetXaxis()->SetLabelSize(0.05);
   frame_20322340__3->GetXaxis()->SetTitleSize(0.06);
   frame_20322340__3->GetXaxis()->SetTitleFont(132);
   frame_20322340__3->GetYaxis()->SetLabelFont(132);
   frame_20322340__3->GetYaxis()->SetLabelSize(0.05);
   frame_20322340__3->GetYaxis()->SetTitleSize(0.06);
   frame_20322340__3->GetYaxis()->SetTitleFont(42);
   frame_20322340__3->GetZaxis()->SetLabelFont(132);
   frame_20322340__3->GetZaxis()->SetLabelSize(0.05);
   frame_20322340__3->GetZaxis()->SetTitleSize(0.06);
   frame_20322340__3->GetZaxis()->SetTitleFont(42);
   frame_20322340__3->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(400);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,8.505,810.913);
   grae->SetPointError(0,0.005,0.005,44.09195,44.09195);
   grae->SetPoint(1,8.515,815.938);
   grae->SetPointError(1,0.005,0.005,44.29684,44.29684);
   grae->SetPoint(2,8.525,872.0775);
   grae->SetPointError(2,0.005,0.005,45.82433,45.82433);
   grae->SetPoint(3,8.535,825.8425);
   grae->SetPointError(3,0.005,0.005,44.51383,44.51383);
   grae->SetPoint(4,8.545,747.0293);
   grae->SetPointError(4,0.005,0.005,42.27253,42.27253);
   grae->SetPoint(5,8.555,803.1126);
   grae->SetPointError(5,0.005,0.005,43.93377,43.93377);
   grae->SetPoint(6,8.565,779.1278);
   grae->SetPointError(6,0.005,0.005,43.26774,43.26774);
   grae->SetPoint(7,8.575,846.1752);
   grae->SetPointError(7,0.005,0.005,45.02479,45.02479);
   grae->SetPoint(8,8.585,734.5746);
   grae->SetPointError(8,0.005,0.005,41.89538,41.89538);
   grae->SetPoint(9,8.595,733.1273);
   grae->SetPointError(9,0.005,0.005,42.03198,42.03198);
   grae->SetPoint(10,8.605,751.175);
   grae->SetPointError(10,0.005,0.005,42.57729,42.57729);
   grae->SetPoint(11,8.615,783.9233);
   grae->SetPointError(11,0.005,0.005,43.39487,43.39487);
   grae->SetPoint(12,8.625,711.9482);
   grae->SetPointError(12,0.005,0.005,41.35786,41.35786);
   grae->SetPoint(13,8.635,760.9271);
   grae->SetPointError(13,0.005,0.005,42.64817,42.64817);
   grae->SetPoint(14,8.645,696.8056);
   grae->SetPointError(14,0.005,0.005,40.89454,40.89454);
   grae->SetPoint(15,8.655,778.7617);
   grae->SetPointError(15,0.005,0.005,43.17871,43.17871);
   grae->SetPoint(16,8.665,724.4485);
   grae->SetPointError(16,0.005,0.005,41.66924,41.66924);
   grae->SetPoint(17,8.675,743.2982);
   grae->SetPointError(17,0.005,0.005,42.26568,42.26568);
   grae->SetPoint(18,8.685,725.9894);
   grae->SetPointError(18,0.005,0.005,41.8196,41.8196);
   grae->SetPoint(19,8.695,713.632);
   grae->SetPointError(19,0.005,0.005,41.388,41.388);
   grae->SetPoint(20,8.705,691.7812);
   grae->SetPointError(20,0.005,0.005,40.73603,40.73603);
   grae->SetPoint(21,8.715,698.618);
   grae->SetPointError(21,0.005,0.005,40.8547,40.8547);
   grae->SetPoint(22,8.725,727.0865);
   grae->SetPointError(22,0.005,0.005,41.67596,41.67596);
   grae->SetPoint(23,8.735,653.8144);
   grae->SetPointError(23,0.005,0.005,39.61749,39.61749);
   grae->SetPoint(24,8.745,716.9864);
   grae->SetPointError(24,0.005,0.005,41.43944,41.43944);
   grae->SetPoint(25,8.755,737.1929);
   grae->SetPointError(25,0.005,0.005,42.05175,42.05175);
   grae->SetPoint(26,8.765,717.1761);
   grae->SetPointError(26,0.005,0.005,41.44936,41.44936);
   grae->SetPoint(27,8.775,728.1216);
   grae->SetPointError(27,0.005,0.005,41.73391,41.73391);
   grae->SetPoint(28,8.785,673.9879);
   grae->SetPointError(28,0.005,0.005,40.17687,40.17687);
   grae->SetPoint(29,8.795,712.4103);
   grae->SetPointError(29,0.005,0.005,41.24305,41.24305);
   grae->SetPoint(30,8.805,646.6732);
   grae->SetPointError(30,0.005,0.005,39.40484,39.40484);
   grae->SetPoint(31,8.815,657.4979);
   grae->SetPointError(31,0.005,0.005,39.62079,39.62079);
   grae->SetPoint(32,8.825,710.4203);
   grae->SetPointError(32,0.005,0.005,41.19479,41.19479);
   grae->SetPoint(33,8.835,619.0595);
   grae->SetPointError(33,0.005,0.005,38.4349,38.4349);
   grae->SetPoint(34,8.845,652.887);
   grae->SetPointError(34,0.005,0.005,39.48945,39.48945);
   grae->SetPoint(35,8.855,691.4493);
   grae->SetPointError(35,0.005,0.005,40.64695,40.64695);
   grae->SetPoint(36,8.865,618.6129);
   grae->SetPointError(36,0.005,0.005,38.39988,38.39988);
   grae->SetPoint(37,8.875,697.9895);
   grae->SetPointError(37,0.005,0.005,40.89649,40.89649);
   grae->SetPoint(38,8.885,688.8162);
   grae->SetPointError(38,0.005,0.005,40.55319,40.55319);
   grae->SetPoint(39,8.895,608.4302);
   grae->SetPointError(39,0.005,0.005,38.14063,38.14063);
   grae->SetPoint(40,8.905,666.765);
   grae->SetPointError(40,0.005,0.005,39.88997,39.88997);
   grae->SetPoint(41,8.915,647.8073);
   grae->SetPointError(41,0.005,0.005,39.32165,39.32165);
   grae->SetPoint(42,8.925,699.9421);
   grae->SetPointError(42,0.005,0.005,41.00617,41.00617);
   grae->SetPoint(43,8.935,646.1121);
   grae->SetPointError(43,0.005,0.005,39.21611,39.21611);
   grae->SetPoint(44,8.945,676.6088);
   grae->SetPointError(44,0.005,0.005,40.26089,40.26089);
   grae->SetPoint(45,8.955,627.0244);
   grae->SetPointError(45,0.005,0.005,38.62765,38.62765);
   grae->SetPoint(46,8.965,634.0625);
   grae->SetPointError(46,0.005,0.005,38.99387,38.99387);
   grae->SetPoint(47,8.975,610.4677);
   grae->SetPointError(47,0.005,0.005,38.19116,38.19116);
   grae->SetPoint(48,8.985,676.067);
   grae->SetPointError(48,0.005,0.005,40.08505,40.08505);
   grae->SetPoint(49,8.995,684.7585);
   grae->SetPointError(49,0.005,0.005,40.39152,40.39152);
   grae->SetPoint(50,9.005,612.3963);
   grae->SetPointError(50,0.005,0.005,38.23977,38.23977);
   grae->SetPoint(51,9.015,694.2082);
   grae->SetPointError(51,0.005,0.005,40.67333,40.67333);
   grae->SetPoint(52,9.025,617.0558);
   grae->SetPointError(52,0.005,0.005,38.30768,38.30768);
   grae->SetPoint(53,9.035,626.3768);
   grae->SetPointError(53,0.005,0.005,38.66892,38.66892);
   grae->SetPoint(54,9.045,558.9514);
   grae->SetPointError(54,0.005,0.005,36.41789,36.41789);
   grae->SetPoint(55,9.055,614.333);
   grae->SetPointError(55,0.005,0.005,38.20345,38.20345);
   grae->SetPoint(56,9.065,654.2653);
   grae->SetPointError(56,0.005,0.005,39.4234,39.4234);
   grae->SetPoint(57,9.075,628.9903);
   grae->SetPointError(57,0.005,0.005,38.7526,38.7526);
   grae->SetPoint(58,9.085,610.5992);
   grae->SetPointError(58,0.005,0.005,38.20097,38.20097);
   grae->SetPoint(59,9.095,573.1044);
   grae->SetPointError(59,0.005,0.005,36.87353,36.87353);
   grae->SetPoint(60,9.105,627.6796);
   grae->SetPointError(60,0.005,0.005,38.67254,38.67254);
   grae->SetPoint(61,9.115,624.9405);
   grae->SetPointError(61,0.005,0.005,38.64889,38.64889);
   grae->SetPoint(62,9.125,682.4409);
   grae->SetPointError(62,0.005,0.005,40.31885,40.31885);
   grae->SetPoint(63,9.135,623.1791);
   grae->SetPointError(63,0.005,0.005,38.53665,38.53665);
   grae->SetPoint(64,9.145,568.7333);
   grae->SetPointError(64,0.005,0.005,36.66246,36.66246);
   grae->SetPoint(65,9.155,641.6639);
   grae->SetPointError(65,0.005,0.005,39.09194,39.09194);
   grae->SetPoint(66,9.165,611.7939);
   grae->SetPointError(66,0.005,0.005,38.12536,38.12536);
   grae->SetPoint(67,9.175,631.223);
   grae->SetPointError(67,0.005,0.005,38.66414,38.66414);
   grae->SetPoint(68,9.185,601.3665);
   grae->SetPointError(68,0.005,0.005,37.76864,37.76864);
   grae->SetPoint(69,9.195,683.2518);
   grae->SetPointError(69,0.005,0.005,40.29639,40.29639);
   grae->SetPoint(70,9.205,566.3018);
   grae->SetPointError(70,0.005,0.005,36.66743,36.66743);
   grae->SetPoint(71,9.215,673.2236);
   grae->SetPointError(71,0.005,0.005,39.99025,39.99025);
   grae->SetPoint(72,9.225,635.8405);
   grae->SetPointError(72,0.005,0.005,38.87534,38.87534);
   grae->SetPoint(73,9.235,647.5732);
   grae->SetPointError(73,0.005,0.005,39.08487,39.08487);
   grae->SetPoint(74,9.245,587.8868);
   grae->SetPointError(74,0.005,0.005,37.36536,37.36536);
   grae->SetPoint(75,9.255,707.5643);
   grae->SetPointError(75,0.005,0.005,40.96143,40.96143);
   grae->SetPoint(76,9.265,728.0782);
   grae->SetPointError(76,0.005,0.005,41.52169,41.52169);
   grae->SetPoint(77,9.275,683.1851);
   grae->SetPointError(77,0.005,0.005,40.21814,40.21814);
   grae->SetPoint(78,9.285,722.4926);
   grae->SetPointError(78,0.005,0.005,41.40642,41.40642);
   grae->SetPoint(79,9.295,711.8792);
   grae->SetPointError(79,0.005,0.005,41.06899,41.06899);
   grae->SetPoint(80,9.305,770.4717);
   grae->SetPointError(80,0.005,0.005,42.5741,42.5741);
   grae->SetPoint(81,9.315,833.0965);
   grae->SetPointError(81,0.005,0.005,44.51842,44.51842);
   grae->SetPoint(82,9.325,888.7682);
   grae->SetPointError(82,0.005,0.005,45.80997,45.80997);
   grae->SetPoint(83,9.335,867.8795);
   grae->SetPointError(83,0.005,0.005,45.21449,45.21449);
   grae->SetPoint(84,9.345,987.1014);
   grae->SetPointError(84,0.005,0.005,48.20064,48.20064);
   grae->SetPoint(85,9.355,1197.139);
   grae->SetPointError(85,0.005,0.005,52.99764,52.99764);
   grae->SetPoint(86,9.365,1575.891);
   grae->SetPointError(86,0.005,0.005,60.88712,60.88712);
   grae->SetPoint(87,9.375,1878.441);
   grae->SetPointError(87,0.005,0.005,66.33752,66.33752);
   grae->SetPoint(88,9.385,2518.601);
   grae->SetPointError(88,0.005,0.005,76.7591,76.7591);
   grae->SetPoint(89,9.395,3324.933);
   grae->SetPointError(89,0.005,0.005,88.10238,88.10238);
   grae->SetPoint(90,9.405,4153.247);
   grae->SetPointError(90,0.005,0.005,98.41574,98.41574);
   grae->SetPoint(91,9.415,5160.65);
   grae->SetPointError(91,0.005,0.005,109.6997,109.6997);
   grae->SetPoint(92,9.425,6314.619);
   grae->SetPointError(92,0.005,0.005,121.3279,121.3279);
   grae->SetPoint(93,9.435,7202.986);
   grae->SetPointError(93,0.005,0.005,129.465,129.465);
   grae->SetPoint(94,9.445,7974.314);
   grae->SetPointError(94,0.005,0.005,136.2152,136.2152);
   grae->SetPoint(95,9.455,8147.701);
   grae->SetPointError(95,0.005,0.005,137.6602,137.6602);
   grae->SetPoint(96,9.465,8181.894);
   grae->SetPointError(96,0.005,0.005,138.0053,138.0053);
   grae->SetPoint(97,9.475,7332.157);
   grae->SetPointError(97,0.005,0.005,130.5458,130.5458);
   grae->SetPoint(98,9.485,6135.632);
   grae->SetPointError(98,0.005,0.005,119.5108,119.5108);
   grae->SetPoint(99,9.495,5220.52);
   grae->SetPointError(99,0.005,0.005,110.216,110.216);
   grae->SetPoint(100,9.505,4071.435);
   grae->SetPointError(100,0.005,0.005,97.38141,97.38141);
   grae->SetPoint(101,9.515,3191.836);
   grae->SetPointError(101,0.005,0.005,86.25327,86.25327);
   grae->SetPoint(102,9.525,2248.8);
   grae->SetPointError(102,0.005,0.005,72.51811,72.51811);
   grae->SetPoint(103,9.535,1753.155);
   grae->SetPointError(103,0.005,0.005,64.05894,64.05894);
   grae->SetPoint(104,9.545,1204.675);
   grae->SetPointError(104,0.005,0.005,53.12175,53.12175);
   grae->SetPoint(105,9.555,994.848);
   grae->SetPointError(105,0.005,0.005,48.29023,48.29023);
   grae->SetPoint(106,9.565,815.0045);
   grae->SetPointError(106,0.005,0.005,43.79027,43.79027);
   grae->SetPoint(107,9.575,579.8513);
   grae->SetPointError(107,0.005,0.005,36.92505,36.92505);
   grae->SetPoint(108,9.585,546.6255);
   grae->SetPointError(108,0.005,0.005,35.76236,35.76236);
   grae->SetPoint(109,9.595,513.2898);
   grae->SetPointError(109,0.005,0.005,34.87712,34.87712);
   grae->SetPoint(110,9.605,417.2585);
   grae->SetPointError(110,0.005,0.005,31.30221,31.30221);
   grae->SetPoint(111,9.615,436.1079);
   grae->SetPointError(111,0.005,0.005,32.09258,32.09258);
   grae->SetPoint(112,9.625,383.724);
   grae->SetPointError(112,0.005,0.005,30.08453,30.08453);
   grae->SetPoint(113,9.635,400.5318);
   grae->SetPointError(113,0.005,0.005,30.74862,30.74862);
   grae->SetPoint(114,9.645,504.5019);
   grae->SetPointError(114,0.005,0.005,34.51977,34.51977);
   grae->SetPoint(115,9.655,380.7081);
   grae->SetPointError(115,0.005,0.005,29.93956,29.93956);
   grae->SetPoint(116,9.665,410.3398);
   grae->SetPointError(116,0.005,0.005,31.04404,31.04404);
   grae->SetPoint(117,9.675,405.7946);
   grae->SetPointError(117,0.005,0.005,30.97373,30.97373);
   grae->SetPoint(118,9.685,426.4881);
   grae->SetPointError(118,0.005,0.005,31.73512,31.73512);
   grae->SetPoint(119,9.695,413.6424);
   grae->SetPointError(119,0.005,0.005,31.20876,31.20876);
   grae->SetPoint(120,9.705,365.178);
   grae->SetPointError(120,0.005,0.005,29.36117,29.36117);
   grae->SetPoint(121,9.715,386.831);
   grae->SetPointError(121,0.005,0.005,30.14154,30.14154);
   grae->SetPoint(122,9.725,423.2915);
   grae->SetPointError(122,0.005,0.005,31.48981,31.48981);
   grae->SetPoint(123,9.735,373.256);
   grae->SetPointError(123,0.005,0.005,29.62984,29.62984);
   grae->SetPoint(124,9.745,440.5224);
   grae->SetPointError(124,0.005,0.005,32.16214,32.16214);
   grae->SetPoint(125,9.755,319.1644);
   grae->SetPointError(125,0.005,0.005,27.29255,27.29255);
   grae->SetPoint(126,9.765,362.6771);
   grae->SetPointError(126,0.005,0.005,29.06221,29.06221);
   grae->SetPoint(127,9.775,404.3072);
   grae->SetPointError(127,0.005,0.005,30.76685,30.76685);
   grae->SetPoint(128,9.785,423.4191);
   grae->SetPointError(128,0.005,0.005,31.50487,31.50487);
   grae->SetPoint(129,9.795,340.0596);
   grae->SetPointError(129,0.005,0.005,28.16591,28.16591);
   grae->SetPoint(130,9.805,388.2097);
   grae->SetPointError(130,0.005,0.005,30.16116,30.16116);
   grae->SetPoint(131,9.815,389.9292);
   grae->SetPointError(131,0.005,0.005,30.20122,30.20122);
   grae->SetPoint(132,9.825,396.7461);
   grae->SetPointError(132,0.005,0.005,30.46165,30.46165);
   grae->SetPoint(133,9.835,372.4296);
   grae->SetPointError(133,0.005,0.005,29.46909,29.46909);
   grae->SetPoint(134,9.845,390.0521);
   grae->SetPointError(134,0.005,0.005,30.21053,30.21053);
   grae->SetPoint(135,9.855,344.1433);
   grae->SetPointError(135,0.005,0.005,28.31369,28.31369);
   grae->SetPoint(136,9.865,407.6049);
   grae->SetPointError(136,0.005,0.005,30.83736,30.83736);
   grae->SetPoint(137,9.875,427.9692);
   grae->SetPointError(137,0.005,0.005,31.57753,31.57753);
   grae->SetPoint(138,9.885,431.6381);
   grae->SetPointError(138,0.005,0.005,31.68386,31.68386);
   grae->SetPoint(139,9.895,481.8863);
   grae->SetPointError(139,0.005,0.005,33.52645,33.52645);
   grae->SetPoint(140,9.905,438.2631);
   grae->SetPointError(140,0.005,0.005,31.73603,31.73603);
   grae->SetPoint(141,9.915,552.9139);
   grae->SetPointError(141,0.005,0.005,35.57084,35.57084);
   grae->SetPoint(142,9.925,538.4886);
   grae->SetPointError(142,0.005,0.005,35.30929,35.30929);
   grae->SetPoint(143,9.935,695.4697);
   grae->SetPointError(143,0.005,0.005,39.98791,39.98791);
   grae->SetPoint(144,9.945,717.0484);
   grae->SetPointError(144,0.005,0.005,40.49347,40.49347);
   grae->SetPoint(145,9.955,920.8552);
   grae->SetPointError(145,0.005,0.005,45.84633,45.84633);
   grae->SetPoint(146,9.965,1195.731);
   grae->SetPointError(146,0.005,0.005,52.32293,52.32293);
   grae->SetPoint(147,9.975,1304.083);
   grae->SetPointError(147,0.005,0.005,54.56376,54.56376);
   grae->SetPoint(148,9.985,1482.813);
   grae->SetPointError(148,0.005,0.005,58.14996,58.14996);
   grae->SetPoint(149,9.995,1811.162);
   grae->SetPointError(149,0.005,0.005,64.19294,64.19294);
   grae->SetPoint(150,10.005,1929.164);
   grae->SetPointError(150,0.005,0.005,66.33022,66.33022);
   grae->SetPoint(151,10.015,2023.531);
   grae->SetPointError(151,0.005,0.005,67.752,67.752);
   grae->SetPoint(152,10.025,1849.17);
   grae->SetPointError(152,0.005,0.005,64.89308,64.89308);
   grae->SetPoint(153,10.035,1726.724);
   grae->SetPointError(153,0.005,0.005,62.71771,62.71771);
   grae->SetPoint(154,10.045,1719.941);
   grae->SetPointError(154,0.005,0.005,62.59285,62.59285);
   grae->SetPoint(155,10.055,1447.009);
   grae->SetPointError(155,0.005,0.005,57.3646,57.3646);
   grae->SetPoint(156,10.065,1222.104);
   grae->SetPointError(156,0.005,0.005,52.77068,52.77068);
   grae->SetPoint(157,10.075,1035.118);
   grae->SetPointError(157,0.005,0.005,48.55694,48.55694);
   grae->SetPoint(158,10.085,835.4025);
   grae->SetPointError(158,0.005,0.005,43.75855,43.75855);
   grae->SetPoint(159,10.095,714.1392);
   grae->SetPointError(159,0.005,0.005,40.46526,40.46526);
   grae->SetPoint(160,10.105,556.9282);
   grae->SetPointError(160,0.005,0.005,35.75423,35.75423);
   grae->SetPoint(161,10.115,446.3236);
   grae->SetPointError(161,0.005,0.005,31.9843,31.9843);
   grae->SetPoint(162,10.125,454.0972);
   grae->SetPointError(162,0.005,0.005,32.37668,32.37668);
   grae->SetPoint(163,10.135,352.4769);
   grae->SetPointError(163,0.005,0.005,28.52153,28.52153);
   grae->SetPoint(164,10.145,345.6077);
   grae->SetPointError(164,0.005,0.005,28.2434,28.2434);
   grae->SetPoint(165,10.155,346.477);
   grae->SetPointError(165,0.005,0.005,28.22184,28.22184);
   grae->SetPoint(166,10.165,348.383);
   grae->SetPointError(166,0.005,0.005,28.2811,28.2811);
   grae->SetPoint(167,10.175,308.2108);
   grae->SetPointError(167,0.005,0.005,26.6497,26.6497);
   grae->SetPoint(168,10.185,300.0933);
   grae->SetPointError(168,0.005,0.005,26.23718,26.23718);
   grae->SetPoint(169,10.195,297.2781);
   grae->SetPointError(169,0.005,0.005,26.10388,26.10388);
   grae->SetPoint(170,10.205,295.734);
   grae->SetPointError(170,0.005,0.005,26.0632,26.0632);
   grae->SetPoint(171,10.215,340.2527);
   grae->SetPointError(171,0.005,0.005,27.89821,27.89821);
   grae->SetPoint(172,10.225,364.0271);
   grae->SetPointError(172,0.005,0.005,28.80547,28.80547);
   grae->SetPoint(173,10.235,310.299);
   grae->SetPointError(173,0.005,0.005,26.5281,26.5281);
   grae->SetPoint(174,10.245,338.3533);
   grae->SetPointError(174,0.005,0.005,27.74124,27.74124);
   grae->SetPoint(175,10.255,351.8453);
   grae->SetPointError(175,0.005,0.005,28.28236,28.28236);
   grae->SetPoint(176,10.265,414.9292);
   grae->SetPointError(176,0.005,0.005,30.6979,30.6979);
   grae->SetPoint(177,10.275,458.9268);
   grae->SetPointError(177,0.005,0.005,32.2352,32.2352);
   grae->SetPoint(178,10.285,480.8572);
   grae->SetPointError(178,0.005,0.005,32.97195,32.97195);
   grae->SetPoint(179,10.295,628.8658);
   grae->SetPointError(179,0.005,0.005,37.67381,37.67381);
   grae->SetPoint(180,10.305,639.1793);
   grae->SetPointError(180,0.005,0.005,37.95164,37.95164);
   grae->SetPoint(181,10.315,801.4886);
   grae->SetPointError(181,0.005,0.005,42.51121,42.51121);
   grae->SetPoint(182,10.325,828.7684);
   grae->SetPointError(182,0.005,0.005,43.17654,43.17654);
   grae->SetPoint(183,10.335,1068.278);
   grae->SetPointError(183,0.005,0.005,48.99977,48.99977);
   grae->SetPoint(184,10.345,962.3846);
   grae->SetPointError(184,0.005,0.005,46.49359,46.49359);
   grae->SetPoint(185,10.355,893.7084);
   grae->SetPointError(185,0.005,0.005,44.71115,44.71115);
   grae->SetPoint(186,10.365,895.808);
   grae->SetPointError(186,0.005,0.005,44.93757,44.93757);
   grae->SetPoint(187,10.375,899.6294);
   grae->SetPointError(187,0.005,0.005,44.90018,44.90018);
   grae->SetPoint(188,10.385,803.1021);
   grae->SetPointError(188,0.005,0.005,42.52882,42.52882);
   grae->SetPoint(189,10.395,670.3068);
   grae->SetPointError(189,0.005,0.005,38.85721,38.85721);
   grae->SetPoint(190,10.405,548.8096);
   grae->SetPointError(190,0.005,0.005,35.16026,35.16026);
   grae->SetPoint(191,10.415,464.4726);
   grae->SetPointError(191,0.005,0.005,32.38448,32.38448);
   grae->SetPoint(192,10.425,397.7205);
   grae->SetPointError(192,0.005,0.005,30.00367,30.00367);
   grae->SetPoint(193,10.435,372.4418);
   grae->SetPointError(193,0.005,0.005,29.01655,29.01655);
   grae->SetPoint(194,10.445,300.0022);
   grae->SetPointError(194,0.005,0.005,26.03224,26.03224);
   grae->SetPoint(195,10.455,294.309);
   grae->SetPointError(195,0.005,0.005,25.83933,25.83933);
   grae->SetPoint(196,10.465,247.7423);
   grae->SetPointError(196,0.005,0.005,23.74918,23.74918);
   grae->SetPoint(197,10.475,251.9336);
   grae->SetPointError(197,0.005,0.005,23.92775,23.92775);
   grae->SetPoint(198,10.485,294.326);
   grae->SetPointError(198,0.005,0.005,25.93345,25.93345);
   grae->SetPoint(199,10.495,267.7846);
   grae->SetPointError(199,0.005,0.005,24.67121,24.67121);
   grae->SetPoint(200,10.505,268.9389);
   grae->SetPointError(200,0.005,0.005,24.77819,24.77819);
   grae->SetPoint(201,10.515,229.6538);
   grae->SetPointError(201,0.005,0.005,22.86906,22.86906);
   grae->SetPoint(202,10.525,279.5741);
   grae->SetPointError(202,0.005,0.005,25.22633,25.22633);
   grae->SetPoint(203,10.535,227.0686);
   grae->SetPointError(203,0.005,0.005,22.72556,22.72556);
   grae->SetPoint(204,10.545,215.8676);
   grae->SetPointError(204,0.005,0.005,22.1667,22.1667);
   grae->SetPoint(205,10.555,238.7683);
   grae->SetPointError(205,0.005,0.005,23.32058,23.32058);
   grae->SetPoint(206,10.565,216.1331);
   grae->SetPointError(206,0.005,0.005,22.19636,22.19636);
   grae->SetPoint(207,10.575,188.5021);
   grae->SetPointError(207,0.005,0.005,20.70724,20.70724);
   grae->SetPoint(208,10.585,233.9844);
   grae->SetPointError(208,0.005,0.005,23.07821,23.07821);
   grae->SetPoint(209,10.595,218.7024);
   grae->SetPointError(209,0.005,0.005,22.33588,22.33588);
   grae->SetPoint(210,10.605,227.2398);
   grae->SetPointError(210,0.005,0.005,22.74261,22.74261);
   grae->SetPoint(211,10.615,222.3999);
   grae->SetPointError(211,0.005,0.005,22.60002,22.60002);
   grae->SetPoint(212,10.625,194.7044);
   grae->SetPointError(212,0.005,0.005,21.14173,21.14173);
   grae->SetPoint(213,10.635,264.2545);
   grae->SetPointError(213,0.005,0.005,24.55978,24.55978);
   grae->SetPoint(214,10.645,187.5468);
   grae->SetPointError(214,0.005,0.005,20.72881,20.72881);
   grae->SetPoint(215,10.655,196.2695);
   grae->SetPointError(215,0.005,0.005,21.18653,21.18653);
   grae->SetPoint(216,10.665,220.6499);
   grae->SetPointError(216,0.005,0.005,22.42041,22.42041);
   grae->SetPoint(217,10.675,194.2796);
   grae->SetPointError(217,0.005,0.005,20.96097,20.96097);
   grae->SetPoint(218,10.685,228.3705);
   grae->SetPointError(218,0.005,0.005,22.74232,22.74232);
   grae->SetPoint(219,10.695,182.7648);
   grae->SetPointError(219,0.005,0.005,20.32046,20.32046);
   grae->SetPoint(220,10.705,188.8009);
   grae->SetPointError(220,0.005,0.005,20.74223,20.74223);
   grae->SetPoint(221,10.715,200.2912);
   grae->SetPointError(221,0.005,0.005,21.36541,21.36541);
   grae->SetPoint(222,10.725,214.0815);
   grae->SetPointError(222,0.005,0.005,22.10579,22.10579);
   grae->SetPoint(223,10.735,235.5618);
   grae->SetPointError(223,0.005,0.005,23.11948,23.11948);
   grae->SetPoint(224,10.745,169.1654);
   grae->SetPointError(224,0.005,0.005,19.54769,19.54769);
   grae->SetPoint(225,10.755,155.7216);
   grae->SetPointError(225,0.005,0.005,18.7576,18.7576);
   grae->SetPoint(226,10.765,185.863);
   grae->SetPointError(226,0.005,0.005,20.67473,20.67473);
   grae->SetPoint(227,10.775,236.3771);
   grae->SetPointError(227,0.005,0.005,23.19679,23.19679);
   grae->SetPoint(228,10.785,192.9051);
   grae->SetPointError(228,0.005,0.005,20.94062,20.94062);
   grae->SetPoint(229,10.795,225.5745);
   grae->SetPointError(229,0.005,0.005,22.57799,22.57799);
   grae->SetPoint(230,10.805,211.1088);
   grae->SetPointError(230,0.005,0.005,21.91309,21.91309);
   grae->SetPoint(231,10.815,193.9731);
   grae->SetPointError(231,0.005,0.005,20.93108,20.93108);
   grae->SetPoint(232,10.825,193.9981);
   grae->SetPointError(232,0.005,0.005,21.05861,21.05861);
   grae->SetPoint(233,10.835,206.208);
   grae->SetPointError(233,0.005,0.005,21.63491,21.63491);
   grae->SetPoint(234,10.845,214.6264);
   grae->SetPointError(234,0.005,0.005,22.03641,22.03641);
   grae->SetPoint(235,10.855,231.1588);
   grae->SetPointError(235,0.005,0.005,22.90829,22.90829);
   grae->SetPoint(236,10.865,177.6968);
   grae->SetPointError(236,0.005,0.005,20.14107,20.14107);
   grae->SetPoint(237,10.875,159.797);
   grae->SetPointError(237,0.005,0.005,18.97681,18.97681);
   grae->SetPoint(238,10.885,232.0627);
   grae->SetPointError(238,0.005,0.005,23.00019,23.00019);
   grae->SetPoint(239,10.895,150.7429);
   grae->SetPointError(239,0.005,0.005,18.5689,18.5689);
   grae->SetPoint(240,10.905,167.7027);
   grae->SetPointError(240,0.005,0.005,19.51061,19.51061);
   grae->SetPoint(241,10.915,211.5045);
   grae->SetPointError(241,0.005,0.005,21.95656,21.95656);
   grae->SetPoint(242,10.925,235.1517);
   grae->SetPointError(242,0.005,0.005,23.19373,23.19373);
   grae->SetPoint(243,10.935,184.1085);
   grae->SetPointError(243,0.005,0.005,20.47446,20.47446);
   grae->SetPoint(244,10.945,186.5536);
   grae->SetPointError(244,0.005,0.005,20.48877,20.48877);
   grae->SetPoint(245,10.955,176.6614);
   grae->SetPointError(245,0.005,0.005,20.01983,20.01983);
   grae->SetPoint(246,10.965,178.2799);
   grae->SetPointError(246,0.005,0.005,20.20697,20.20697);
   grae->SetPoint(247,10.975,190.3652);
   grae->SetPointError(247,0.005,0.005,20.78772,20.78772);
   grae->SetPoint(248,10.985,163.4303);
   grae->SetPointError(248,0.005,0.005,19.27953,19.27953);
   grae->SetPoint(249,10.995,179.9929);
   grae->SetPointError(249,0.005,0.005,20.26725,20.26725);
   grae->SetPoint(250,11.005,208.0397);
   grae->SetPointError(250,0.005,0.005,21.70092,21.70092);
   grae->SetPoint(251,11.015,197.6791);
   grae->SetPointError(251,0.005,0.005,21.2107,21.2107);
   grae->SetPoint(252,11.025,186.3785);
   grae->SetPointError(252,0.005,0.005,20.60365,20.60365);
   grae->SetPoint(253,11.035,162.3776);
   grae->SetPointError(253,0.005,0.005,19.15074,19.15074);
   grae->SetPoint(254,11.045,186.2056);
   grae->SetPointError(254,0.005,0.005,20.5799,20.5799);
   grae->SetPoint(255,11.055,177.1518);
   grae->SetPointError(255,0.005,0.005,20.0771,20.0771);
   grae->SetPoint(256,11.065,188.8031);
   grae->SetPointError(256,0.005,0.005,20.87392,20.87392);
   grae->SetPoint(257,11.075,153.7657);
   grae->SetPointError(257,0.005,0.005,18.66024,18.66024);
   grae->SetPoint(258,11.085,175.2968);
   grae->SetPointError(258,0.005,0.005,19.99322,19.99322);
   grae->SetPoint(259,11.095,160.9029);
   grae->SetPointError(259,0.005,0.005,19.11141,19.11141);
   grae->SetPoint(260,11.105,156.1077);
   grae->SetPointError(260,0.005,0.005,18.80938,18.80938);
   grae->SetPoint(261,11.115,177.1589);
   grae->SetPointError(261,0.005,0.005,20.07929,20.07929);
   grae->SetPoint(262,11.125,203.0698);
   grae->SetPointError(262,0.005,0.005,21.5491,21.5491);
   grae->SetPoint(263,11.135,166.751);
   grae->SetPointError(263,0.005,0.005,19.40022,19.40022);
   grae->SetPoint(264,11.145,167.3745);
   grae->SetPointError(264,0.005,0.005,19.4748,19.4748);
   grae->SetPoint(265,11.155,192.7004);
   grae->SetPointError(265,0.005,0.005,20.92164,20.92164);
   grae->SetPoint(266,11.165,126.5296);
   grae->SetPointError(266,0.005,0.005,16.92042,16.92042);
   grae->SetPoint(267,11.175,176.6243);
   grae->SetPointError(267,0.005,0.005,20.01358,20.01358);
   grae->SetPoint(268,11.185,140.8581);
   grae->SetPointError(268,0.005,0.005,17.90411,17.90411);
   grae->SetPoint(269,11.195,143.4508);
   grae->SetPointError(269,0.005,0.005,18.09174,18.09174);
   grae->SetPoint(270,11.205,163.2413);
   grae->SetPointError(270,0.005,0.005,19.25438,19.25438);
   grae->SetPoint(271,11.215,159.3947);
   grae->SetPointError(271,0.005,0.005,19.07529,19.07529);
   grae->SetPoint(272,11.225,123.8131);
   grae->SetPointError(272,0.005,0.005,16.70941,16.70941);
   grae->SetPoint(273,11.235,156.0506);
   grae->SetPointError(273,0.005,0.005,18.8008,18.8008);
   grae->SetPoint(274,11.245,161.6312);
   grae->SetPointError(274,0.005,0.005,19.19739,19.19739);
   grae->SetPoint(275,11.255,184.0934);
   grae->SetPointError(275,0.005,0.005,20.47071,20.47071);
   grae->SetPoint(276,11.265,148.4923);
   grae->SetPointError(276,0.005,0.005,18.2886,18.2886);
   grae->SetPoint(277,11.275,149.0495);
   grae->SetPointError(277,0.005,0.005,18.36375,18.36375);
   grae->SetPoint(278,11.285,167.2708);
   grae->SetPointError(278,0.005,0.005,19.45982,19.45982);
   grae->SetPoint(279,11.295,147.1444);
   grae->SetPointError(279,0.005,0.005,18.26393,18.26393);
   grae->SetPoint(280,11.305,128.7578);
   grae->SetPointError(280,0.005,0.005,17.06728,17.06728);
   grae->SetPoint(281,11.315,135.3202);
   grae->SetPointError(281,0.005,0.005,17.4807,17.4807);
   grae->SetPoint(282,11.325,168.338);
   grae->SetPointError(282,0.005,0.005,19.58465,19.58465);
   grae->SetPoint(283,11.335,138.3643);
   grae->SetPointError(283,0.005,0.005,17.72961,17.72961);
   grae->SetPoint(284,11.345,170.2844);
   grae->SetPointError(284,0.005,0.005,19.6743,19.6743);
   grae->SetPoint(285,11.355,185.4515);
   grae->SetPointError(285,0.005,0.005,20.49753,20.49753);
   grae->SetPoint(286,11.365,124.7002);
   grae->SetPointError(286,0.005,0.005,16.83162,16.83162);
   grae->SetPoint(287,11.375,115.2478);
   grae->SetPointError(287,0.005,0.005,16.15112,16.15112);
   grae->SetPoint(288,11.385,149.6058);
   grae->SetPointError(288,0.005,0.005,18.43236,18.43236);
   grae->SetPoint(289,11.395,141.0138);
   grae->SetPointError(289,0.005,0.005,17.92506,17.92506);
   grae->SetPoint(290,11.405,122.6444);
   grae->SetPointError(290,0.005,0.005,16.70359,16.70359);
   grae->SetPoint(291,11.415,152.1352);
   grae->SetPointError(291,0.005,0.005,18.60291,18.60291);
   grae->SetPoint(292,11.425,152.6346);
   grae->SetPointError(292,0.005,0.005,18.66093,18.66093);
   grae->SetPoint(293,11.435,151.9308);
   grae->SetPointError(293,0.005,0.005,18.57881,18.57881);
   grae->SetPoint(294,11.445,110.5162);
   grae->SetPointError(294,0.005,0.005,15.7966,15.7966);
   grae->SetPoint(295,11.455,151.4204);
   grae->SetPointError(295,0.005,0.005,18.51326,18.51326);
   grae->SetPoint(296,11.465,122.8739);
   grae->SetPointError(296,0.005,0.005,16.73915,16.73915);
   grae->SetPoint(297,11.475,129.0863);
   grae->SetPointError(297,0.005,0.005,17.11661,17.11661);
   grae->SetPoint(298,11.485,149.1316);
   grae->SetPointError(298,0.005,0.005,18.37377,18.37377);
   grae->SetPoint(299,11.495,144.416);
   grae->SetPointError(299,0.005,0.005,18.06366,18.06366);
   grae->SetPoint(300,11.505,125.3244);
   grae->SetPointError(300,0.005,0.005,16.91512,16.91512);
   grae->SetPoint(301,11.515,142.7802);
   grae->SetPointError(301,0.005,0.005,18.00094,18.00094);
   grae->SetPoint(302,11.525,131.735);
   grae->SetPointError(302,0.005,0.005,17.31434,17.31434);
   grae->SetPoint(303,11.535,131.6552);
   grae->SetPointError(303,0.005,0.005,17.29961,17.29961);
   grae->SetPoint(304,11.545,139.024);
   grae->SetPointError(304,0.005,0.005,17.81499,17.81499);
   grae->SetPoint(305,11.555,117.1891);
   grae->SetPointError(305,0.005,0.005,16.26012,16.26012);
   grae->SetPoint(306,11.565,135.226);
   grae->SetPointError(306,0.005,0.005,17.4681,17.4681);
   grae->SetPoint(307,11.575,176.5839);
   grae->SetPointError(307,0.005,0.005,20.01572,20.01572);
   grae->SetPoint(308,11.585,155.9348);
   grae->SetPointError(308,0.005,0.005,18.78704,18.78704);
   grae->SetPoint(309,11.595,110.0136);
   grae->SetPointError(309,0.005,0.005,15.72377,15.72377);
   grae->SetPoint(310,11.605,124.8834);
   grae->SetPointError(310,0.005,0.005,16.85332,16.85332);
   grae->SetPoint(311,11.615,123.293);
   grae->SetPointError(311,0.005,0.005,16.63543,16.63543);
   grae->SetPoint(312,11.625,142.4766);
   grae->SetPointError(312,0.005,0.005,17.96704,17.96704);
   grae->SetPoint(313,11.635,119.7448);
   grae->SetPointError(313,0.005,0.005,16.46107,16.46107);
   grae->SetPoint(314,11.645,126.088);
   grae->SetPointError(314,0.005,0.005,16.86009,16.86009);
   grae->SetPoint(315,11.655,117.2392);
   grae->SetPointError(315,0.005,0.005,16.2719,16.2719);
   grae->SetPoint(316,11.665,111.9945);
   grae->SetPointError(316,0.005,0.005,16.01301,16.01301);
   grae->SetPoint(317,11.675,88.9409);
   grae->SetPointError(317,0.005,0.005,14.25428,14.25428);
   grae->SetPoint(318,11.685,135.6487);
   grae->SetPointError(318,0.005,0.005,17.53013,17.53013);
   grae->SetPoint(319,11.695,120.8189);
   grae->SetPointError(319,0.005,0.005,16.44921,16.44921);
   grae->SetPoint(320,11.705,144.8429);
   grae->SetPointError(320,0.005,0.005,18.12316,18.12316);
   grae->SetPoint(321,11.715,91.9913);
   grae->SetPointError(321,0.005,0.005,14.38098,14.38098);
   grae->SetPoint(322,11.725,110.7137);
   grae->SetPointError(322,0.005,0.005,15.82512,15.82512);
   grae->SetPoint(323,11.735,119.4125);
   grae->SetPointError(323,0.005,0.005,16.41542,16.41542);
   grae->SetPoint(324,11.745,126.1903);
   grae->SetPointError(324,0.005,0.005,16.87735,16.87735);
   grae->SetPoint(325,11.755,124.9757);
   grae->SetPointError(325,0.005,0.005,16.86284,16.86284);
   grae->SetPoint(326,11.765,135.1675);
   grae->SetPointError(326,0.005,0.005,17.61508,17.61508);
   grae->SetPoint(327,11.775,113.1617);
   grae->SetPointError(327,0.005,0.005,16.02095,16.02095);
   grae->SetPoint(328,11.785,120.1538);
   grae->SetPointError(328,0.005,0.005,16.51804,16.51804);
   grae->SetPoint(329,11.795,113.2476);
   grae->SetPointError(329,0.005,0.005,16.03639,16.03639);
   grae->SetPoint(330,11.805,98.82863);
   grae->SetPointError(330,0.005,0.005,14.90851,14.90851);
   grae->SetPoint(331,11.815,108.6629);
   grae->SetPointError(331,0.005,0.005,15.70499,15.70499);
   grae->SetPoint(332,11.825,142.7261);
   grae->SetPointError(332,0.005,0.005,18.00031,18.00031);
   grae->SetPoint(333,11.835,112.0908);
   grae->SetPointError(333,0.005,0.005,16.03662,16.03662);
   grae->SetPoint(334,11.845,123.3603);
   grae->SetPointError(334,0.005,0.005,16.80257,16.80257);
   grae->SetPoint(335,11.855,102.2575);
   grae->SetPointError(335,0.005,0.005,15.25936,15.25936);
   grae->SetPoint(336,11.865,115.2761);
   grae->SetPointError(336,0.005,0.005,16.15486,16.15486);
   grae->SetPoint(337,11.875,108.5022);
   grae->SetPointError(337,0.005,0.005,15.67022,15.67022);
   grae->SetPoint(338,11.885,116.6006);
   grae->SetPointError(338,0.005,0.005,16.1782,16.1782);
   grae->SetPoint(339,11.895,108.3211);
   grae->SetPointError(339,0.005,0.005,15.64683,15.64683);
   grae->SetPoint(340,11.905,113.7019);
   grae->SetPointError(340,0.005,0.005,16.09445,16.09445);
   grae->SetPoint(341,11.915,104.1704);
   grae->SetPointError(341,0.005,0.005,15.36958,15.36958);
   grae->SetPoint(342,11.925,148.469);
   grae->SetPointError(342,0.005,0.005,18.29444,18.29444);
   grae->SetPoint(343,11.935,117.8848);
   grae->SetPointError(343,0.005,0.005,16.36227,16.36227);
   grae->SetPoint(344,11.945,117.0233);
   grae->SetPointError(344,0.005,0.005,16.24078,16.24078);
   grae->SetPoint(345,11.955,131.6711);
   grae->SetPointError(345,0.005,0.005,17.30788,17.30788);
   grae->SetPoint(346,11.965,120.4836);
   grae->SetPointError(346,0.005,0.005,16.5688,16.5688);
   grae->SetPoint(347,11.975,106.3721);
   grae->SetPointError(347,0.005,0.005,15.52828,15.52828);
   grae->SetPoint(348,11.985,89.31105);
   grae->SetPointError(348,0.005,0.005,14.31443,14.31443);
   grae->SetPoint(349,11.995,122.6749);
   grae->SetPointError(349,0.005,0.005,16.54969,16.54969);
   grae->SetPoint(350,12.005,100.8943);
   grae->SetPointError(350,0.005,0.005,15.22812,15.22812);
   grae->SetPoint(351,12.015,142.3524);
   grae->SetPointError(351,0.005,0.005,17.94942,17.94942);
   grae->SetPoint(352,12.025,123.2562);
   grae->SetPointError(352,0.005,0.005,16.62995,16.62995);
   grae->SetPoint(353,12.035,119.8875);
   grae->SetPointError(353,0.005,0.005,16.48027,16.48027);
   grae->SetPoint(354,12.045,97.71329);
   grae->SetPointError(354,0.005,0.005,14.91677,14.91677);
   grae->SetPoint(355,12.055,113.1032);
   grae->SetPointError(355,0.005,0.005,16.00909,16.00909);
   grae->SetPoint(356,12.065,124.5289);
   grae->SetPointError(356,0.005,0.005,16.80479,16.80479);
   grae->SetPoint(357,12.075,115.5104);
   grae->SetPointError(357,0.005,0.005,16.18875,16.18875);
   grae->SetPoint(358,12.085,109.6879);
   grae->SetPointError(358,0.005,0.005,15.85399,15.85399);
   grae->SetPoint(359,12.095,112.4806);
   grae->SetPointError(359,0.005,0.005,15.91898,15.91898);
   grae->SetPoint(360,12.105,114.6984);
   grae->SetPointError(360,0.005,0.005,16.07147,16.07147);
   grae->SetPoint(361,12.115,115.1871);
   grae->SetPointError(361,0.005,0.005,16.14386,16.14386);
   grae->SetPoint(362,12.125,99.06712);
   grae->SetPointError(362,0.005,0.005,14.94636,14.94636);
   grae->SetPoint(363,12.135,97.76601);
   grae->SetPointError(363,0.005,0.005,14.92462,14.92462);
   grae->SetPoint(364,12.145,110.287);
   grae->SetPointError(364,0.005,0.005,15.76542,15.76542);
   grae->SetPoint(365,12.155,138.7585);
   grae->SetPointError(365,0.005,0.005,17.63676,17.63676);
   grae->SetPoint(366,12.165,96.84249);
   grae->SetPointError(366,0.005,0.005,14.77759,14.77759);
   grae->SetPoint(367,12.175,107.3253);
   grae->SetPointError(367,0.005,0.005,15.5002,15.5002);
   grae->SetPoint(368,12.185,118.5429);
   grae->SetPointError(368,0.005,0.005,16.29169,16.29169);
   grae->SetPoint(369,12.195,96.83153);
   grae->SetPointError(369,0.005,0.005,14.78486,14.78486);
   grae->SetPoint(370,12.205,90.28673);
   grae->SetPointError(370,0.005,0.005,14.28807,14.28807);
   grae->SetPoint(371,12.215,91.56831);
   grae->SetPointError(371,0.005,0.005,14.30714,14.30714);
   grae->SetPoint(372,12.225,89.59982);
   grae->SetPointError(372,0.005,0.005,14.17444,14.17444);
   grae->SetPoint(373,12.235,91.35276);
   grae->SetPointError(373,0.005,0.005,14.45675,14.45675);
   grae->SetPoint(374,12.245,81.39103);
   grae->SetPointError(374,0.005,0.005,13.57716,13.57716);
   grae->SetPoint(375,12.255,76.75571);
   grae->SetPointError(375,0.005,0.005,13.1799,13.1799);
   grae->SetPoint(376,12.265,103.6246);
   grae->SetPointError(376,0.005,0.005,15.29261,15.29261);
   grae->SetPoint(377,12.275,93.30149);
   grae->SetPointError(377,0.005,0.005,14.58164,14.58164);
   grae->SetPoint(378,12.285,96.14697);
   grae->SetPointError(378,0.005,0.005,14.67117,14.67117);
   grae->SetPoint(379,12.295,117.6382);
   grae->SetPointError(379,0.005,0.005,16.32526,16.32526);
   grae->SetPoint(380,12.305,56.37481);
   grae->SetPointError(380,0.005,0.005,11.2882,11.2882);
   grae->SetPoint(381,12.315,114.953);
   grae->SetPointError(381,0.005,0.005,16.10803,16.10803);
   grae->SetPoint(382,12.325,94.86166);
   grae->SetPointError(382,0.005,0.005,14.64694,14.64694);
   grae->SetPoint(383,12.335,107.9108);
   grae->SetPointError(383,0.005,0.005,15.58358,15.58358);
   grae->SetPoint(384,12.345,87.74157);
   grae->SetPointError(384,0.005,0.005,14.05638,14.05638);
   grae->SetPoint(385,12.355,84.74278);
   grae->SetPointError(385,0.005,0.005,13.75536,13.75536);
   grae->SetPoint(386,12.365,100.199);
   grae->SetPointError(386,0.005,0.005,14.947,14.947);
   grae->SetPoint(387,12.375,88.18572);
   grae->SetPointError(387,0.005,0.005,14.1362,14.1362);
   grae->SetPoint(388,12.385,107.2686);
   grae->SetPointError(388,0.005,0.005,15.49186,15.49186);
   grae->SetPoint(389,12.395,74.39036);
   grae->SetPointError(389,0.005,0.005,12.95806,12.95806);
   grae->SetPoint(390,12.405,90.67142);
   grae->SetPointError(390,0.005,0.005,14.34723,14.34723);
   grae->SetPoint(391,12.415,82.60567);
   grae->SetPointError(391,0.005,0.005,13.58916,13.58916);
   grae->SetPoint(392,12.425,108.9417);
   grae->SetPointError(392,0.005,0.005,15.73434,15.73434);
   grae->SetPoint(393,12.435,82.93188);
   grae->SetPointError(393,0.005,0.005,13.64384,13.64384);
   grae->SetPoint(394,12.445,112.1155);
   grae->SetPointError(394,0.005,0.005,15.86368,15.86368);
   grae->SetPoint(395,12.455,86.85131);
   grae->SetPointError(395,0.005,0.005,13.91445,13.91445);
   grae->SetPoint(396,12.465,99.75157);
   grae->SetPointError(396,0.005,0.005,15.04941,15.04941);
   grae->SetPoint(397,12.475,96.94464);
   grae->SetPointError(397,0.005,0.005,14.79259,14.79259);
   grae->SetPoint(398,12.485,69.89698);
   grae->SetPointError(398,0.005,0.005,12.56124,12.56124);
   grae->SetPoint(399,12.495,82.75006);
   grae->SetPointError(399,0.005,0.005,13.61704,13.61704);
   
   TH1F *Graph_h_ds_10103 = new TH1F("Graph_h_ds_10103","Histogram of ds_1010_plot__m_Y",400,8.1,12.9);
   Graph_h_ds_10103->SetMinimum(0);
   Graph_h_ds_10103->SetMaximum(9147.38);
   Graph_h_ds_10103->SetDirectory(0);
   Graph_h_ds_10103->SetStats(0);
   Graph_h_ds_10103->SetMarkerStyle(20);
   Graph_h_ds_10103->SetMarkerSize(1.2);
   Graph_h_ds_10103->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10103->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10103->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10103->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10103->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10103->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10103->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10103->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10103->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10103->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10103);
   
   grae->Draw("zp");
   
   TGraph *graph = new TGraph(406);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,767.6883771);
   graph->SetPoint(2,8.5,767.6883771);
   graph->SetPoint(3,8.51,763.1090947);
   graph->SetPoint(4,8.52,758.5567135);
   graph->SetPoint(5,8.53,754.0310876);
   graph->SetPoint(6,8.54,749.5320721);
   graph->SetPoint(7,8.55,745.0595226);
   graph->SetPoint(8,8.56,740.6132954);
   graph->SetPoint(9,8.57,736.1932479);
   graph->SetPoint(10,8.58,731.7992377);
   graph->SetPoint(11,8.59,727.4311234);
   graph->SetPoint(12,8.6,723.0887644);
   graph->SetPoint(13,8.61,718.7720207);
   graph->SetPoint(14,8.62,714.4807528);
   graph->SetPoint(15,8.63,710.2148223);
   graph->SetPoint(16,8.64,705.9740913);
   graph->SetPoint(17,8.65,701.7584224);
   graph->SetPoint(18,8.66,697.5676793);
   graph->SetPoint(19,8.67,693.401726);
   graph->SetPoint(20,8.68,689.2604276);
   graph->SetPoint(21,8.69,685.1436494);
   graph->SetPoint(22,8.7,681.0512578);
   graph->SetPoint(23,8.71,676.9831196);
   graph->SetPoint(24,8.72,672.9391025);
   graph->SetPoint(25,8.73,668.9190747);
   graph->SetPoint(26,8.74,664.922905);
   graph->SetPoint(27,8.75,660.9504632);
   graph->SetPoint(28,8.76,657.0016194);
   graph->SetPoint(29,8.77,653.0762446);
   graph->SetPoint(30,8.78,649.1742102);
   graph->SetPoint(31,8.79,645.2953885);
   graph->SetPoint(32,8.8,641.4396524);
   graph->SetPoint(33,8.81,637.6068754);
   graph->SetPoint(34,8.82,633.7969316);
   graph->SetPoint(35,8.83,630.0096957);
   graph->SetPoint(36,8.84,626.2450433);
   graph->SetPoint(37,8.85,622.5028503);
   graph->SetPoint(38,8.86,618.7829935);
   graph->SetPoint(39,8.87,615.0853502);
   graph->SetPoint(40,8.88,611.4097982);
   graph->SetPoint(41,8.89,607.7562162);
   graph->SetPoint(42,8.9,604.1244833);
   graph->SetPoint(43,8.91,600.5144793);
   graph->SetPoint(44,8.92,596.9260846);
   graph->SetPoint(45,8.93,593.3591802);
   graph->SetPoint(46,8.94,589.8136477);
   graph->SetPoint(47,8.95,586.2893694);
   graph->SetPoint(48,8.96,582.7862281);
   graph->SetPoint(49,8.97,579.3041071);
   graph->SetPoint(50,8.98,575.8428906);
   graph->SetPoint(51,8.99,572.402463);
   graph->SetPoint(52,9,568.9827097);
   graph->SetPoint(53,9.01,565.5835163);
   graph->SetPoint(54,9.02,562.2047692);
   graph->SetPoint(55,9.03,558.8463554);
   graph->SetPoint(56,9.04,555.5081624);
   graph->SetPoint(57,9.05,552.1900783);
   graph->SetPoint(58,9.06,548.8919918);
   graph->SetPoint(59,9.07,545.6137921);
   graph->SetPoint(60,9.08,542.3553689);
   graph->SetPoint(61,9.09,539.1166128);
   graph->SetPoint(62,9.1,535.8974145);
   graph->SetPoint(63,9.11,532.6976656);
   graph->SetPoint(64,9.12,529.5172581);
   graph->SetPoint(65,9.13,526.3560847);
   graph->SetPoint(66,9.14,523.2140385);
   graph->SetPoint(67,9.15,520.0910131);
   graph->SetPoint(68,9.16,516.9869028);
   graph->SetPoint(69,9.17,513.9016024);
   graph->SetPoint(70,9.18,510.8350073);
   graph->SetPoint(71,9.19,507.7870132);
   graph->SetPoint(72,9.2,504.7575166);
   graph->SetPoint(73,9.21,501.7464144);
   graph->SetPoint(74,9.22,498.7536041);
   graph->SetPoint(75,9.23,495.7789836);
   graph->SetPoint(76,9.24,492.8224515);
   graph->SetPoint(77,9.25,489.8839067);
   graph->SetPoint(78,9.26,486.963249);
   graph->SetPoint(79,9.27,484.0603782);
   graph->SetPoint(80,9.28,481.175195);
   graph->SetPoint(81,9.29,478.3076005);
   graph->SetPoint(82,9.3,475.4574963);
   graph->SetPoint(83,9.31,472.6247845);
   graph->SetPoint(84,9.32,469.8093677);
   graph->SetPoint(85,9.33,467.0111491);
   graph->SetPoint(86,9.34,464.2300322);
   graph->SetPoint(87,9.35,461.4659212);
   graph->SetPoint(88,9.36,458.7187207);
   graph->SetPoint(89,9.37,455.9883357);
   graph->SetPoint(90,9.38,453.274672);
   graph->SetPoint(91,9.39,450.5776355);
   graph->SetPoint(92,9.4,447.8971329);
   graph->SetPoint(93,9.41,445.2330711);
   graph->SetPoint(94,9.42,442.5853577);
   graph->SetPoint(95,9.43,439.9539008);
   graph->SetPoint(96,9.44,437.3386088);
   graph->SetPoint(97,9.45,434.7393907);
   graph->SetPoint(98,9.46,432.1561558);
   graph->SetPoint(99,9.47,429.5888142);
   graph->SetPoint(100,9.48,427.0372761);
   graph->SetPoint(101,9.49,424.5014524);
   graph->SetPoint(102,9.5,421.9812544);
   graph->SetPoint(103,9.51,419.4765939);
   graph->SetPoint(104,9.52,416.987383);
   graph->SetPoint(105,9.53,414.5135344);
   graph->SetPoint(106,9.54,412.0549613);
   graph->SetPoint(107,9.55,409.6115772);
   graph->SetPoint(108,9.56,407.1832962);
   graph->SetPoint(109,9.57,404.7700327);
   graph->SetPoint(110,9.58,402.3717016);
   graph->SetPoint(111,9.59,399.9882183);
   graph->SetPoint(112,9.6,397.6194985);
   graph->SetPoint(113,9.61,395.2654586);
   graph->SetPoint(114,9.62,392.9260152);
   graph->SetPoint(115,9.63,390.6010853);
   graph->SetPoint(116,9.64,388.2905866);
   graph->SetPoint(117,9.65,385.994437);
   graph->SetPoint(118,9.66,383.7125549);
   graph->SetPoint(119,9.67,381.444859);
   graph->SetPoint(120,9.68,379.1912688);
   graph->SetPoint(121,9.69,376.9517037);
   graph->SetPoint(122,9.7,374.726084);
   graph->SetPoint(123,9.71,372.51433);
   graph->SetPoint(124,9.72,370.3163628);
   graph->SetPoint(125,9.73,368.1321036);
   graph->SetPoint(126,9.74,365.9614743);
   graph->SetPoint(127,9.75,363.8043968);
   graph->SetPoint(128,9.76,361.6607939);
   graph->SetPoint(129,9.77,359.5305885);
   graph->SetPoint(130,9.78,357.4137039);
   graph->SetPoint(131,9.79,355.3100639);
   graph->SetPoint(132,9.8,353.2195926);
   graph->SetPoint(133,9.81,351.1422148);
   graph->SetPoint(134,9.82,349.0778552);
   graph->SetPoint(135,9.83,347.0264392);
   graph->SetPoint(136,9.84,344.9878927);
   graph->SetPoint(137,9.85,342.9621417);
   graph->SetPoint(138,9.86,340.9491128);
   graph->SetPoint(139,9.87,338.9487328);
   graph->SetPoint(140,9.88,336.9609291);
   graph->SetPoint(141,9.89,334.9856293);
   graph->SetPoint(142,9.9,333.0227615);
   graph->SetPoint(143,9.91,331.0722542);
   graph->SetPoint(144,9.92,329.1340361);
   graph->SetPoint(145,9.93,327.2080364);
   graph->SetPoint(146,9.94,325.2941847);
   graph->SetPoint(147,9.95,323.392411);
   graph->SetPoint(148,9.96,321.5026454);
   graph->SetPoint(149,9.97,319.6248187);
   graph->SetPoint(150,9.98,317.7588619);
   graph->SetPoint(151,9.99,315.9047064);
   graph->SetPoint(152,10,314.062284);
   graph->SetPoint(153,10.01,312.2315268);
   graph->SetPoint(154,10.02,310.4123672);
   graph->SetPoint(155,10.03,308.6047381);
   graph->SetPoint(156,10.04,306.8085727);
   graph->SetPoint(157,10.05,305.0238045);
   graph->SetPoint(158,10.06,303.2503674);
   graph->SetPoint(159,10.07,301.4881956);
   graph->SetPoint(160,10.08,299.7372238);
   graph->SetPoint(161,10.09,297.9973869);
   graph->SetPoint(162,10.1,296.2686201);
   graph->SetPoint(163,10.11,294.5508591);
   graph->SetPoint(164,10.12,292.8440398);
   graph->SetPoint(165,10.13,291.1480986);
   graph->SetPoint(166,10.14,289.4629721);
   graph->SetPoint(167,10.15,287.7885973);
   graph->SetPoint(168,10.16,286.1249114);
   graph->SetPoint(169,10.17,284.4718522);
   graph->SetPoint(170,10.18,282.8293575);
   graph->SetPoint(171,10.19,281.1973658);
   graph->SetPoint(172,10.2,279.5758156);
   graph->SetPoint(173,10.21,277.9646459);
   graph->SetPoint(174,10.22,276.363796);
   graph->SetPoint(175,10.23,274.7732055);
   graph->SetPoint(176,10.24,273.1928143);
   graph->SetPoint(177,10.25,271.6225627);
   graph->SetPoint(178,10.26,270.0623913);
   graph->SetPoint(179,10.27,268.5122409);
   graph->SetPoint(180,10.28,266.9720527);
   graph->SetPoint(181,10.29,265.4417682);
   graph->SetPoint(182,10.3,263.9213293);
   graph->SetPoint(183,10.31,262.4106781);
   graph->SetPoint(184,10.32,260.9097571);
   graph->SetPoint(185,10.33,259.4185089);
   graph->SetPoint(186,10.34,257.9368768);
   graph->SetPoint(187,10.35,256.4648039);
   graph->SetPoint(188,10.36,255.002234);
   graph->SetPoint(189,10.37,253.5491111);
   graph->SetPoint(190,10.38,252.1053794);
   graph->SetPoint(191,10.39,250.6709835);
   graph->SetPoint(192,10.4,249.2458682);
   graph->SetPoint(193,10.41,247.8299788);
   graph->SetPoint(194,10.42,246.4232606);
   graph->SetPoint(195,10.43,245.0256594);
   graph->SetPoint(196,10.44,243.6371212);
   graph->SetPoint(197,10.45,242.2575924);
   graph->SetPoint(198,10.46,240.8870196);
   graph->SetPoint(199,10.47,239.5253496);
   graph->SetPoint(200,10.48,238.1725297);
   graph->SetPoint(201,10.49,236.8285073);
   graph->SetPoint(202,10.5,235.4932302);
   graph->SetPoint(203,10.51,234.1666465);
   graph->SetPoint(204,10.52,232.8487043);
   graph->SetPoint(205,10.53,231.5393523);
   graph->SetPoint(206,10.54,230.2385395);
   graph->SetPoint(207,10.55,228.9462148);
   graph->SetPoint(208,10.56,227.6623278);
   graph->SetPoint(209,10.57,226.3868282);
   graph->SetPoint(210,10.58,225.1196658);
   graph->SetPoint(211,10.59,223.8607909);
   graph->SetPoint(212,10.6,222.6101541);
   graph->SetPoint(213,10.61,221.367706);
   graph->SetPoint(214,10.62,220.1333978);
   graph->SetPoint(215,10.63,218.9071807);
   graph->SetPoint(216,10.64,217.6890062);
   graph->SetPoint(217,10.65,216.4788263);
   graph->SetPoint(218,10.66,215.2765929);
   graph->SetPoint(219,10.67,214.0822585);
   graph->SetPoint(220,10.68,212.8957756);
   graph->SetPoint(221,10.69,211.7170971);
   graph->SetPoint(222,10.7,210.5461761);
   graph->SetPoint(223,10.71,209.382966);
   graph->SetPoint(224,10.72,208.2274204);
   graph->SetPoint(225,10.73,207.0794931);
   graph->SetPoint(226,10.74,205.9391383);
   graph->SetPoint(227,10.75,204.8063104);
   graph->SetPoint(228,10.76,203.680964);
   graph->SetPoint(229,10.77,202.5630539);
   graph->SetPoint(230,10.78,201.4525353);
   graph->SetPoint(231,10.79,200.3493635);
   graph->SetPoint(232,10.8,199.2534941);
   graph->SetPoint(233,10.81,198.1648829);
   graph->SetPoint(234,10.82,197.0834861);
   graph->SetPoint(235,10.83,196.00926);
   graph->SetPoint(236,10.84,194.9421611);
   graph->SetPoint(237,10.85,193.8821462);
   graph->SetPoint(238,10.86,192.8291724);
   graph->SetPoint(239,10.87,191.7831969);
   graph->SetPoint(240,10.88,190.7441772);
   graph->SetPoint(241,10.89,189.712071);
   graph->SetPoint(242,10.9,188.6868364);
   graph->SetPoint(243,10.91,187.6684314);
   graph->SetPoint(244,10.92,186.6568146);
   graph->SetPoint(245,10.93,185.6519446);
   graph->SetPoint(246,10.94,184.6537803);
   graph->SetPoint(247,10.95,183.6622807);
   graph->SetPoint(248,10.96,182.6774051);
   graph->SetPoint(249,10.97,181.6991133);
   graph->SetPoint(250,10.98,180.7273648);
   graph->SetPoint(251,10.99,179.7621197);
   graph->SetPoint(252,11,178.8033382);
   graph->SetPoint(253,11.01,177.8509808);
   graph->SetPoint(254,11.02,176.905008);
   graph->SetPoint(255,11.03,175.9653808);
   graph->SetPoint(256,11.04,175.0320602);
   graph->SetPoint(257,11.05,174.1050075);
   graph->SetPoint(258,11.06,173.1841843);
   graph->SetPoint(259,11.07,172.2695522);
   graph->SetPoint(260,11.08,171.3610731);
   graph->SetPoint(261,11.09,170.4587093);
   graph->SetPoint(262,11.1,169.562423);
   graph->SetPoint(263,11.11,168.6721769);
   graph->SetPoint(264,11.12,167.7879336);
   graph->SetPoint(265,11.13,166.9096561);
   graph->SetPoint(266,11.14,166.0373077);
   graph->SetPoint(267,11.15,165.1708517);
   graph->SetPoint(268,11.16,164.3102516);
   graph->SetPoint(269,11.17,163.4554713);
   graph->SetPoint(270,11.18,162.6064747);
   graph->SetPoint(271,11.19,161.763226);
   graph->SetPoint(272,11.2,160.9256896);
   graph->SetPoint(273,11.21,160.09383);
   graph->SetPoint(274,11.22,159.2676121);
   graph->SetPoint(275,11.23,158.4470008);
   graph->SetPoint(276,11.24,157.6319612);
   graph->SetPoint(277,11.25,156.8224588);
   graph->SetPoint(278,11.26,156.018459);
   graph->SetPoint(279,11.27,155.2199276);
   graph->SetPoint(280,11.28,154.4268305);
   graph->SetPoint(281,11.29,153.639134);
   graph->SetPoint(282,11.3,152.8568041);
   graph->SetPoint(283,11.31,152.0798075);
   graph->SetPoint(284,11.32,151.3081109);
   graph->SetPoint(285,11.33,150.541681);
   graph->SetPoint(286,11.34,149.780485);
   graph->SetPoint(287,11.35,149.0244901);
   graph->SetPoint(288,11.36,148.2736637);
   graph->SetPoint(289,11.37,147.5279734);
   graph->SetPoint(290,11.38,146.787387);
   graph->SetPoint(291,11.39,146.0518725);
   graph->SetPoint(292,11.4,145.3213979);
   graph->SetPoint(293,11.41,144.5959317);
   graph->SetPoint(294,11.42,143.8754422);
   graph->SetPoint(295,11.43,143.1598983);
   graph->SetPoint(296,11.44,142.4492687);
   graph->SetPoint(297,11.45,141.7435224);
   graph->SetPoint(298,11.46,141.0426287);
   graph->SetPoint(299,11.47,140.3465569);
   graph->SetPoint(300,11.48,139.6552766);
   graph->SetPoint(301,11.49,138.9687574);
   graph->SetPoint(302,11.5,138.2869693);
   graph->SetPoint(303,11.51,137.6098823);
   graph->SetPoint(304,11.52,136.9374666);
   graph->SetPoint(305,11.53,136.2696927);
   graph->SetPoint(306,11.54,135.606531);
   graph->SetPoint(307,11.55,134.9479523);
   graph->SetPoint(308,11.56,134.2939274);
   graph->SetPoint(309,11.57,133.6444275);
   graph->SetPoint(310,11.58,132.9994238);
   graph->SetPoint(311,11.59,132.3588875);
   graph->SetPoint(312,11.6,131.7227903);
   graph->SetPoint(313,11.61,131.0911038);
   graph->SetPoint(314,11.62,130.4638);
   graph->SetPoint(315,11.63,129.8408508);
   graph->SetPoint(316,11.64,129.2222283);
   graph->SetPoint(317,11.65,128.607905);
   graph->SetPoint(318,11.66,127.9978533);
   graph->SetPoint(319,11.67,127.3920459);
   graph->SetPoint(320,11.68,126.7904555);
   graph->SetPoint(321,11.69,126.1930551);
   graph->SetPoint(322,11.7,125.5998179);
   graph->SetPoint(323,11.71,125.0107171);
   graph->SetPoint(324,11.72,124.425726);
   graph->SetPoint(325,11.73,123.8448183);
   graph->SetPoint(326,11.74,123.2679677);
   graph->SetPoint(327,11.75,122.695148);
   graph->SetPoint(328,11.76,122.1263333);
   graph->SetPoint(329,11.77,121.5614977);
   graph->SetPoint(330,11.78,121.0006155);
   graph->SetPoint(331,11.79,120.4436611);
   graph->SetPoint(332,11.8,119.8906092);
   graph->SetPoint(333,11.81,119.3414346);
   graph->SetPoint(334,11.82,118.796112);
   graph->SetPoint(335,11.83,118.2546166);
   graph->SetPoint(336,11.84,117.7169235);
   graph->SetPoint(337,11.85,117.183008);
   graph->SetPoint(338,11.86,116.6528456);
   graph->SetPoint(339,11.87,116.1264119);
   graph->SetPoint(340,11.88,115.6036826);
   graph->SetPoint(341,11.89,115.0846336);
   graph->SetPoint(342,11.9,114.5692409);
   graph->SetPoint(343,11.91,114.0574806);
   graph->SetPoint(344,11.92,113.5493292);
   graph->SetPoint(345,11.93,113.0447629);
   graph->SetPoint(346,11.94,112.5437583);
   graph->SetPoint(347,11.95,112.0462922);
   graph->SetPoint(348,11.96,111.5523413);
   graph->SetPoint(349,11.97,111.0618827);
   graph->SetPoint(350,11.98,110.5748934);
   graph->SetPoint(351,11.99,110.0913507);
   graph->SetPoint(352,12,109.6112319);
   graph->SetPoint(353,12.01,109.1345145);
   graph->SetPoint(354,12.02,108.6611761);
   graph->SetPoint(355,12.03,108.1911945);
   graph->SetPoint(356,12.04,107.7245476);
   graph->SetPoint(357,12.05,107.2612133);
   graph->SetPoint(358,12.06,106.8011698);
   graph->SetPoint(359,12.07,106.3443953);
   graph->SetPoint(360,12.08,105.8908683);
   graph->SetPoint(361,12.09,105.4405672);
   graph->SetPoint(362,12.1,104.9934708);
   graph->SetPoint(363,12.11,104.5495576);
   graph->SetPoint(364,12.12,104.1088067);
   graph->SetPoint(365,12.13,103.671197);
   graph->SetPoint(366,12.14,103.2367077);
   graph->SetPoint(367,12.15,102.8053179);
   graph->SetPoint(368,12.16,102.3770071);
   graph->SetPoint(369,12.17,101.9517548);
   graph->SetPoint(370,12.18,101.5295406);
   graph->SetPoint(371,12.19,101.1103442);
   graph->SetPoint(372,12.2,100.6941453);
   graph->SetPoint(373,12.21,100.2809241);
   graph->SetPoint(374,12.22,99.87066062);
   graph->SetPoint(375,12.23,99.46333498);
   graph->SetPoint(376,12.24,99.05892752);
   graph->SetPoint(377,12.25,98.65741868);
   graph->SetPoint(378,12.26,98.258789);
   graph->SetPoint(379,12.27,97.86301913);
   graph->SetPoint(380,12.28,97.47008984);
   graph->SetPoint(381,12.29,97.07998202);
   graph->SetPoint(382,12.3,96.69267665);
   graph->SetPoint(383,12.31,96.30815484);
   graph->SetPoint(384,12.32,95.9263978);
   graph->SetPoint(385,12.33,95.54738687);
   graph->SetPoint(386,12.34,95.17110347);
   graph->SetPoint(387,12.35,94.79752915);
   graph->SetPoint(388,12.36,94.42664557);
   graph->SetPoint(389,12.37,94.05843448);
   graph->SetPoint(390,12.38,93.69287776);
   graph->SetPoint(391,12.39,93.32995738);
   graph->SetPoint(392,12.4,92.96965542);
   graph->SetPoint(393,12.41,92.61195407);
   graph->SetPoint(394,12.42,92.25683562);
   graph->SetPoint(395,12.43,91.90428248);
   graph->SetPoint(396,12.44,91.55427713);
   graph->SetPoint(397,12.45,91.20680219);
   graph->SetPoint(398,12.46,90.86184037);
   graph->SetPoint(399,12.47,90.51937447);
   graph->SetPoint(400,12.48,90.1793874);
   graph->SetPoint(401,12.49,89.84186219);
   graph->SetPoint(402,12.5,89.50678194);
   graph->SetPoint(403,12.5,89.50678194);
   graph->SetPoint(404,12.51,89.50678194);
   graph->SetPoint(405,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6","Projection of manca(Y02)",406,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->SetMaximum(844.4572);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]6);
   
   graph->Draw("l");
   
   graph = new TGraph(426);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[needham_Y021S]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,27.88994974);
   graph->SetPoint(2,8.5,27.88994974);
   graph->SetPoint(3,8.51,28.20575493);
   graph->SetPoint(4,8.52,28.52879393);
   graph->SetPoint(5,8.53,28.85931815);
   graph->SetPoint(6,8.54,29.1975908);
   graph->SetPoint(7,8.55,29.54388759);
   graph->SetPoint(8,8.56,29.89849746);
   graph->SetPoint(9,8.57,30.26172338);
   graph->SetPoint(10,8.58,30.63388323);
   graph->SetPoint(11,8.59,31.01531072);
   graph->SetPoint(12,8.6,31.40635641);
   graph->SetPoint(13,8.61,31.80738873);
   graph->SetPoint(14,8.62,32.21879521);
   graph->SetPoint(15,8.63,32.64098365);
   graph->SetPoint(16,8.64,33.07438355);
   graph->SetPoint(17,8.65,33.5194475);
   graph->SetPoint(18,8.66,33.9766528);
   graph->SetPoint(19,8.67,34.44650313);
   graph->SetPoint(20,8.68,34.92953045);
   graph->SetPoint(21,8.69,35.42629697);
   graph->SetPoint(22,8.7,35.93739733);
   graph->SetPoint(23,8.71,36.46346101);
   graph->SetPoint(24,8.72,37.00515488);
   graph->SetPoint(25,8.73,37.56318605);
   graph->SetPoint(26,8.74,38.13830492);
   graph->SetPoint(27,8.75,38.73130857);
   graph->SetPoint(28,8.76,39.34304443);
   graph->SetPoint(29,8.77,39.97441434);
   graph->SetPoint(30,8.78,40.62637897);
   graph->SetPoint(31,8.79,41.29996269);
   graph->SetPoint(32,8.8,41.99625897);
   graph->SetPoint(33,8.81,42.71643626);
   graph->SetPoint(34,8.82,43.4617446);
   graph->SetPoint(35,8.83,44.23352277);
   graph->SetPoint(36,8.84,45.0332064);
   graph->SetPoint(37,8.85,45.86233684);
   graph->SetPoint(38,8.86,46.72257107);
   graph->SetPoint(39,8.87,47.61569279);
   graph->SetPoint(40,8.88,48.54362471);
   graph->SetPoint(41,8.89,49.50844244);
   graph->SetPoint(42,8.9,50.5123899);
   graph->SetPoint(43,8.91,51.55789684);
   graph->SetPoint(44,8.92,52.64759839);
   graph->SetPoint(45,8.93,53.78435727);
   graph->SetPoint(46,8.94,54.97128892);
   graph->SetPoint(47,8.95,56.21178999);
   graph->SetPoint(48,8.96,57.50957081);
   graph->SetPoint(49,8.97,58.86869244);
   graph->SetPoint(50,8.98,60.29360915);
   graph->SetPoint(51,8.99,61.78921716);
   graph->SetPoint(52,9,63.36091086);
   graph->SetPoint(53,9.01,65.01464783);
   graph->SetPoint(54,9.02,66.75702428);
   graph->SetPoint(55,9.03,68.595363);
   graph->SetPoint(56,9.04,70.53781626);
   graph->SetPoint(57,9.05,72.59348663);
   graph->SetPoint(58,9.06,74.77256961);
   graph->SetPoint(59,9.07,77.08652281);
   graph->SetPoint(60,9.08,79.54826738);
   graph->SetPoint(61,9.09,82.17242949);
   graph->SetPoint(62,9.1,84.97563111);
   graph->SetPoint(63,9.11,87.97684244);
   graph->SetPoint(64,9.12,91.19781183);
   graph->SetPoint(65,9.13,94.6635936);
   graph->SetPoint(66,9.14,98.4032011);
   graph->SetPoint(67,9.15,102.4504208);
   graph->SetPoint(68,9.16,106.844836);
   graph->SetPoint(69,9.17,111.6331259);
   graph->SetPoint(70,9.18,116.8707298);
   graph->SetPoint(71,9.19,122.6240038);
   graph->SetPoint(72,9.2,128.9730466);
   graph->SetPoint(73,9.21,136.0154519);
   graph->SetPoint(74,9.22,143.8713603);
   graph->SetPoint(75,9.23,152.6903696);
   graph->SetPoint(76,9.24,162.6611535);
   graph->SetPoint(77,9.25,174.0251103);
   graph->SetPoint(78,9.26,187.0961643);
   graph->SetPoint(79,9.27,202.2902149);
   graph->SetPoint(80,9.28,220.1702031);
   graph->SetPoint(81,9.29,241.5173957);
   graph->SetPoint(82,9.3,267.4485912);
   graph->SetPoint(83,9.31,299.6179124);
   graph->SetPoint(84,9.32,340.5841431);
   graph->SetPoint(85,9.33,394.5271466);
   graph->SetPoint(86,9.34,468.7732206);
   graph->SetPoint(87,9.35,577.4420562);
   graph->SetPoint(88,9.355,653.1467868);
   graph->SetPoint(89,9.36,751.6969625);
   graph->SetPoint(90,9.365,885.2712869);
   graph->SetPoint(91,9.37,1076.57558);
   graph->SetPoint(92,9.375,1344.8014);
   graph->SetPoint(93,9.38,1660.059178);
   graph->SetPoint(94,9.385,2021.396934);
   graph->SetPoint(95,9.39,2427.964041);
   graph->SetPoint(96,9.395,2876.706224);
   graph->SetPoint(97,9.4,3362.105915);
   graph->SetPoint(98,9.405,3876.054576);
   graph->SetPoint(99,9.41,4407.892469);
   graph->SetPoint(100,9.42,5471.432579);
   graph->SetPoint(101,9.425,5972.140344);
   graph->SetPoint(102,9.43,6430.156943);
   graph->SetPoint(103,9.435,6829.293161);
   graph->SetPoint(104,9.44,7154.718549);
   graph->SetPoint(105,9.445,7393.872671);
   graph->SetPoint(106,9.45,7537.268659);
   graph->SetPoint(107,9.455,7579.117479);
   graph->SetPoint(108,9.46,7517.715689);
   graph->SetPoint(109,9.465,7355.560476);
   graph->SetPoint(110,9.47,7099.181162);
   graph->SetPoint(111,9.475,6758.702999);
   graph->SetPoint(112,9.48,6347.183891);
   graph->SetPoint(113,9.485,5879.784574);
   graph->SetPoint(114,9.49,5372.845634);
   graph->SetPoint(115,9.5,4306.040453);
   graph->SetPoint(116,9.505,3776.66879);
   graph->SetPoint(117,9.51,3267.400025);
   graph->SetPoint(118,9.515,2788.420917);
   graph->SetPoint(119,9.52,2347.34525);
   graph->SetPoint(120,9.525,1949.208178);
   graph->SetPoint(121,9.53,1596.621944);
   graph->SetPoint(122,9.535,1290.056044);
   graph->SetPoint(123,9.54,1028.200184);
   graph->SetPoint(124,9.545,808.3685174);
   graph->SetPoint(125,9.55,626.9078679);
   graph->SetPoint(126,9.555,479.5795598);
   graph->SetPoint(127,9.56,361.8930344);
   graph->SetPoint(128,9.565,269.3781701);
   graph->SetPoint(129,9.57,197.7913013);
   graph->SetPoint(130,9.58,102.3492376);
   graph->SetPoint(131,9.59,50.14325196);
   graph->SetPoint(132,9.6,23.25898938);
   graph->SetPoint(133,9.61,10.21455956);
   graph->SetPoint(134,9.62,4.247162813);
   graph->SetPoint(135,9.63,1.671970593);
   graph->SetPoint(136,9.64,0.6231732747);
   graph->SetPoint(137,9.65,0.2199072084);
   graph->SetPoint(138,9.66,0.07347178158);
   graph->SetPoint(139,9.67,0.02324085691);
   graph->SetPoint(140,9.68,0.00696039943);
   graph->SetPoint(141,9.69,0.00197363414);
   graph->SetPoint(142,9.7,0.0005298459211);
   graph->SetPoint(143,9.71,0.0001346737651);
   graph->SetPoint(144,9.72,3.240909238e-05);
   graph->SetPoint(145,9.73,7.384161655e-06);
   graph->SetPoint(146,9.74,1.592890723e-06);
   graph->SetPoint(147,9.75,3.253278405e-07);
   graph->SetPoint(148,9.76,6.290815352e-08);
   graph->SetPoint(149,9.77,1.151709915e-08);
   graph->SetPoint(150,9.78,1.996318051e-09);
   graph->SetPoint(151,9.79,3.276172964e-10);
   graph->SetPoint(152,9.8,5.090428836e-11);
   graph->SetPoint(153,9.81,7.488457667e-12);
   graph->SetPoint(154,9.82,1.042991689e-12);
   graph->SetPoint(155,9.83,1.375370727e-13);
   graph->SetPoint(156,9.84,1.717153684e-14);
   graph->SetPoint(157,9.85,2.029780217e-15);
   graph->SetPoint(158,9.86,2.271639047e-16);
   graph->SetPoint(159,9.87,2.407022195e-17);
   graph->SetPoint(160,9.88,2.414745275e-18);
   graph->SetPoint(161,9.89,2.293575364e-19);
   graph->SetPoint(162,9.9,2.06255323e-20);
   graph->SetPoint(163,9.91,1.756094069e-21);
   graph->SetPoint(164,9.92,1.415600955e-22);
   graph->SetPoint(165,9.93,1.080399509e-23);
   graph->SetPoint(166,9.94,7.806895556e-25);
   graph->SetPoint(167,9.95,5.341002985e-26);
   graph->SetPoint(168,9.96,3.459535028e-27);
   graph->SetPoint(169,9.97,2.121598033e-28);
   graph->SetPoint(170,9.98,1.231853144e-29);
   graph->SetPoint(171,9.99,6.771817234e-31);
   graph->SetPoint(172,10,3.524536243e-32);
   graph->SetPoint(173,10.01,1.736797532e-33);
   graph->SetPoint(174,10.02,8.103019168e-35);
   graph->SetPoint(175,10.03,3.579274441e-36);
   graph->SetPoint(176,10.04,1.496902772e-37);
   graph->SetPoint(177,10.05,5.927105341e-39);
   graph->SetPoint(178,10.06,2.221990304e-40);
   graph->SetPoint(179,10.07,7.886642111e-42);
   graph->SetPoint(180,10.08,2.650284932e-43);
   graph->SetPoint(181,10.09,8.432249759e-45);
   graph->SetPoint(182,10.1,2.540064917e-46);
   graph->SetPoint(183,10.11,7.244303399e-48);
   graph->SetPoint(184,10.12,1.956135368e-49);
   graph->SetPoint(185,10.13,5.00093996e-51);
   graph->SetPoint(186,10.14,1.210472245e-52);
   graph->SetPoint(187,10.15,2.774012995e-54);
   graph->SetPoint(188,10.16,6.018837344e-56);
   graph->SetPoint(189,10.17,1.236423306e-57);
   graph->SetPoint(190,10.18,2.404762654e-59);
   graph->SetPoint(191,10.19,4.42820497e-61);
   graph->SetPoint(192,10.2,7.720291018e-63);
   graph->SetPoint(193,10.21,1.274354005e-64);
   graph->SetPoint(194,10.22,1.991576371e-66);
   graph->SetPoint(195,10.23,2.946824704e-68);
   graph->SetPoint(196,10.24,4.12821302e-70);
   graph->SetPoint(197,10.25,5.475456798e-72);
   graph->SetPoint(198,10.26,6.875892439e-74);
   graph->SetPoint(199,10.27,8.175009239e-76);
   graph->SetPoint(200,10.28,9.202331843e-78);
   graph->SetPoint(201,10.29,9.807492585e-80);
   graph->SetPoint(202,10.3,9.896201896e-82);
   graph->SetPoint(203,10.31,9.454304061e-84);
   graph->SetPoint(204,10.32,8.551475276e-86);
   graph->SetPoint(205,10.33,7.323235215e-88);
   graph->SetPoint(206,10.34,5.937660781e-90);
   graph->SetPoint(207,10.35,4.558041155e-92);
   graph->SetPoint(208,10.36,3.312772115e-94);
   graph->SetPoint(209,10.37,2.279582644e-96);
   graph->SetPoint(210,10.38,1.485147477e-98);
   graph->SetPoint(211,10.39,9.16081857e-101);
   graph->SetPoint(212,10.4,5.349946542e-103);
   graph->SetPoint(213,10.41,2.958115064e-105);
   graph->SetPoint(214,10.42,1.548571078e-107);
   graph->SetPoint(215,10.43,7.6753411e-110);
   graph->SetPoint(216,10.44,3.601759301e-112);
   graph->SetPoint(217,10.45,1.600229041e-114);
   graph->SetPoint(218,10.46,6.731317403e-117);
   graph->SetPoint(219,10.47,2.680824916e-119);
   graph->SetPoint(220,10.48,1.010851345e-121);
   graph->SetPoint(221,10.49,3.608748328e-124);
   graph->SetPoint(222,10.5,1.219765535e-126);
   graph->SetPoint(223,10.51,3.903431664e-129);
   graph->SetPoint(224,10.52,1.18268003e-131);
   graph->SetPoint(225,10.53,3.39264491e-134);
   graph->SetPoint(226,10.54,9.214250396e-137);
   graph->SetPoint(227,10.55,2.369365571e-139);
   graph->SetPoint(228,10.56,5.768389758e-142);
   graph->SetPoint(229,10.57,1.329620128e-144);
   graph->SetPoint(230,10.58,2.90169008e-147);
   graph->SetPoint(231,10.59,5.995493401e-150);
   graph->SetPoint(232,10.6,1.172868423e-152);
   graph->SetPoint(233,10.61,2.17232159e-155);
   graph->SetPoint(234,10.62,3.809337073e-158);
   graph->SetPoint(235,10.63,6.324484731e-161);
   graph->SetPoint(236,10.64,9.941487109e-164);
   graph->SetPoint(237,10.65,1.479544457e-166);
   graph->SetPoint(238,10.66,2.08475558e-169);
   graph->SetPoint(239,10.67,2.781203266e-172);
   graph->SetPoint(240,10.68,3.512859473e-175);
   graph->SetPoint(241,10.69,4.200870397e-178);
   graph->SetPoint(242,10.7,4.756289158e-181);
   graph->SetPoint(243,10.71,5.098561665e-184);
   graph->SetPoint(244,10.72,5.174609282e-187);
   graph->SetPoint(245,10.73,4.972306717e-190);
   graph->SetPoint(246,10.74,4.523647103e-193);
   graph->SetPoint(247,10.75,3.896457872e-196);
   graph->SetPoint(248,10.76,3.177618189e-199);
   graph->SetPoint(249,10.77,2.453487788e-202);
   graph->SetPoint(250,10.78,1.793562639e-205);
   graph->SetPoint(251,10.79,1.241365459e-208);
   graph->SetPoint(252,10.8,8.134544241e-212);
   graph->SetPoint(253,10.81,5.046813477e-215);
   graph->SetPoint(254,10.82,2.964501968e-218);
   graph->SetPoint(255,10.83,1.648681225e-221);
   graph->SetPoint(256,10.84,8.681046878e-225);
   graph->SetPoint(257,10.85,4.327708206e-228);
   graph->SetPoint(258,10.86,2.04265161e-231);
   graph->SetPoint(259,10.87,9.12811474e-235);
   graph->SetPoint(260,10.88,3.862053989e-238);
   graph->SetPoint(261,10.89,1.547056059e-241);
   graph->SetPoint(262,10.9,5.867380071e-245);
   graph->SetPoint(263,10.91,2.106846292e-248);
   graph->SetPoint(264,10.92,7.162620527e-252);
   graph->SetPoint(265,10.93,2.305480717e-255);
   graph->SetPoint(266,10.94,7.025892579e-259);
   graph->SetPoint(267,10.95,2.027178432e-262);
   graph->SetPoint(268,10.96,5.537744426e-266);
   graph->SetPoint(269,10.97,1.432268038e-269);
   graph->SetPoint(270,10.98,3.507245387e-273);
   graph->SetPoint(271,10.99,8.131271551e-277);
   graph->SetPoint(272,11,1.784848002e-280);
   graph->SetPoint(273,11.01,3.709321443e-284);
   graph->SetPoint(274,11.02,7.298576477e-288);
   graph->SetPoint(275,11.03,1.359666246e-291);
   graph->SetPoint(276,11.04,2.398153233e-295);
   graph->SetPoint(277,11.05,4.004718583e-299);
   graph->SetPoint(278,11.06,6.331659283e-303);
   graph->SetPoint(279,11.07,3.373027315e-304);
   graph->SetPoint(280,11.08,3.373027315e-304);
   graph->SetPoint(281,11.09,3.373027315e-304);
   graph->SetPoint(282,11.1,3.373027315e-304);
   graph->SetPoint(283,11.11,3.373027315e-304);
   graph->SetPoint(284,11.12,3.373027315e-304);
   graph->SetPoint(285,11.13,3.373027315e-304);
   graph->SetPoint(286,11.14,3.373027315e-304);
   graph->SetPoint(287,11.15,3.373027315e-304);
   graph->SetPoint(288,11.16,3.373027315e-304);
   graph->SetPoint(289,11.17,3.373027315e-304);
   graph->SetPoint(290,11.18,3.373027315e-304);
   graph->SetPoint(291,11.19,3.373027315e-304);
   graph->SetPoint(292,11.2,3.373027315e-304);
   graph->SetPoint(293,11.21,3.373027315e-304);
   graph->SetPoint(294,11.22,3.373027315e-304);
   graph->SetPoint(295,11.23,3.373027315e-304);
   graph->SetPoint(296,11.24,3.373027315e-304);
   graph->SetPoint(297,11.25,3.373027315e-304);
   graph->SetPoint(298,11.26,3.373027315e-304);
   graph->SetPoint(299,11.27,3.373027315e-304);
   graph->SetPoint(300,11.28,3.373027315e-304);
   graph->SetPoint(301,11.29,3.373027315e-304);
   graph->SetPoint(302,11.3,3.373027315e-304);
   graph->SetPoint(303,11.31,3.373027315e-304);
   graph->SetPoint(304,11.32,3.373027315e-304);
   graph->SetPoint(305,11.33,3.373027315e-304);
   graph->SetPoint(306,11.34,3.373027315e-304);
   graph->SetPoint(307,11.35,3.373027315e-304);
   graph->SetPoint(308,11.36,3.373027315e-304);
   graph->SetPoint(309,11.37,3.373027315e-304);
   graph->SetPoint(310,11.38,3.373027315e-304);
   graph->SetPoint(311,11.39,3.373027315e-304);
   graph->SetPoint(312,11.4,3.373027315e-304);
   graph->SetPoint(313,11.41,3.373027315e-304);
   graph->SetPoint(314,11.42,3.373027315e-304);
   graph->SetPoint(315,11.43,3.373027315e-304);
   graph->SetPoint(316,11.44,3.373027315e-304);
   graph->SetPoint(317,11.45,3.373027315e-304);
   graph->SetPoint(318,11.46,3.373027315e-304);
   graph->SetPoint(319,11.47,3.373027315e-304);
   graph->SetPoint(320,11.48,3.373027315e-304);
   graph->SetPoint(321,11.49,3.373027315e-304);
   graph->SetPoint(322,11.5,3.373027315e-304);
   graph->SetPoint(323,11.51,3.373027315e-304);
   graph->SetPoint(324,11.52,3.373027315e-304);
   graph->SetPoint(325,11.53,3.373027315e-304);
   graph->SetPoint(326,11.54,3.373027315e-304);
   graph->SetPoint(327,11.55,3.373027315e-304);
   graph->SetPoint(328,11.56,3.373027315e-304);
   graph->SetPoint(329,11.57,3.373027315e-304);
   graph->SetPoint(330,11.58,3.373027315e-304);
   graph->SetPoint(331,11.59,3.373027315e-304);
   graph->SetPoint(332,11.6,3.373027315e-304);
   graph->SetPoint(333,11.61,3.373027315e-304);
   graph->SetPoint(334,11.62,3.373027315e-304);
   graph->SetPoint(335,11.63,3.373027315e-304);
   graph->SetPoint(336,11.64,3.373027315e-304);
   graph->SetPoint(337,11.65,3.373027315e-304);
   graph->SetPoint(338,11.66,3.373027315e-304);
   graph->SetPoint(339,11.67,3.373027315e-304);
   graph->SetPoint(340,11.68,3.373027315e-304);
   graph->SetPoint(341,11.69,3.373027315e-304);
   graph->SetPoint(342,11.7,3.373027315e-304);
   graph->SetPoint(343,11.71,3.373027315e-304);
   graph->SetPoint(344,11.72,3.373027315e-304);
   graph->SetPoint(345,11.73,3.373027315e-304);
   graph->SetPoint(346,11.74,3.373027315e-304);
   graph->SetPoint(347,11.75,3.373027315e-304);
   graph->SetPoint(348,11.76,3.373027315e-304);
   graph->SetPoint(349,11.77,3.373027315e-304);
   graph->SetPoint(350,11.78,3.373027315e-304);
   graph->SetPoint(351,11.79,3.373027315e-304);
   graph->SetPoint(352,11.8,3.373027315e-304);
   graph->SetPoint(353,11.81,3.373027315e-304);
   graph->SetPoint(354,11.82,3.373027315e-304);
   graph->SetPoint(355,11.83,3.373027315e-304);
   graph->SetPoint(356,11.84,3.373027315e-304);
   graph->SetPoint(357,11.85,3.373027315e-304);
   graph->SetPoint(358,11.86,3.373027315e-304);
   graph->SetPoint(359,11.87,3.373027315e-304);
   graph->SetPoint(360,11.88,3.373027315e-304);
   graph->SetPoint(361,11.89,3.373027315e-304);
   graph->SetPoint(362,11.9,3.373027315e-304);
   graph->SetPoint(363,11.91,3.373027315e-304);
   graph->SetPoint(364,11.92,3.373027315e-304);
   graph->SetPoint(365,11.93,3.373027315e-304);
   graph->SetPoint(366,11.94,3.373027315e-304);
   graph->SetPoint(367,11.95,3.373027315e-304);
   graph->SetPoint(368,11.96,3.373027315e-304);
   graph->SetPoint(369,11.97,3.373027315e-304);
   graph->SetPoint(370,11.98,3.373027315e-304);
   graph->SetPoint(371,11.99,3.373027315e-304);
   graph->SetPoint(372,12,3.373027315e-304);
   graph->SetPoint(373,12.01,3.373027315e-304);
   graph->SetPoint(374,12.02,3.373027315e-304);
   graph->SetPoint(375,12.03,3.373027315e-304);
   graph->SetPoint(376,12.04,3.373027315e-304);
   graph->SetPoint(377,12.05,3.373027315e-304);
   graph->SetPoint(378,12.06,3.373027315e-304);
   graph->SetPoint(379,12.07,3.373027315e-304);
   graph->SetPoint(380,12.08,3.373027315e-304);
   graph->SetPoint(381,12.09,3.373027315e-304);
   graph->SetPoint(382,12.1,3.373027315e-304);
   graph->SetPoint(383,12.11,3.373027315e-304);
   graph->SetPoint(384,12.12,3.373027315e-304);
   graph->SetPoint(385,12.13,3.373027315e-304);
   graph->SetPoint(386,12.14,3.373027315e-304);
   graph->SetPoint(387,12.15,3.373027315e-304);
   graph->SetPoint(388,12.16,3.373027315e-304);
   graph->SetPoint(389,12.17,3.373027315e-304);
   graph->SetPoint(390,12.18,3.373027315e-304);
   graph->SetPoint(391,12.19,3.373027315e-304);
   graph->SetPoint(392,12.2,3.373027315e-304);
   graph->SetPoint(393,12.21,3.373027315e-304);
   graph->SetPoint(394,12.22,3.373027315e-304);
   graph->SetPoint(395,12.23,3.373027315e-304);
   graph->SetPoint(396,12.24,3.373027315e-304);
   graph->SetPoint(397,12.25,3.373027315e-304);
   graph->SetPoint(398,12.26,3.373027315e-304);
   graph->SetPoint(399,12.27,3.373027315e-304);
   graph->SetPoint(400,12.28,3.373027315e-304);
   graph->SetPoint(401,12.29,3.373027315e-304);
   graph->SetPoint(402,12.3,3.373027315e-304);
   graph->SetPoint(403,12.31,3.373027315e-304);
   graph->SetPoint(404,12.32,3.373027315e-304);
   graph->SetPoint(405,12.33,3.373027315e-304);
   graph->SetPoint(406,12.34,3.373027315e-304);
   graph->SetPoint(407,12.35,3.373027315e-304);
   graph->SetPoint(408,12.36,3.373027315e-304);
   graph->SetPoint(409,12.37,3.373027315e-304);
   graph->SetPoint(410,12.38,3.373027315e-304);
   graph->SetPoint(411,12.39,3.373027315e-304);
   graph->SetPoint(412,12.4,3.373027315e-304);
   graph->SetPoint(413,12.41,3.373027315e-304);
   graph->SetPoint(414,12.42,3.373027315e-304);
   graph->SetPoint(415,12.43,3.373027315e-304);
   graph->SetPoint(416,12.44,3.373027315e-304);
   graph->SetPoint(417,12.45,3.373027315e-304);
   graph->SetPoint(418,12.46,3.373027315e-304);
   graph->SetPoint(419,12.47,3.373027315e-304);
   graph->SetPoint(420,12.48,3.373027315e-304);
   graph->SetPoint(421,12.49,3.373027315e-304);
   graph->SetPoint(422,12.5,3.373027315e-304);
   graph->SetPoint(423,12.5,3.373027315e-304);
   graph->SetPoint(424,12.51,3.373027315e-304);
   graph->SetPoint(425,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7","Projection of manca(Y02)",426,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->SetMaximum(8337.029);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]7);
   
   graph->Draw("l");
   
   graph = new TGraph(427);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[needham_Y022S]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,3.847987968);
   graph->SetPoint(2,8.5,3.847987968);
   graph->SetPoint(3,8.51,3.87466662);
   graph->SetPoint(4,8.52,3.901717789);
   graph->SetPoint(5,8.53,3.929149331);
   graph->SetPoint(6,8.54,3.956969326);
   graph->SetPoint(7,8.55,3.985186085);
   graph->SetPoint(8,8.56,4.013808155);
   graph->SetPoint(9,8.57,4.042844334);
   graph->SetPoint(10,8.58,4.072303674);
   graph->SetPoint(11,8.59,4.102195493);
   graph->SetPoint(12,8.6,4.132529385);
   graph->SetPoint(13,8.61,4.16331523);
   graph->SetPoint(14,8.62,4.194563205);
   graph->SetPoint(15,8.63,4.226283793);
   graph->SetPoint(16,8.64,4.258487799);
   graph->SetPoint(17,8.65,4.291186358);
   graph->SetPoint(18,8.66,4.324390951);
   graph->SetPoint(19,8.67,4.358113416);
   graph->SetPoint(20,8.68,4.392365963);
   graph->SetPoint(21,8.69,4.427161191);
   graph->SetPoint(22,8.7,4.4625121);
   graph->SetPoint(23,8.71,4.498432106);
   graph->SetPoint(24,8.72,4.534935066);
   graph->SetPoint(25,8.73,4.572035285);
   graph->SetPoint(26,8.74,4.609747545);
   graph->SetPoint(27,8.75,4.648087114);
   graph->SetPoint(28,8.76,4.687069778);
   graph->SetPoint(29,8.77,4.726711853);
   graph->SetPoint(30,8.78,4.767030214);
   graph->SetPoint(31,8.79,4.808042315);
   graph->SetPoint(32,8.8,4.849766217);
   graph->SetPoint(33,8.81,4.892220614);
   graph->SetPoint(34,8.82,4.935424858);
   graph->SetPoint(35,8.83,4.979398993);
   graph->SetPoint(36,8.84,5.024163783);
   graph->SetPoint(37,8.85,5.069740745);
   graph->SetPoint(38,8.86,5.116152184);
   graph->SetPoint(39,8.87,5.163421231);
   graph->SetPoint(40,8.88,5.211571877);
   graph->SetPoint(41,8.89,5.260629019);
   graph->SetPoint(42,8.9,5.310618499);
   graph->SetPoint(43,8.91,5.361567149);
   graph->SetPoint(44,8.92,5.413502845);
   graph->SetPoint(45,8.93,5.46645455);
   graph->SetPoint(46,8.94,5.520452371);
   graph->SetPoint(47,8.95,5.575527621);
   graph->SetPoint(48,8.96,5.63171287);
   graph->SetPoint(49,8.97,5.689042017);
   graph->SetPoint(50,8.98,5.747550355);
   graph->SetPoint(51,8.99,5.807274643);
   graph->SetPoint(52,9,5.868253186);
   graph->SetPoint(53,9.01,5.930525913);
   graph->SetPoint(54,9.02,5.994134467);
   graph->SetPoint(55,9.03,6.059122297);
   graph->SetPoint(56,9.04,6.125534756);
   graph->SetPoint(57,9.05,6.193419208);
   graph->SetPoint(58,9.06,6.262825141);
   graph->SetPoint(59,9.07,6.333804285);
   graph->SetPoint(60,9.08,6.406410744);
   graph->SetPoint(61,9.09,6.480701128);
   graph->SetPoint(62,9.1,6.556734708);
   graph->SetPoint(63,9.11,6.634573567);
   graph->SetPoint(64,9.12,6.714282772);
   graph->SetPoint(65,9.13,6.795930554);
   graph->SetPoint(66,9.14,6.879588506);
   graph->SetPoint(67,9.15,6.965331788);
   graph->SetPoint(68,9.16,7.053239356);
   graph->SetPoint(69,9.17,7.143394202);
   graph->SetPoint(70,9.18,7.235883615);
   graph->SetPoint(71,9.19,7.330799466);
   graph->SetPoint(72,9.2,7.42823851);
   graph->SetPoint(73,9.21,7.528302714);
   graph->SetPoint(74,9.22,7.631099617);
   graph->SetPoint(75,9.23,7.736742711);
   graph->SetPoint(76,9.24,7.845351861);
   graph->SetPoint(77,9.25,7.957053759);
   graph->SetPoint(78,9.26,8.071982416);
   graph->SetPoint(79,9.27,8.1902797);
   graph->SetPoint(80,9.28,8.312095919);
   graph->SetPoint(81,9.29,8.437590456);
   graph->SetPoint(82,9.3,8.56693247);
   graph->SetPoint(83,9.31,8.700301652);
   graph->SetPoint(84,9.32,8.83788906);
   graph->SetPoint(85,9.33,8.979898033);
   graph->SetPoint(86,9.34,9.12654519);
   graph->SetPoint(87,9.35,9.278061537);
   graph->SetPoint(88,9.36,9.434693679);
   graph->SetPoint(89,9.37,9.596705159);
   graph->SetPoint(90,9.38,9.76437794);
   graph->SetPoint(91,9.39,9.938014039);
   graph->SetPoint(92,9.4,10.11793735);
   graph->SetPoint(93,9.41,10.30449564);
   graph->SetPoint(94,9.42,10.49806283);
   graph->SetPoint(95,9.43,10.69904145);
   graph->SetPoint(96,9.44,10.90786548);
   graph->SetPoint(97,9.45,11.12500345);
   graph->SetPoint(98,9.46,11.35096193);
   graph->SetPoint(99,9.47,11.58628954);
   graph->SetPoint(100,9.48,11.83158133);
   graph->SetPoint(101,9.49,12.08748383);
   graph->SetPoint(102,9.5,12.35470076);
   graph->SetPoint(103,9.51,12.63399946);
   graph->SetPoint(104,9.52,12.92621828);
   graph->SetPoint(105,9.53,13.23227494);
   graph->SetPoint(106,9.54,13.55317621);
   graph->SetPoint(107,9.55,13.89002893);
   graph->SetPoint(108,9.56,14.24405282);
   graph->SetPoint(109,9.57,14.61659515);
   graph->SetPoint(110,9.58,15.00914796);
   graph->SetPoint(111,9.59,15.42336798);
   graph->SetPoint(112,9.6,15.86110005);
   graph->SetPoint(113,9.61,16.32440451);
   graph->SetPoint(114,9.62,16.81558972);
   graph->SetPoint(115,9.63,17.33725047);
   graph->SetPoint(116,9.64,17.89231384);
   graph->SetPoint(117,9.65,18.48409415);
   graph->SetPoint(118,9.66,19.11635922);
   graph->SetPoint(119,9.67,19.79341064);
   graph->SetPoint(120,9.68,20.52018178);
   graph->SetPoint(121,9.69,21.3023582);
   graph->SetPoint(122,9.7,22.14652669);
   graph->SetPoint(123,9.71,23.06036122);
   graph->SetPoint(124,9.72,24.05285686);
   graph->SetPoint(125,9.73,25.13462689);
   graph->SetPoint(126,9.74,26.31828381);
   graph->SetPoint(127,9.75,27.61893338);
   graph->SetPoint(128,9.76,29.0548227);
   graph->SetPoint(129,9.77,30.64820159);
   graph->SetPoint(130,9.78,32.42648382);
   graph->SetPoint(131,9.79,34.4238375);
   graph->SetPoint(132,9.8,36.68340189);
   graph->SetPoint(133,9.81,39.26043847);
   graph->SetPoint(134,9.82,42.22691071);
   graph->SetPoint(135,9.83,45.67830971);
   graph->SetPoint(136,9.84,49.7441251);
   graph->SetPoint(137,9.85,54.6044545);
   graph->SetPoint(138,9.86,60.5174044);
   graph->SetPoint(139,9.87,67.86645602);
   graph->SetPoint(140,9.88,77.24711315);
   graph->SetPoint(141,9.89,89.63693594);
   graph->SetPoint(142,9.9,106.7604658);
   graph->SetPoint(143,9.91,131.9711976);
   graph->SetPoint(144,9.915,149.6393349);
   graph->SetPoint(145,9.92,172.769497);
   graph->SetPoint(146,9.925,204.3576133);
   graph->SetPoint(147,9.93,249.8477056);
   graph->SetPoint(148,9.935,307.3046416);
   graph->SetPoint(149,9.94,373.3997935);
   graph->SetPoint(150,9.945,448.2189622);
   graph->SetPoint(151,9.95,531.5175107);
   graph->SetPoint(152,9.955,622.6673975);
   graph->SetPoint(153,9.96,720.6192774);
   graph->SetPoint(154,9.965,823.8854319);
   graph->SetPoint(155,9.97,930.5484079);
   graph->SetPoint(156,9.98,1144.502803);
   graph->SetPoint(157,9.985,1246.300026);
   graph->SetPoint(158,9.99,1340.724502);
   graph->SetPoint(159,9.995,1424.845213);
   graph->SetPoint(160,10,1495.915381);
   graph->SetPoint(161,10.005,1551.520673);
   graph->SetPoint(162,10.01,1589.715119);
   graph->SetPoint(163,10.015,1609.134111);
   graph->SetPoint(164,10.02,1609.075333);
   graph->SetPoint(165,10.025,1589.540917);
   graph->SetPoint(166,10.03,1551.237322);
   graph->SetPoint(167,10.035,1495.532921);
   graph->SetPoint(168,10.04,1424.376857);
   graph->SetPoint(169,10.045,1340.185883);
   graph->SetPoint(170,10.05,1245.708329);
   graph->SetPoint(171,10.055,1143.875863);
   graph->SetPoint(172,10.06,1037.65414);
   graph->SetPoint(173,10.07,823.2536661);
   graph->SetPoint(174,10.075,720.0140928);
   graph->SetPoint(175,10.08,622.0990231);
   graph->SetPoint(176,10.085,530.9935439);
   graph->SetPoint(177,10.09,447.7443981);
   graph->SetPoint(178,10.095,372.9771964);
   graph->SetPoint(179,10.1,306.9344233);
   graph->SetPoint(180,10.105,249.5284765);
   graph->SetPoint(181,10.11,200.403744);
   graph->SetPoint(182,10.115,159.002058);
   graph->SetPoint(183,10.12,124.6266322);
   graph->SetPoint(184,10.125,96.50063514);
   graph->SetPoint(185,10.13,73.81772954);
   graph->SetPoint(186,10.135,55.78306764);
   graph->SetPoint(187,10.14,41.64427471);
   graph->SetPoint(188,10.15,22.3766319);
   graph->SetPoint(189,10.16,11.45193643);
   graph->SetPoint(190,10.17,5.582232678);
   graph->SetPoint(191,10.18,2.591682144);
   graph->SetPoint(192,10.19,1.146041472);
   graph->SetPoint(193,10.2,0.4826849157);
   graph->SetPoint(194,10.21,0.1936296746);
   graph->SetPoint(195,10.22,0.07398180105);
   graph->SetPoint(196,10.23,0.02692295216);
   graph->SetPoint(197,10.24,0.009331796401);
   graph->SetPoint(198,10.25,0.003080722822);
   graph->SetPoint(199,10.26,0.0009686899463);
   graph->SetPoint(200,10.27,0.000290109369);
   graph->SetPoint(201,10.28,8.275295525e-05);
   graph->SetPoint(202,10.29,2.248278283e-05);
   graph->SetPoint(203,10.3,5.817835191e-06);
   graph->SetPoint(204,10.31,1.433895688e-06);
   graph->SetPoint(205,10.32,3.366034002e-07);
   graph->SetPoint(206,10.33,7.526000352e-08);
   graph->SetPoint(207,10.34,1.602709331e-08);
   graph->SetPoint(208,10.35,3.250798811e-09);
   graph->SetPoint(209,10.36,6.28015286e-10);
   graph->SetPoint(210,10.37,1.155567004e-10);
   graph->SetPoint(211,10.38,2.025185672e-11);
   graph->SetPoint(212,10.39,3.380487662e-12);
   graph->SetPoint(213,10.4,5.374507335e-13);
   graph->SetPoint(214,10.41,8.138469874e-14);
   graph->SetPoint(215,10.42,1.173793381e-14);
   graph->SetPoint(216,10.43,1.612446625e-15);
   graph->SetPoint(217,10.44,2.109715213e-16);
   graph->SetPoint(218,10.45,2.629100072e-17);
   graph->SetPoint(219,10.46,3.120579099e-18);
   graph->SetPoint(220,10.47,3.527833412e-19);
   graph->SetPoint(221,10.48,3.79861902e-20);
   graph->SetPoint(222,10.49,3.895724202e-21);
   graph->SetPoint(223,10.5,3.805357504e-22);
   graph->SetPoint(224,10.51,3.540360772e-23);
   graph->SetPoint(225,10.52,3.137215642e-24);
   graph->SetPoint(226,10.53,2.647805129e-25);
   graph->SetPoint(227,10.54,2.128494155e-26);
   graph->SetPoint(228,10.55,1.629685121e-27);
   graph->SetPoint(229,10.56,1.188446769e-28);
   graph->SetPoint(230,10.57,8.254686119e-30);
   graph->SetPoint(231,10.58,5.460924714e-31);
   graph->SetPoint(232,10.59,3.440936119e-32);
   graph->SetPoint(233,10.6,2.065055967e-33);
   graph->SetPoint(234,10.61,1.180407169e-34);
   graph->SetPoint(235,10.62,6.426531578e-36);
   graph->SetPoint(236,10.63,3.332470004e-37);
   graph->SetPoint(237,10.64,1.645889398e-38);
   graph->SetPoint(238,10.65,7.74247554e-40);
   graph->SetPoint(239,10.66,3.468996262e-41);
   graph->SetPoint(240,10.67,1.480377983e-42);
   graph->SetPoint(241,10.68,6.017085718e-44);
   graph->SetPoint(242,10.69,2.329402703e-45);
   graph->SetPoint(243,10.7,8.589101742e-47);
   graph->SetPoint(244,10.71,3.016447111e-48);
   graph->SetPoint(245,10.72,1.008993755e-49);
   graph->SetPoint(246,10.73,3.214593316e-51);
   graph->SetPoint(247,10.74,9.754575891e-53);
   graph->SetPoint(248,10.75,2.819262678e-54);
   graph->SetPoint(249,10.76,7.760817801e-56);
   graph->SetPoint(250,10.77,2.034811714e-57);
   graph->SetPoint(251,10.78,5.081427878e-59);
   graph->SetPoint(252,10.79,1.208626461e-60);
   graph->SetPoint(253,10.8,2.738061675e-62);
   graph->SetPoint(254,10.81,5.907981818e-64);
   graph->SetPoint(255,10.82,1.214171038e-65);
   graph->SetPoint(256,10.83,2.376650846e-67);
   graph->SetPoint(257,10.84,4.430938217e-69);
   graph->SetPoint(258,10.85,7.868116839e-71);
   graph->SetPoint(259,10.86,1.330732311e-72);
   graph->SetPoint(260,10.87,2.143657507e-74);
   graph->SetPoint(261,10.88,3.289007712e-76);
   graph->SetPoint(262,10.89,4.806391912e-78);
   graph->SetPoint(263,10.9,6.68987902e-80);
   graph->SetPoint(264,10.91,8.868744501e-82);
   graph->SetPoint(265,10.92,1.119826701e-83);
   graph->SetPoint(266,10.93,1.346741643e-85);
   graph->SetPoint(267,10.94,1.542632779e-87);
   graph->SetPoint(268,10.95,1.683005818e-89);
   graph->SetPoint(269,10.96,1.748853678e-91);
   graph->SetPoint(270,10.97,1.730876684e-93);
   graph->SetPoint(271,10.98,1.631637117e-95);
   graph->SetPoint(272,10.99,1.464960181e-97);
   graph->SetPoint(273,11,1.252774371e-99);
   graph->SetPoint(274,11.01,1.020386479e-101);
   graph->SetPoint(275,11.02,7.91591872e-104);
   graph->SetPoint(276,11.03,5.849015237e-106);
   graph->SetPoint(277,11.04,4.116318537e-108);
   graph->SetPoint(278,11.05,2.75917974e-110);
   graph->SetPoint(279,11.06,1.76155337e-112);
   graph->SetPoint(280,11.07,1.0711651e-114);
   graph->SetPoint(281,11.08,6.203857575e-117);
   graph->SetPoint(282,11.09,3.42225226e-119);
   graph->SetPoint(283,11.1,1.798071736e-121);
   graph->SetPoint(284,11.11,8.998016923e-124);
   graph->SetPoint(285,11.12,4.28875653e-126);
   graph->SetPoint(286,11.13,1.946976792e-128);
   graph->SetPoint(287,11.14,8.418504582e-131);
   graph->SetPoint(288,11.15,3.467000674e-133);
   graph->SetPoint(289,11.16,1.359933572e-135);
   graph->SetPoint(290,11.17,5.080731679e-138);
   graph->SetPoint(291,11.18,1.807921711e-140);
   graph->SetPoint(292,11.19,6.127421779e-143);
   graph->SetPoint(293,11.2,1.977974677e-145);
   graph->SetPoint(294,11.21,6.081468678e-148);
   graph->SetPoint(295,11.22,1.780906081e-150);
   graph->SetPoint(296,11.23,4.967276724e-153);
   graph->SetPoint(297,11.24,1.319594476e-155);
   graph->SetPoint(298,11.25,3.338930798e-158);
   graph->SetPoint(299,11.26,8.046724696e-161);
   graph->SetPoint(300,11.27,1.84703729e-163);
   graph->SetPoint(301,11.28,4.038099162e-166);
   graph->SetPoint(302,11.29,8.40858834e-169);
   graph->SetPoint(303,11.3,1.667684908e-171);
   graph->SetPoint(304,11.31,3.150283955e-174);
   graph->SetPoint(305,11.32,5.668004674e-177);
   graph->SetPoint(306,11.33,9.713047078e-180);
   graph->SetPoint(307,11.34,1.585351556e-182);
   graph->SetPoint(308,11.35,2.464566088e-185);
   graph->SetPoint(309,11.36,3.649220864e-188);
   graph->SetPoint(310,11.37,5.146412883e-191);
   graph->SetPoint(311,11.38,6.912798493e-194);
   graph->SetPoint(312,11.39,8.843984341e-197);
   graph->SetPoint(313,11.4,1.077672568e-199);
   graph->SetPoint(314,11.41,1.250749928e-202);
   graph->SetPoint(315,11.42,1.382607604e-205);
   graph->SetPoint(316,11.43,1.455701035e-208);
   graph->SetPoint(317,11.44,1.459789502e-211);
   graph->SetPoint(318,11.45,1.394289887e-214);
   graph->SetPoint(319,11.46,1.268413086e-217);
   graph->SetPoint(320,11.47,1.099039107e-220);
   graph->SetPoint(321,11.48,9.070064464e-224);
   graph->SetPoint(322,11.49,7.129390402e-227);
   graph->SetPoint(323,11.5,5.337516321e-230);
   graph->SetPoint(324,11.51,3.806017936e-233);
   graph->SetPoint(325,11.52,2.584920797e-236);
   graph->SetPoint(326,11.53,1.672123869e-239);
   graph->SetPoint(327,11.54,1.030230606e-242);
   graph->SetPoint(328,11.55,6.04568123e-246);
   graph->SetPoint(329,11.56,3.379098386e-249);
   graph->SetPoint(330,11.57,1.798875989e-252);
   graph->SetPoint(331,11.58,9.121083015e-256);
   graph->SetPoint(332,11.59,4.404903389e-259);
   graph->SetPoint(333,11.6,2.026147987e-262);
   graph->SetPoint(334,11.61,8.876683448e-266);
   graph->SetPoint(335,11.62,3.704035144e-269);
   graph->SetPoint(336,11.63,1.47212355e-272);
   graph->SetPoint(337,11.64,5.572604448e-276);
   graph->SetPoint(338,11.65,2.009171319e-279);
   graph->SetPoint(339,11.66,6.89954606e-283);
   graph->SetPoint(340,11.67,2.256674191e-286);
   graph->SetPoint(341,11.68,7.030108075e-290);
   graph->SetPoint(342,11.69,2.085930991e-293);
   graph->SetPoint(343,11.7,5.894984495e-297);
   graph->SetPoint(344,11.71,1.586756161e-300);
   graph->SetPoint(345,11.72,4.068014714e-304);
   graph->SetPoint(346,11.73,7.171662779e-305);
   graph->SetPoint(347,11.74,7.171662779e-305);
   graph->SetPoint(348,11.75,7.171662779e-305);
   graph->SetPoint(349,11.76,7.171662779e-305);
   graph->SetPoint(350,11.77,7.171662779e-305);
   graph->SetPoint(351,11.78,7.171662779e-305);
   graph->SetPoint(352,11.79,7.171662779e-305);
   graph->SetPoint(353,11.8,7.171662779e-305);
   graph->SetPoint(354,11.81,7.171662779e-305);
   graph->SetPoint(355,11.82,7.171662779e-305);
   graph->SetPoint(356,11.83,7.171662779e-305);
   graph->SetPoint(357,11.84,7.171662779e-305);
   graph->SetPoint(358,11.85,7.171662779e-305);
   graph->SetPoint(359,11.86,7.171662779e-305);
   graph->SetPoint(360,11.87,7.171662779e-305);
   graph->SetPoint(361,11.88,7.171662779e-305);
   graph->SetPoint(362,11.89,7.171662779e-305);
   graph->SetPoint(363,11.9,7.171662779e-305);
   graph->SetPoint(364,11.91,7.171662779e-305);
   graph->SetPoint(365,11.92,7.171662779e-305);
   graph->SetPoint(366,11.93,7.171662779e-305);
   graph->SetPoint(367,11.94,7.171662779e-305);
   graph->SetPoint(368,11.95,7.171662779e-305);
   graph->SetPoint(369,11.96,7.171662779e-305);
   graph->SetPoint(370,11.97,7.171662779e-305);
   graph->SetPoint(371,11.98,7.171662779e-305);
   graph->SetPoint(372,11.99,7.171662779e-305);
   graph->SetPoint(373,12,7.171662779e-305);
   graph->SetPoint(374,12.01,7.171662779e-305);
   graph->SetPoint(375,12.02,7.171662779e-305);
   graph->SetPoint(376,12.03,7.171662779e-305);
   graph->SetPoint(377,12.04,7.171662779e-305);
   graph->SetPoint(378,12.05,7.171662779e-305);
   graph->SetPoint(379,12.06,7.171662779e-305);
   graph->SetPoint(380,12.07,7.171662779e-305);
   graph->SetPoint(381,12.08,7.171662779e-305);
   graph->SetPoint(382,12.09,7.171662779e-305);
   graph->SetPoint(383,12.1,7.171662779e-305);
   graph->SetPoint(384,12.11,7.171662779e-305);
   graph->SetPoint(385,12.12,7.171662779e-305);
   graph->SetPoint(386,12.13,7.171662779e-305);
   graph->SetPoint(387,12.14,7.171662779e-305);
   graph->SetPoint(388,12.15,7.171662779e-305);
   graph->SetPoint(389,12.16,7.171662779e-305);
   graph->SetPoint(390,12.17,7.171662779e-305);
   graph->SetPoint(391,12.18,7.171662779e-305);
   graph->SetPoint(392,12.19,7.171662779e-305);
   graph->SetPoint(393,12.2,7.171662779e-305);
   graph->SetPoint(394,12.21,7.171662779e-305);
   graph->SetPoint(395,12.22,7.171662779e-305);
   graph->SetPoint(396,12.23,7.171662779e-305);
   graph->SetPoint(397,12.24,7.171662779e-305);
   graph->SetPoint(398,12.25,7.171662779e-305);
   graph->SetPoint(399,12.26,7.171662779e-305);
   graph->SetPoint(400,12.27,7.171662779e-305);
   graph->SetPoint(401,12.28,7.171662779e-305);
   graph->SetPoint(402,12.29,7.171662779e-305);
   graph->SetPoint(403,12.3,7.171662779e-305);
   graph->SetPoint(404,12.31,7.171662779e-305);
   graph->SetPoint(405,12.32,7.171662779e-305);
   graph->SetPoint(406,12.33,7.171662779e-305);
   graph->SetPoint(407,12.34,7.171662779e-305);
   graph->SetPoint(408,12.35,7.171662779e-305);
   graph->SetPoint(409,12.36,7.171662779e-305);
   graph->SetPoint(410,12.37,7.171662779e-305);
   graph->SetPoint(411,12.38,7.171662779e-305);
   graph->SetPoint(412,12.39,7.171662779e-305);
   graph->SetPoint(413,12.4,7.171662779e-305);
   graph->SetPoint(414,12.41,7.171662779e-305);
   graph->SetPoint(415,12.42,7.171662779e-305);
   graph->SetPoint(416,12.43,7.171662779e-305);
   graph->SetPoint(417,12.44,7.171662779e-305);
   graph->SetPoint(418,12.45,7.171662779e-305);
   graph->SetPoint(419,12.46,7.171662779e-305);
   graph->SetPoint(420,12.47,7.171662779e-305);
   graph->SetPoint(421,12.48,7.171662779e-305);
   graph->SetPoint(422,12.49,7.171662779e-305);
   graph->SetPoint(423,12.5,7.171662779e-305);
   graph->SetPoint(424,12.5,7.171662779e-305);
   graph->SetPoint(425,12.51,7.171662779e-305);
   graph->SetPoint(426,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8","Projection of manca(Y02)",427,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->SetMaximum(1770.048);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]8);
   
   graph->Draw("l");
   
   graph = new TGraph(427);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[needham_Y023S]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,1.384832682);
   graph->SetPoint(2,8.5,1.384832682);
   graph->SetPoint(3,8.51,1.392647444);
   graph->SetPoint(4,8.52,1.400550906);
   graph->SetPoint(5,8.53,1.408544586);
   graph->SetPoint(6,8.54,1.416630038);
   graph->SetPoint(7,8.55,1.424808851);
   graph->SetPoint(8,8.56,1.433082653);
   graph->SetPoint(9,8.57,1.441453107);
   graph->SetPoint(10,8.58,1.449921917);
   graph->SetPoint(11,8.59,1.458490827);
   graph->SetPoint(12,8.6,1.467161623);
   graph->SetPoint(13,8.61,1.475936131);
   graph->SetPoint(14,8.62,1.484816224);
   graph->SetPoint(15,8.63,1.49380382);
   graph->SetPoint(16,8.64,1.502900882);
   graph->SetPoint(17,8.65,1.512109423);
   graph->SetPoint(18,8.66,1.521431505);
   graph->SetPoint(19,8.67,1.530869239);
   graph->SetPoint(20,8.68,1.540424793);
   graph->SetPoint(21,8.69,1.550100386);
   graph->SetPoint(22,8.7,1.559898294);
   graph->SetPoint(23,8.71,1.569820852);
   graph->SetPoint(24,8.72,1.579870453);
   graph->SetPoint(25,8.73,1.590049554);
   graph->SetPoint(26,8.74,1.600360673);
   graph->SetPoint(27,8.75,1.610806395);
   graph->SetPoint(28,8.76,1.621389374);
   graph->SetPoint(29,8.77,1.632112333);
   graph->SetPoint(30,8.78,1.642978067);
   graph->SetPoint(31,8.79,1.653989447);
   graph->SetPoint(32,8.8,1.665149422);
   graph->SetPoint(33,8.81,1.676461019);
   graph->SetPoint(34,8.82,1.68792735);
   graph->SetPoint(35,8.83,1.699551612);
   graph->SetPoint(36,8.84,1.711337089);
   graph->SetPoint(37,8.85,1.72328716);
   graph->SetPoint(38,8.86,1.735405296);
   graph->SetPoint(39,8.87,1.747695069);
   graph->SetPoint(40,8.88,1.76016015);
   graph->SetPoint(41,8.89,1.772804318);
   graph->SetPoint(42,8.9,1.785631459);
   graph->SetPoint(43,8.91,1.798645576);
   graph->SetPoint(44,8.92,1.811850785);
   graph->SetPoint(45,8.93,1.825251327);
   graph->SetPoint(46,8.94,1.838851568);
   graph->SetPoint(47,8.95,1.852656006);
   graph->SetPoint(48,8.96,1.866669274);
   graph->SetPoint(49,8.97,1.880896147);
   graph->SetPoint(50,8.98,1.895341547);
   graph->SetPoint(51,8.99,1.910010547);
   graph->SetPoint(52,9,1.92490838);
   graph->SetPoint(53,9.01,1.940040442);
   graph->SetPoint(54,9.02,1.955412301);
   graph->SetPoint(55,9.03,1.971029702);
   graph->SetPoint(56,9.04,1.986898577);
   graph->SetPoint(57,9.05,2.003025048);
   graph->SetPoint(58,9.06,2.019415439);
   graph->SetPoint(59,9.07,2.036076283);
   graph->SetPoint(60,9.08,2.053014328);
   graph->SetPoint(61,9.09,2.070236551);
   graph->SetPoint(62,9.1,2.087750165);
   graph->SetPoint(63,9.11,2.105562627);
   graph->SetPoint(64,9.12,2.123681653);
   graph->SetPoint(65,9.13,2.142115225);
   graph->SetPoint(66,9.14,2.160871606);
   graph->SetPoint(67,9.15,2.179959351);
   graph->SetPoint(68,9.16,2.199387319);
   graph->SetPoint(69,9.17,2.219164688);
   graph->SetPoint(70,9.18,2.239300969);
   graph->SetPoint(71,9.19,2.259806022);
   graph->SetPoint(72,9.2,2.28069007);
   graph->SetPoint(73,9.21,2.30196372);
   graph->SetPoint(74,9.22,2.323637977);
   graph->SetPoint(75,9.23,2.345724263);
   graph->SetPoint(76,9.24,2.36823444);
   graph->SetPoint(77,9.25,2.39118083);
   graph->SetPoint(78,9.26,2.414576237);
   graph->SetPoint(79,9.27,2.438433971);
   graph->SetPoint(80,9.28,2.462767872);
   graph->SetPoint(81,9.29,2.487592341);
   graph->SetPoint(82,9.3,2.512922361);
   graph->SetPoint(83,9.31,2.538773537);
   graph->SetPoint(84,9.32,2.565162118);
   graph->SetPoint(85,9.33,2.592105039);
   graph->SetPoint(86,9.34,2.619619953);
   graph->SetPoint(87,9.35,2.647725269);
   graph->SetPoint(88,9.36,2.676440197);
   graph->SetPoint(89,9.37,2.705784787);
   graph->SetPoint(90,9.38,2.735779982);
   graph->SetPoint(91,9.39,2.766447659);
   graph->SetPoint(92,9.4,2.797810692);
   graph->SetPoint(93,9.41,2.829893);
   graph->SetPoint(94,9.42,2.862719614);
   graph->SetPoint(95,9.43,2.89631674);
   graph->SetPoint(96,9.44,2.930711829);
   graph->SetPoint(97,9.45,2.965933651);
   graph->SetPoint(98,9.46,3.002012375);
   graph->SetPoint(99,9.47,3.038979658);
   graph->SetPoint(100,9.48,3.076868735);
   graph->SetPoint(101,9.49,3.115714519);
   graph->SetPoint(102,9.5,3.155553709);
   graph->SetPoint(103,9.51,3.196424905);
   graph->SetPoint(104,9.52,3.238368734);
   graph->SetPoint(105,9.53,3.281427981);
   graph->SetPoint(106,9.54,3.325647742);
   graph->SetPoint(107,9.55,3.371075573);
   graph->SetPoint(108,9.56,3.417761665);
   graph->SetPoint(109,9.57,3.465759031);
   graph->SetPoint(110,9.58,3.515123701);
   graph->SetPoint(111,9.59,3.565914946);
   graph->SetPoint(112,9.6,3.618195511);
   graph->SetPoint(113,9.61,3.672031877);
   graph->SetPoint(114,9.62,3.727494541);
   graph->SetPoint(115,9.63,3.784658323);
   graph->SetPoint(116,9.64,3.843602707);
   graph->SetPoint(117,9.65,3.904412204);
   graph->SetPoint(118,9.66,3.967176763);
   graph->SetPoint(119,9.67,4.031992207);
   graph->SetPoint(120,9.68,4.098960727);
   graph->SetPoint(121,9.69,4.16819142);
   graph->SetPoint(122,9.7,4.239800876);
   graph->SetPoint(123,9.71,4.313913842);
   graph->SetPoint(124,9.72,4.390663938);
   graph->SetPoint(125,9.73,4.470194468);
   graph->SetPoint(126,9.74,4.552659311);
   graph->SetPoint(127,9.75,4.638223911);
   graph->SetPoint(128,9.76,4.727066392);
   graph->SetPoint(129,9.77,4.819378788);
   graph->SetPoint(130,9.78,4.915368437);
   graph->SetPoint(131,9.79,5.015259527);
   graph->SetPoint(132,9.8,5.11929485);
   graph->SetPoint(133,9.81,5.22773777);
   graph->SetPoint(134,9.82,5.340874449);
   graph->SetPoint(135,9.83,5.45901637);
   graph->SetPoint(136,9.84,5.5825032);
   graph->SetPoint(137,9.85,5.71170605);
   graph->SetPoint(138,9.86,5.847031202);
   graph->SetPoint(139,9.87,5.988924376);
   graph->SetPoint(140,9.88,6.137875634);
   graph->SetPoint(141,9.89,6.294425037);
   graph->SetPoint(142,9.9,6.459169182);
   graph->SetPoint(143,9.91,6.632768807);
   graph->SetPoint(144,9.92,6.815957645);
   graph->SetPoint(145,9.93,7.009552788);
   graph->SetPoint(146,9.94,7.214466876);
   graph->SetPoint(147,9.95,7.431722482);
   graph->SetPoint(148,9.96,7.662469176);
   graph->SetPoint(149,9.97,7.908003876);
   graph->SetPoint(150,9.98,8.169795236);
   graph->SetPoint(151,9.99,8.449513044);
   graph->SetPoint(152,10,8.749063877);
   graph->SetPoint(153,10.01,9.070634616);
   graph->SetPoint(154,10.02,9.416745925);
   graph->SetPoint(155,10.03,9.790318456);
   graph->SetPoint(156,10.04,10.19475547);
   graph->SetPoint(157,10.05,10.63404681);
   graph->SetPoint(158,10.06,11.11290099);
   graph->SetPoint(159,10.07,11.63691458);
   graph->SetPoint(160,10.08,12.21279203);
   graph->SetPoint(161,10.09,12.84863399);
   graph->SetPoint(162,10.1,13.55432077);
   graph->SetPoint(163,10.11,14.34202945);
   graph->SetPoint(164,10.12,15.22694246);
   graph->SetPoint(165,10.13,16.22823569);
   graph->SetPoint(166,10.14,17.3704839);
   graph->SetPoint(167,10.15,18.68570468);
   graph->SetPoint(168,10.16,20.2164069);
   graph->SetPoint(169,10.17,22.02027136);
   graph->SetPoint(170,10.18,24.1775826);
   graph->SetPoint(171,10.19,26.80350393);
   graph->SetPoint(172,10.2,30.06932607);
   graph->SetPoint(173,10.21,34.24140521);
   graph->SetPoint(174,10.22,39.75773876);
   graph->SetPoint(175,10.23,47.39277448);
   graph->SetPoint(176,10.24,58.65725387);
   graph->SetPoint(177,10.245,66.5683526);
   graph->SetPoint(178,10.25,76.94606118);
   graph->SetPoint(179,10.255,91.1570355);
   graph->SetPoint(180,10.26,111.3365765);
   graph->SetPoint(181,10.265,135.7626321);
   graph->SetPoint(182,10.27,163.6694611);
   graph->SetPoint(183,10.275,195.0743067);
   graph->SetPoint(184,10.28,229.8674661);
   graph->SetPoint(185,10.285,267.793457);
   graph->SetPoint(186,10.29,308.4376826);
   graph->SetPoint(187,10.295,351.2205495);
   graph->SetPoint(188,10.3,395.4006887);
   graph->SetPoint(189,10.31,484.2699023);
   graph->SetPoint(190,10.315,526.8415656);
   graph->SetPoint(191,10.32,566.6535343);
   graph->SetPoint(192,10.325,602.559848);
   graph->SetPoint(193,10.33,633.4725381);
   graph->SetPoint(194,10.335,658.4160557);
   graph->SetPoint(195,10.34,676.5782772);
   graph->SetPoint(196,10.345,687.3543787);
   graph->SetPoint(197,10.35,690.3802744);
   graph->SetPoint(198,10.355,685.5530407);
   graph->SetPoint(199,10.36,673.0367293);
   graph->SetPoint(200,10.365,653.2531102);
   graph->SetPoint(201,10.37,626.8580733);
   graph->SetPoint(202,10.375,594.7055311);
   graph->SetPoint(203,10.38,557.8015909);
   graph->SetPoint(204,10.385,517.2524259);
   graph->SetPoint(205,10.39,474.2095987);
   graph->SetPoint(206,10.4,385.1598414);
   graph->SetPoint(207,10.405,341.227366);
   graph->SetPoint(208,10.41,298.8764698);
   graph->SetPoint(209,10.415,258.8121216);
   graph->SetPoint(210,10.42,221.5758977);
   graph->SetPoint(211,10.425,187.5449778);
   graph->SetPoint(212,10.43,156.939902);
   graph->SetPoint(213,10.435,129.8393497);
   graph->SetPoint(214,10.44,106.1999478);
   graph->SetPoint(215,10.445,85.87906187);
   graph->SetPoint(216,10.45,68.65865581);
   graph->SetPoint(217,10.455,54.26856255);
   graph->SetPoint(218,10.46,42.40785992);
   graph->SetPoint(219,10.465,32.76343378);
   graph->SetPoint(220,10.47,25.02519578);
   graph->SetPoint(221,10.48,14.10875454);
   graph->SetPoint(222,10.49,7.599411093);
   graph->SetPoint(223,10.5,3.910670868);
   graph->SetPoint(224,10.51,1.922660751);
   graph->SetPoint(225,10.52,0.9030964233);
   graph->SetPoint(226,10.53,0.4052711144);
   graph->SetPoint(227,10.54,0.173754974);
   graph->SetPoint(228,10.55,0.07117195706);
   graph->SetPoint(229,10.56,0.0278522726);
   graph->SetPoint(230,10.57,0.01041339718);
   graph->SetPoint(231,10.58,0.003719669005);
   graph->SetPoint(232,10.59,0.00126939337);
   graph->SetPoint(233,10.6,0.0004138740741);
   graph->SetPoint(234,10.61,0.0001289199967);
   graph->SetPoint(235,10.62,3.836652065e-05);
   graph->SetPoint(236,10.63,1.090848939e-05);
   graph->SetPoint(237,10.64,2.963172111e-06);
   graph->SetPoint(238,10.65,7.690050798e-07);
   graph->SetPoint(239,10.66,1.906696663e-07);
   graph->SetPoint(240,10.67,4.516625388e-08);
   graph->SetPoint(241,10.68,1.022178173e-08);
   graph->SetPoint(242,10.69,2.210137034e-09);
   graph->SetPoint(243,10.7,4.565537006e-10);
   graph->SetPoint(244,10.71,9.010410967e-11);
   graph->SetPoint(245,10.72,1.698937486e-11);
   graph->SetPoint(246,10.73,3.06048507e-12);
   graph->SetPoint(247,10.74,5.267241103e-13);
   graph->SetPoint(248,10.75,8.660763874e-14);
   graph->SetPoint(249,10.76,1.360533579e-14);
   graph->SetPoint(250,10.77,2.041937283e-15);
   graph->SetPoint(251,10.78,2.927895684e-16);
   graph->SetPoint(252,10.79,4.010964951e-17);
   graph->SetPoint(253,10.8,5.249551509e-18);
   graph->SetPoint(254,10.81,6.564106259e-19);
   graph->SetPoint(255,10.82,7.84167919e-20);
   graph->SetPoint(256,10.83,8.949991154e-21);
   graph->SetPoint(257,10.84,9.759244712e-22);
   graph->SetPoint(258,10.85,1.016693102e-22);
   graph->SetPoint(259,10.86,1.011914019e-23);
   graph->SetPoint(260,10.87,9.62226726e-25);
   graph->SetPoint(261,10.88,8.741607142e-26);
   graph->SetPoint(262,10.89,7.587264448e-27);
   graph->SetPoint(263,10.9,6.291572778e-28);
   graph->SetPoint(264,10.91,4.984404677e-29);
   graph->SetPoint(265,10.92,3.772657955e-30);
   graph->SetPoint(266,10.93,2.728108483e-31);
   graph->SetPoint(267,10.94,1.884759352e-32);
   graph->SetPoint(268,10.95,1.244028256e-33);
   graph->SetPoint(269,10.96,7.844850098e-35);
   graph->SetPoint(270,10.97,4.726276451e-36);
   graph->SetPoint(271,10.98,2.720405595e-37);
   graph->SetPoint(272,10.99,1.495988533e-38);
   graph->SetPoint(273,11,7.859645117e-40);
   graph->SetPoint(274,11.01,3.945096911e-41);
   graph->SetPoint(275,11.02,1.891875191e-42);
   graph->SetPoint(276,11.03,8.667769526e-44);
   graph->SetPoint(277,11.04,3.794043403e-45);
   graph->SetPoint(278,11.05,1.586635991e-46);
   graph->SetPoint(279,11.06,6.339169657e-48);
   graph->SetPoint(280,11.07,2.41973338e-49);
   graph->SetPoint(281,11.08,8.824349954e-51);
   graph->SetPoint(282,11.09,3.074524776e-52);
   graph->SetPoint(283,11.1,1.023418677e-53);
   graph->SetPoint(284,11.11,3.254683381e-55);
   graph->SetPoint(285,11.12,9.888814297e-57);
   graph->SetPoint(286,11.13,2.87051462e-58);
   graph->SetPoint(287,11.14,7.960775412e-60);
   graph->SetPoint(288,11.15,2.10926452e-61);
   graph->SetPoint(289,11.16,5.339330325e-63);
   graph->SetPoint(290,11.17,1.291286466e-64);
   graph->SetPoint(291,11.18,2.983585416e-66);
   graph->SetPoint(292,11.19,6.58619248e-68);
   graph->SetPoint(293,11.2,1.389026172e-69);
   graph->SetPoint(294,11.21,2.798765461e-71);
   graph->SetPoint(295,11.22,5.387690626e-73);
   graph->SetPoint(296,11.23,9.908749751e-75);
   graph->SetPoint(297,11.24,1.741065612e-76);
   graph->SetPoint(298,11.25,2.922748743e-78);
   graph->SetPoint(299,11.26,4.687571378e-80);
   graph->SetPoint(300,11.27,7.182644504e-82);
   graph->SetPoint(301,11.28,1.05147976e-83);
   graph->SetPoint(302,11.29,1.470610049e-85);
   graph->SetPoint(303,11.3,1.965052728e-87);
   graph->SetPoint(304,11.31,2.508597321e-89);
   graph->SetPoint(305,11.32,3.059621943e-91);
   graph->SetPoint(306,11.33,3.565206146e-93);
   graph->SetPoint(307,11.34,3.969004516e-95);
   graph->SetPoint(308,11.35,4.221420419e-97);
   graph->SetPoint(309,11.36,4.289589038e-99);
   graph->SetPoint(310,11.37,4.164403799e-101);
   graph->SetPoint(311,11.38,3.862513835e-103);
   graph->SetPoint(312,11.39,3.422688133e-105);
   graph->SetPoint(313,11.4,2.89764166e-107);
   graph->SetPoint(314,11.41,2.343700387e-109);
   graph->SetPoint(315,11.42,1.811088085e-111);
   graph->SetPoint(316,11.43,1.337079166e-113);
   graph->SetPoint(317,11.44,9.430934688e-116);
   graph->SetPoint(318,11.45,6.355246785e-118);
   graph->SetPoint(319,11.46,4.091571726e-120);
   graph->SetPoint(320,11.47,2.516679925e-122);
   graph->SetPoint(321,11.48,1.478924038e-124);
   graph->SetPoint(322,11.49,8.303167858e-127);
   graph->SetPoint(323,11.5,4.453708971e-129);
   graph->SetPoint(324,11.51,2.282337774e-131);
   graph->SetPoint(325,11.52,1.11742419e-133);
   graph->SetPoint(326,11.53,5.22680486e-136);
   graph->SetPoint(327,11.54,2.335794172e-138);
   graph->SetPoint(328,11.55,9.972703836e-141);
   graph->SetPoint(329,11.56,4.067910038e-143);
   graph->SetPoint(330,11.57,1.585294033e-145);
   graph->SetPoint(331,11.58,5.902396452e-148);
   graph->SetPoint(332,11.59,2.099553742e-150);
   graph->SetPoint(333,11.6,7.135192284e-153);
   graph->SetPoint(334,11.61,2.316671382e-155);
   graph->SetPoint(335,11.62,7.186265416e-158);
   graph->SetPoint(336,11.63,2.129718187e-160);
   graph->SetPoint(337,11.64,6.030052495e-163);
   graph->SetPoint(338,11.65,1.631173334e-165);
   graph->SetPoint(339,11.66,4.2155981e-168);
   graph->SetPoint(340,11.67,1.040874464e-170);
   graph->SetPoint(341,11.68,2.455373559e-173);
   graph->SetPoint(342,11.69,5.533715948e-176);
   graph->SetPoint(343,11.7,1.191505955e-178);
   graph->SetPoint(344,11.71,2.451069572e-181);
   graph->SetPoint(345,11.72,4.817204983e-184);
   graph->SetPoint(346,11.73,9.045127274e-187);
   graph->SetPoint(347,11.74,1.622610584e-189);
   graph->SetPoint(348,11.75,2.780955205e-192);
   graph->SetPoint(349,11.76,4.553588162e-195);
   graph->SetPoint(350,11.77,7.123502354e-198);
   graph->SetPoint(351,11.78,1.064666188e-200);
   graph->SetPoint(352,11.79,1.520244422e-203);
   graph->SetPoint(353,11.8,2.073926887e-206);
   graph->SetPoint(354,11.81,2.703046597e-209);
   graph->SetPoint(355,11.82,3.365841723e-212);
   graph->SetPoint(356,11.83,4.004182966e-215);
   graph->SetPoint(357,11.84,4.551077225e-218);
   graph->SetPoint(358,11.85,4.941906938e-221);
   graph->SetPoint(359,11.86,5.126901665e-224);
   graph->SetPoint(360,11.87,5.081541531e-227);
   graph->SetPoint(361,11.88,4.811893847e-230);
   graph->SetPoint(362,11.89,4.353280621e-233);
   graph->SetPoint(363,11.9,3.762680615e-236);
   graph->SetPoint(364,11.91,3.107120635e-239);
   graph->SetPoint(365,11.92,2.451313976e-242);
   graph->SetPoint(366,11.93,1.847650545e-245);
   graph->SetPoint(367,11.94,1.330518123e-248);
   graph->SetPoint(368,11.95,9.153808472e-252);
   graph->SetPoint(369,11.96,6.016763139e-255);
   graph->SetPoint(370,11.97,3.778366445e-258);
   graph->SetPoint(371,11.98,2.266863153e-261);
   graph->SetPoint(372,11.99,1.299351337e-264);
   graph->SetPoint(373,12,7.115541549e-268);
   graph->SetPoint(374,12.01,3.722797273e-271);
   graph->SetPoint(375,12.02,1.860847924e-274);
   graph->SetPoint(376,12.03,8.886534765e-278);
   graph->SetPoint(377,12.04,4.05446983e-281);
   graph->SetPoint(378,12.05,1.767322347e-284);
   graph->SetPoint(379,12.06,7.359995207e-288);
   graph->SetPoint(380,12.07,2.928325579e-291);
   graph->SetPoint(381,12.08,1.113118133e-294);
   graph->SetPoint(382,12.09,4.042436633e-298);
   graph->SetPoint(383,12.1,1.402572279e-301);
   graph->SetPoint(384,12.11,4.649297622e-305);
   graph->SetPoint(385,12.12,3.072525995e-305);
   graph->SetPoint(386,12.13,3.072525995e-305);
   graph->SetPoint(387,12.14,3.072525995e-305);
   graph->SetPoint(388,12.15,3.072525995e-305);
   graph->SetPoint(389,12.16,3.072525995e-305);
   graph->SetPoint(390,12.17,3.072525995e-305);
   graph->SetPoint(391,12.18,3.072525995e-305);
   graph->SetPoint(392,12.19,3.072525995e-305);
   graph->SetPoint(393,12.2,3.072525995e-305);
   graph->SetPoint(394,12.21,3.072525995e-305);
   graph->SetPoint(395,12.22,3.072525995e-305);
   graph->SetPoint(396,12.23,3.072525995e-305);
   graph->SetPoint(397,12.24,3.072525995e-305);
   graph->SetPoint(398,12.25,3.072525995e-305);
   graph->SetPoint(399,12.26,3.072525995e-305);
   graph->SetPoint(400,12.27,3.072525995e-305);
   graph->SetPoint(401,12.28,3.072525995e-305);
   graph->SetPoint(402,12.29,3.072525995e-305);
   graph->SetPoint(403,12.3,3.072525995e-305);
   graph->SetPoint(404,12.31,3.072525995e-305);
   graph->SetPoint(405,12.32,3.072525995e-305);
   graph->SetPoint(406,12.33,3.072525995e-305);
   graph->SetPoint(407,12.34,3.072525995e-305);
   graph->SetPoint(408,12.35,3.072525995e-305);
   graph->SetPoint(409,12.36,3.072525995e-305);
   graph->SetPoint(410,12.37,3.072525995e-305);
   graph->SetPoint(411,12.38,3.072525995e-305);
   graph->SetPoint(412,12.39,3.072525995e-305);
   graph->SetPoint(413,12.4,3.072525995e-305);
   graph->SetPoint(414,12.41,3.072525995e-305);
   graph->SetPoint(415,12.42,3.072525995e-305);
   graph->SetPoint(416,12.43,3.072525995e-305);
   graph->SetPoint(417,12.44,3.072525995e-305);
   graph->SetPoint(418,12.45,3.072525995e-305);
   graph->SetPoint(419,12.46,3.072525995e-305);
   graph->SetPoint(420,12.47,3.072525995e-305);
   graph->SetPoint(421,12.48,3.072525995e-305);
   graph->SetPoint(422,12.49,3.072525995e-305);
   graph->SetPoint(423,12.5,3.072525995e-305);
   graph->SetPoint(424,12.5,3.072525995e-305);
   graph->SetPoint(425,12.51,3.072525995e-305);
   graph->SetPoint(426,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9","Projection of manca(Y02)",427,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->SetMaximum(759.4183);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]9);
   
   graph->Draw("l");
   
   graph = new TGraph(429);
   graph->SetName("manca_Y02_Norm[m_Y]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,800.8111475);
   graph->SetPoint(2,8.5,800.8111475);
   graph->SetPoint(3,8.51,796.5821637);
   graph->SetPoint(4,8.52,792.3877761);
   graph->SetPoint(5,8.53,788.2280997);
   graph->SetPoint(6,8.54,784.1032622);
   graph->SetPoint(7,8.55,780.0134051);
   graph->SetPoint(8,8.56,775.9586837);
   graph->SetPoint(9,8.57,771.9392687);
   graph->SetPoint(10,8.58,767.9553465);
   graph->SetPoint(11,8.59,764.0071205);
   graph->SetPoint(12,8.6,760.0948119);
   graph->SetPoint(13,8.61,756.2186608);
   graph->SetPoint(14,8.62,752.3789275);
   graph->SetPoint(15,8.63,748.5758936);
   graph->SetPoint(16,8.64,744.8098635);
   graph->SetPoint(17,8.65,741.0811657);
   graph->SetPoint(18,8.66,737.3901545);
   graph->SetPoint(19,8.67,733.7372118);
   graph->SetPoint(20,8.68,730.1227488);
   graph->SetPoint(21,8.69,726.5472079);
   graph->SetPoint(22,8.7,723.0110655);
   graph->SetPoint(23,8.71,719.5148336);
   graph->SetPoint(24,8.72,716.0590629);
   graph->SetPoint(25,8.73,712.6443456);
   graph->SetPoint(26,8.74,709.2713182);
   graph->SetPoint(27,8.75,705.9406653);
   graph->SetPoint(28,8.76,702.653123);
   graph->SetPoint(29,8.77,699.4094831);
   graph->SetPoint(30,8.78,696.2105974);
   graph->SetPoint(31,8.79,693.057383);
   graph->SetPoint(32,8.8,689.950827);
   graph->SetPoint(33,8.81,686.8919933);
   graph->SetPoint(34,8.82,683.8820284);
   graph->SetPoint(35,8.83,680.9221691);
   graph->SetPoint(36,8.84,678.0137506);
   graph->SetPoint(37,8.85,675.1582151);
   graph->SetPoint(38,8.86,672.3571221);
   graph->SetPoint(39,8.87,669.6121592);
   graph->SetPoint(40,8.88,666.9251549);
   graph->SetPoint(41,8.89,664.2980919);
   graph->SetPoint(42,8.9,661.7331231);
   graph->SetPoint(43,8.91,659.2325888);
   graph->SetPoint(44,8.92,656.7990366);
   graph->SetPoint(45,8.93,654.4352433);
   graph->SetPoint(46,8.94,652.1442406);
   graph->SetPoint(47,8.95,649.929343);
   graph->SetPoint(48,8.96,647.794181);
   graph->SetPoint(49,8.97,645.7427377);
   graph->SetPoint(50,8.98,643.7793916);
   graph->SetPoint(51,8.99,641.9089654);
   graph->SetPoint(52,9,640.1367821);
   graph->SetPoint(53,9.01,638.4687304);
   graph->SetPoint(54,9.02,636.9113402);
   graph->SetPoint(55,9.03,635.4718704);
   graph->SetPoint(56,9.04,634.158412);
   graph->SetPoint(57,9.05,632.9800092);
   graph->SetPoint(58,9.06,631.946802);
   graph->SetPoint(59,9.07,631.0701954);
   graph->SetPoint(60,9.08,630.3630614);
   graph->SetPoint(61,9.09,629.8399799);
   graph->SetPoint(62,9.1,629.5175305);
   graph->SetPoint(63,9.11,629.4146442);
   graph->SetPoint(64,9.12,629.5530344);
   graph->SetPoint(65,9.13,629.9577241);
   graph->SetPoint(66,9.14,630.6576997);
   graph->SetPoint(67,9.15,631.686725);
   graph->SetPoint(68,9.16,633.0843655);
   graph->SetPoint(69,9.17,634.8972872);
   graph->SetPoint(70,9.18,637.1809216);
   graph->SetPoint(71,9.19,640.0016224);
   graph->SetPoint(72,9.2,643.4394918);
   graph->SetPoint(73,9.21,647.5921328);
   graph->SetPoint(74,9.22,652.5797019);
   graph->SetPoint(75,9.23,658.5518202);
   graph->SetPoint(76,9.24,665.6971913);
   graph->SetPoint(77,9.25,674.2572516);
   graph->SetPoint(78,9.26,684.5459719);
   graph->SetPoint(79,9.27,696.9793068);
   graph->SetPoint(80,9.28,712.1202619);
   graph->SetPoint(81,9.29,730.750179);
   graph->SetPoint(82,9.3,753.9859423);
   graph->SetPoint(83,9.31,783.4817721);
   graph->SetPoint(84,9.32,821.796562);
   graph->SetPoint(85,9.33,873.1102988);
   graph->SetPoint(86,9.34,944.7494179);
   graph->SetPoint(87,9.35,1050.833764);
   graph->SetPoint(88,9.355,1125.254727);
   graph->SetPoint(89,9.36,1222.526817);
   graph->SetPoint(90,9.365,1354.828761);
   graph->SetPoint(91,9.37,1544.866405);
   graph->SetPoint(92,9.375,1811.831335);
   graph->SetPoint(93,9.38,2125.834008);
   graph->SetPoint(94,9.385,2485.922475);
   graph->SetPoint(95,9.39,2891.246138);
   graph->SetPoint(96,9.395,3338.750757);
   graph->SetPoint(97,9.4,3822.918796);
   graph->SetPoint(98,9.405,4335.641754);
   graph->SetPoint(99,9.41,4866.259928);
   graph->SetPoint(100,9.42,5927.378719);
   graph->SetPoint(101,9.425,6426.884967);
   graph->SetPoint(102,9.43,6883.706202);
   graph->SetPoint(103,9.435,7281.653258);
   graph->SetPoint(104,9.44,7605.895735);
   graph->SetPoint(105,9.445,7843.873249);
   graph->SetPoint(106,9.45,7986.098987);
   graph->SetPoint(107,9.455,8026.783971);
   graph->SetPoint(108,9.46,7964.224819);
   graph->SetPoint(109,9.465,7800.918782);
   graph->SetPoint(110,9.47,7543.395245);
   graph->SetPoint(111,9.475,7201.779531);
   graph->SetPoint(112,9.48,6789.129618);
   graph->SetPoint(113,9.485,6320.606313);
   graph->SetPoint(114,9.49,5812.550285);
   graph->SetPoint(115,9.5,4743.531962);
   graph->SetPoint(116,9.505,4213.064424);
   graph->SetPoint(117,9.51,3702.707044);
   graph->SetPoint(118,9.515,3222.646679);
   graph->SetPoint(119,9.52,2780.49722);
   graph->SetPoint(120,9.525,2381.293934);
   graph->SetPoint(121,9.53,2027.649181);
   graph->SetPoint(122,9.535,1720.032581);
   graph->SetPoint(123,9.54,1457.133969);
   graph->SetPoint(124,9.545,1236.267636);
   graph->SetPoint(125,9.55,1053.78055);
   graph->SetPoint(126,9.555,905.4341855);
   graph->SetPoint(127,9.56,786.7381451);
   graph->SetPoint(128,9.565,693.2224752);
   graph->SetPoint(129,9.57,620.6436882);
   graph->SetPoint(130,9.58,523.2452108);
   graph->SetPoint(131,9.59,469.1207532);
   graph->SetPoint(132,9.6,440.3577835);
   graph->SetPoint(133,9.61,425.4764546);
   graph->SetPoint(134,9.62,417.7162622);
   graph->SetPoint(135,9.63,413.3949647);
   graph->SetPoint(136,9.64,410.6496764);
   graph->SetPoint(137,9.65,408.6028506);
   graph->SetPoint(138,9.66,406.8695626);
   graph->SetPoint(139,9.67,405.2935027);
   graph->SetPoint(140,9.68,403.8173717);
   graph->SetPoint(141,9.69,402.424227);
   graph->SetPoint(142,9.7,401.1129414);
   graph->SetPoint(143,9.71,399.8887398);
   graph->SetPoint(144,9.72,398.759916);
   graph->SetPoint(145,9.73,397.7369324);
   graph->SetPoint(146,9.74,396.832419);
   graph->SetPoint(147,9.75,396.0615545);
   graph->SetPoint(148,9.76,395.4426831);
   graph->SetPoint(149,9.77,394.9981689);
   graph->SetPoint(150,9.78,394.7555561);
   graph->SetPoint(151,9.79,394.7491609);
   graph->SetPoint(152,9.8,395.0222894);
   graph->SetPoint(153,9.81,395.630391);
   graph->SetPoint(154,9.82,396.6456403);
   graph->SetPoint(155,9.83,398.1637653);
   graph->SetPoint(156,9.84,400.314521);
   graph->SetPoint(157,9.85,403.2783022);
   graph->SetPoint(158,9.86,407.3135484);
   graph->SetPoint(159,9.87,412.8041132);
   graph->SetPoint(160,9.88,420.3459179);
   graph->SetPoint(161,9.89,430.9169903);
   graph->SetPoint(162,9.9,446.2423966);
   graph->SetPoint(163,9.91,469.6762206);
   graph->SetPoint(164,9.92,508.7194907);
   graph->SetPoint(165,9.93,584.0652948);
   graph->SetPoint(166,9.94,705.9084451);
   graph->SetPoint(167,9.95,862.3416442);
   graph->SetPoint(168,9.96,1049.784392);
   graph->SetPoint(169,9.97,1258.08123);
   graph->SetPoint(170,9.98,1470.43146);
   graph->SetPoint(171,9.99,1665.078722);
   graph->SetPoint(172,10,1818.726729);
   graph->SetPoint(173,10.005,1873.573072);
   graph->SetPoint(174,10.01,1911.01728);
   graph->SetPoint(175,10.015,1929.695063);
   graph->SetPoint(176,10.02,1928.904446);
   graph->SetPoint(177,10.025,1908.647932);
   graph->SetPoint(178,10.03,1869.632379);
   graph->SetPoint(179,10.04,1741.380186);
   graph->SetPoint(180,10.05,1561.36618);
   graph->SetPoint(181,10.06,1352.017408);
   graph->SetPoint(182,10.07,1136.378776);
   graph->SetPoint(183,10.08,934.049039);
   graph->SetPoint(184,10.09,758.590419);
   graph->SetPoint(185,10.1,616.7573642);
   graph->SetPoint(186,10.11,509.2966325);
   graph->SetPoint(187,10.12,432.6976145);
   graph->SetPoint(188,10.13,381.1940639);
   graph->SetPoint(189,10.14,348.4777307);
   graph->SetPoint(190,10.15,328.8509338);
   graph->SetPoint(191,10.16,317.7932547);
   graph->SetPoint(192,10.17,312.0743562);
   graph->SetPoint(193,10.18,309.5986223);
   graph->SetPoint(194,10.19,309.1469112);
   graph->SetPoint(195,10.2,310.1278266);
   graph->SetPoint(196,10.21,312.3996808);
   graph->SetPoint(197,10.22,316.1955166);
   graph->SetPoint(198,10.23,322.1929029);
   graph->SetPoint(199,10.24,331.8594);
   graph->SetPoint(200,10.25,348.5717046);
   graph->SetPoint(201,10.26,381.3999365);
   graph->SetPoint(202,10.27,432.181992);
   graph->SetPoint(203,10.28,496.8396015);
   graph->SetPoint(204,10.29,573.8794733);
   graph->SetPoint(205,10.3,659.3220238);
   graph->SetPoint(206,10.31,746.6805818);
   graph->SetPoint(207,10.32,827.5632917);
   graph->SetPoint(208,10.33,892.8910472);
   graph->SetPoint(209,10.34,934.515154);
   graph->SetPoint(210,10.35,946.8450783);
   graph->SetPoint(211,10.36,928.0389633);
   graph->SetPoint(212,10.37,880.4071845);
   graph->SetPoint(213,10.38,809.9069703);
   graph->SetPoint(214,10.39,724.8805822);
   graph->SetPoint(215,10.4,634.4057097);
   graph->SetPoint(216,10.41,546.7064486);
   graph->SetPoint(217,10.42,467.9991583);
   graph->SetPoint(218,10.43,401.9655613);
   graph->SetPoint(219,10.44,349.837069);
   graph->SetPoint(220,10.45,310.9162482);
   graph->SetPoint(221,10.46,283.2948795);
   graph->SetPoint(222,10.47,264.5505454);
   graph->SetPoint(223,10.48,252.2812842);
   graph->SetPoint(224,10.49,244.4279184);
   graph->SetPoint(225,10.5,239.4039011);
   graph->SetPoint(226,10.51,236.0893072);
   graph->SetPoint(227,10.52,233.7518007);
   graph->SetPoint(228,10.53,231.9446235);
   graph->SetPoint(229,10.54,230.4122945);
   graph->SetPoint(230,10.55,229.0173868);
   graph->SetPoint(231,10.56,227.6901801);
   graph->SetPoint(232,10.57,226.3972416);
   graph->SetPoint(233,10.58,225.1233854);
   graph->SetPoint(234,10.59,223.8620603);
   graph->SetPoint(235,10.6,222.6105679);
   graph->SetPoint(236,10.61,221.3678349);
   graph->SetPoint(237,10.62,220.1334361);
   graph->SetPoint(238,10.63,218.9071916);
   graph->SetPoint(239,10.64,217.6890092);
   graph->SetPoint(240,10.65,216.4788271);
   graph->SetPoint(241,10.66,215.2765931);
   graph->SetPoint(242,10.67,214.0822586);
   graph->SetPoint(243,10.68,212.8957756);
   graph->SetPoint(244,10.69,211.7170971);
   graph->SetPoint(245,10.7,210.5461761);
   graph->SetPoint(246,10.71,209.382966);
   graph->SetPoint(247,10.72,208.2274204);
   graph->SetPoint(248,10.73,207.0794931);
   graph->SetPoint(249,10.74,205.9391383);
   graph->SetPoint(250,10.75,204.8063104);
   graph->SetPoint(251,10.76,203.680964);
   graph->SetPoint(252,10.77,202.5630539);
   graph->SetPoint(253,10.78,201.4525353);
   graph->SetPoint(254,10.79,200.3493635);
   graph->SetPoint(255,10.8,199.2534941);
   graph->SetPoint(256,10.81,198.1648829);
   graph->SetPoint(257,10.82,197.0834861);
   graph->SetPoint(258,10.83,196.00926);
   graph->SetPoint(259,10.84,194.9421611);
   graph->SetPoint(260,10.85,193.8821462);
   graph->SetPoint(261,10.86,192.8291724);
   graph->SetPoint(262,10.87,191.7831969);
   graph->SetPoint(263,10.88,190.7441772);
   graph->SetPoint(264,10.89,189.712071);
   graph->SetPoint(265,10.9,188.6868364);
   graph->SetPoint(266,10.91,187.6684314);
   graph->SetPoint(267,10.92,186.6568146);
   graph->SetPoint(268,10.93,185.6519446);
   graph->SetPoint(269,10.94,184.6537803);
   graph->SetPoint(270,10.95,183.6622807);
   graph->SetPoint(271,10.96,182.6774051);
   graph->SetPoint(272,10.97,181.6991133);
   graph->SetPoint(273,10.98,180.7273648);
   graph->SetPoint(274,10.99,179.7621197);
   graph->SetPoint(275,11,178.8033382);
   graph->SetPoint(276,11.01,177.8509808);
   graph->SetPoint(277,11.02,176.905008);
   graph->SetPoint(278,11.03,175.9653808);
   graph->SetPoint(279,11.04,175.0320602);
   graph->SetPoint(280,11.05,174.1050075);
   graph->SetPoint(281,11.06,173.1841843);
   graph->SetPoint(282,11.07,172.2695522);
   graph->SetPoint(283,11.08,171.3610731);
   graph->SetPoint(284,11.09,170.4587093);
   graph->SetPoint(285,11.1,169.562423);
   graph->SetPoint(286,11.11,168.6721769);
   graph->SetPoint(287,11.12,167.7879336);
   graph->SetPoint(288,11.13,166.9096561);
   graph->SetPoint(289,11.14,166.0373077);
   graph->SetPoint(290,11.15,165.1708517);
   graph->SetPoint(291,11.16,164.3102516);
   graph->SetPoint(292,11.17,163.4554713);
   graph->SetPoint(293,11.18,162.6064747);
   graph->SetPoint(294,11.19,161.763226);
   graph->SetPoint(295,11.2,160.9256896);
   graph->SetPoint(296,11.21,160.09383);
   graph->SetPoint(297,11.22,159.2676121);
   graph->SetPoint(298,11.23,158.4470008);
   graph->SetPoint(299,11.24,157.6319612);
   graph->SetPoint(300,11.25,156.8224588);
   graph->SetPoint(301,11.26,156.018459);
   graph->SetPoint(302,11.27,155.2199276);
   graph->SetPoint(303,11.28,154.4268305);
   graph->SetPoint(304,11.29,153.639134);
   graph->SetPoint(305,11.3,152.8568041);
   graph->SetPoint(306,11.31,152.0798075);
   graph->SetPoint(307,11.32,151.3081109);
   graph->SetPoint(308,11.33,150.541681);
   graph->SetPoint(309,11.34,149.780485);
   graph->SetPoint(310,11.35,149.0244901);
   graph->SetPoint(311,11.36,148.2736637);
   graph->SetPoint(312,11.37,147.5279734);
   graph->SetPoint(313,11.38,146.787387);
   graph->SetPoint(314,11.39,146.0518725);
   graph->SetPoint(315,11.4,145.3213979);
   graph->SetPoint(316,11.41,144.5959317);
   graph->SetPoint(317,11.42,143.8754422);
   graph->SetPoint(318,11.43,143.1598983);
   graph->SetPoint(319,11.44,142.4492687);
   graph->SetPoint(320,11.45,141.7435224);
   graph->SetPoint(321,11.46,141.0426287);
   graph->SetPoint(322,11.47,140.3465569);
   graph->SetPoint(323,11.48,139.6552766);
   graph->SetPoint(324,11.49,138.9687574);
   graph->SetPoint(325,11.5,138.2869693);
   graph->SetPoint(326,11.51,137.6098823);
   graph->SetPoint(327,11.52,136.9374666);
   graph->SetPoint(328,11.53,136.2696927);
   graph->SetPoint(329,11.54,135.606531);
   graph->SetPoint(330,11.55,134.9479523);
   graph->SetPoint(331,11.56,134.2939274);
   graph->SetPoint(332,11.57,133.6444275);
   graph->SetPoint(333,11.58,132.9994238);
   graph->SetPoint(334,11.59,132.3588875);
   graph->SetPoint(335,11.6,131.7227903);
   graph->SetPoint(336,11.61,131.0911038);
   graph->SetPoint(337,11.62,130.4638);
   graph->SetPoint(338,11.63,129.8408508);
   graph->SetPoint(339,11.64,129.2222283);
   graph->SetPoint(340,11.65,128.607905);
   graph->SetPoint(341,11.66,127.9978533);
   graph->SetPoint(342,11.67,127.3920459);
   graph->SetPoint(343,11.68,126.7904555);
   graph->SetPoint(344,11.69,126.1930551);
   graph->SetPoint(345,11.7,125.5998179);
   graph->SetPoint(346,11.71,125.0107171);
   graph->SetPoint(347,11.72,124.425726);
   graph->SetPoint(348,11.73,123.8448183);
   graph->SetPoint(349,11.74,123.2679677);
   graph->SetPoint(350,11.75,122.695148);
   graph->SetPoint(351,11.76,122.1263333);
   graph->SetPoint(352,11.77,121.5614977);
   graph->SetPoint(353,11.78,121.0006155);
   graph->SetPoint(354,11.79,120.4436611);
   graph->SetPoint(355,11.8,119.8906092);
   graph->SetPoint(356,11.81,119.3414346);
   graph->SetPoint(357,11.82,118.796112);
   graph->SetPoint(358,11.83,118.2546166);
   graph->SetPoint(359,11.84,117.7169235);
   graph->SetPoint(360,11.85,117.183008);
   graph->SetPoint(361,11.86,116.6528456);
   graph->SetPoint(362,11.87,116.1264119);
   graph->SetPoint(363,11.88,115.6036826);
   graph->SetPoint(364,11.89,115.0846336);
   graph->SetPoint(365,11.9,114.5692409);
   graph->SetPoint(366,11.91,114.0574806);
   graph->SetPoint(367,11.92,113.5493292);
   graph->SetPoint(368,11.93,113.0447629);
   graph->SetPoint(369,11.94,112.5437583);
   graph->SetPoint(370,11.95,112.0462922);
   graph->SetPoint(371,11.96,111.5523413);
   graph->SetPoint(372,11.97,111.0618827);
   graph->SetPoint(373,11.98,110.5748934);
   graph->SetPoint(374,11.99,110.0913507);
   graph->SetPoint(375,12,109.6112319);
   graph->SetPoint(376,12.01,109.1345145);
   graph->SetPoint(377,12.02,108.6611761);
   graph->SetPoint(378,12.03,108.1911945);
   graph->SetPoint(379,12.04,107.7245476);
   graph->SetPoint(380,12.05,107.2612133);
   graph->SetPoint(381,12.06,106.8011698);
   graph->SetPoint(382,12.07,106.3443953);
   graph->SetPoint(383,12.08,105.8908683);
   graph->SetPoint(384,12.09,105.4405672);
   graph->SetPoint(385,12.1,104.9934708);
   graph->SetPoint(386,12.11,104.5495576);
   graph->SetPoint(387,12.12,104.1088067);
   graph->SetPoint(388,12.13,103.671197);
   graph->SetPoint(389,12.14,103.2367077);
   graph->SetPoint(390,12.15,102.8053179);
   graph->SetPoint(391,12.16,102.3770071);
   graph->SetPoint(392,12.17,101.9517548);
   graph->SetPoint(393,12.18,101.5295406);
   graph->SetPoint(394,12.19,101.1103442);
   graph->SetPoint(395,12.2,100.6941453);
   graph->SetPoint(396,12.21,100.2809241);
   graph->SetPoint(397,12.22,99.87066062);
   graph->SetPoint(398,12.23,99.46333498);
   graph->SetPoint(399,12.24,99.05892752);
   graph->SetPoint(400,12.25,98.65741868);
   graph->SetPoint(401,12.26,98.258789);
   graph->SetPoint(402,12.27,97.86301913);
   graph->SetPoint(403,12.28,97.47008984);
   graph->SetPoint(404,12.29,97.07998202);
   graph->SetPoint(405,12.3,96.69267665);
   graph->SetPoint(406,12.31,96.30815484);
   graph->SetPoint(407,12.32,95.9263978);
   graph->SetPoint(408,12.33,95.54738687);
   graph->SetPoint(409,12.34,95.17110347);
   graph->SetPoint(410,12.35,94.79752915);
   graph->SetPoint(411,12.36,94.42664557);
   graph->SetPoint(412,12.37,94.05843448);
   graph->SetPoint(413,12.38,93.69287776);
   graph->SetPoint(414,12.39,93.32995738);
   graph->SetPoint(415,12.4,92.96965542);
   graph->SetPoint(416,12.41,92.61195407);
   graph->SetPoint(417,12.42,92.25683562);
   graph->SetPoint(418,12.43,91.90428248);
   graph->SetPoint(419,12.44,91.55427713);
   graph->SetPoint(420,12.45,91.20680219);
   graph->SetPoint(421,12.46,90.86184037);
   graph->SetPoint(422,12.47,90.51937447);
   graph->SetPoint(423,12.48,90.1793874);
   graph->SetPoint(424,12.49,89.84186219);
   graph->SetPoint(425,12.5,89.50678194);
   graph->SetPoint(426,12.5,89.50678194);
   graph->SetPoint(427,12.51,89.50678194);
   graph->SetPoint(428,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]10 = new TH1F("Graph_manca_Y02_Norm[m_Y]10","Projection of manca(Y02)",429,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]10->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]10->SetMaximum(8829.462);
   Graph_manca_Y02_Norm[m_Y]10->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]10->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]10->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]10->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]10->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]10->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]10->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]10->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]10->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]10->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]10->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]10->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]10->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]10->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]10->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]10->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]10->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]10->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]10);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(400);
   grae->SetName("h_ds_1010");
   grae->SetTitle("Histogram of ds_1010_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,8.505,810.913);
   grae->SetPointError(0,0.005,0.005,44.09195,44.09195);
   grae->SetPoint(1,8.515,815.938);
   grae->SetPointError(1,0.005,0.005,44.29684,44.29684);
   grae->SetPoint(2,8.525,872.0775);
   grae->SetPointError(2,0.005,0.005,45.82433,45.82433);
   grae->SetPoint(3,8.535,825.8425);
   grae->SetPointError(3,0.005,0.005,44.51383,44.51383);
   grae->SetPoint(4,8.545,747.0293);
   grae->SetPointError(4,0.005,0.005,42.27253,42.27253);
   grae->SetPoint(5,8.555,803.1126);
   grae->SetPointError(5,0.005,0.005,43.93377,43.93377);
   grae->SetPoint(6,8.565,779.1278);
   grae->SetPointError(6,0.005,0.005,43.26774,43.26774);
   grae->SetPoint(7,8.575,846.1752);
   grae->SetPointError(7,0.005,0.005,45.02479,45.02479);
   grae->SetPoint(8,8.585,734.5746);
   grae->SetPointError(8,0.005,0.005,41.89538,41.89538);
   grae->SetPoint(9,8.595,733.1273);
   grae->SetPointError(9,0.005,0.005,42.03198,42.03198);
   grae->SetPoint(10,8.605,751.175);
   grae->SetPointError(10,0.005,0.005,42.57729,42.57729);
   grae->SetPoint(11,8.615,783.9233);
   grae->SetPointError(11,0.005,0.005,43.39487,43.39487);
   grae->SetPoint(12,8.625,711.9482);
   grae->SetPointError(12,0.005,0.005,41.35786,41.35786);
   grae->SetPoint(13,8.635,760.9271);
   grae->SetPointError(13,0.005,0.005,42.64817,42.64817);
   grae->SetPoint(14,8.645,696.8056);
   grae->SetPointError(14,0.005,0.005,40.89454,40.89454);
   grae->SetPoint(15,8.655,778.7617);
   grae->SetPointError(15,0.005,0.005,43.17871,43.17871);
   grae->SetPoint(16,8.665,724.4485);
   grae->SetPointError(16,0.005,0.005,41.66924,41.66924);
   grae->SetPoint(17,8.675,743.2982);
   grae->SetPointError(17,0.005,0.005,42.26568,42.26568);
   grae->SetPoint(18,8.685,725.9894);
   grae->SetPointError(18,0.005,0.005,41.8196,41.8196);
   grae->SetPoint(19,8.695,713.632);
   grae->SetPointError(19,0.005,0.005,41.388,41.388);
   grae->SetPoint(20,8.705,691.7812);
   grae->SetPointError(20,0.005,0.005,40.73603,40.73603);
   grae->SetPoint(21,8.715,698.618);
   grae->SetPointError(21,0.005,0.005,40.8547,40.8547);
   grae->SetPoint(22,8.725,727.0865);
   grae->SetPointError(22,0.005,0.005,41.67596,41.67596);
   grae->SetPoint(23,8.735,653.8144);
   grae->SetPointError(23,0.005,0.005,39.61749,39.61749);
   grae->SetPoint(24,8.745,716.9864);
   grae->SetPointError(24,0.005,0.005,41.43944,41.43944);
   grae->SetPoint(25,8.755,737.1929);
   grae->SetPointError(25,0.005,0.005,42.05175,42.05175);
   grae->SetPoint(26,8.765,717.1761);
   grae->SetPointError(26,0.005,0.005,41.44936,41.44936);
   grae->SetPoint(27,8.775,728.1216);
   grae->SetPointError(27,0.005,0.005,41.73391,41.73391);
   grae->SetPoint(28,8.785,673.9879);
   grae->SetPointError(28,0.005,0.005,40.17687,40.17687);
   grae->SetPoint(29,8.795,712.4103);
   grae->SetPointError(29,0.005,0.005,41.24305,41.24305);
   grae->SetPoint(30,8.805,646.6732);
   grae->SetPointError(30,0.005,0.005,39.40484,39.40484);
   grae->SetPoint(31,8.815,657.4979);
   grae->SetPointError(31,0.005,0.005,39.62079,39.62079);
   grae->SetPoint(32,8.825,710.4203);
   grae->SetPointError(32,0.005,0.005,41.19479,41.19479);
   grae->SetPoint(33,8.835,619.0595);
   grae->SetPointError(33,0.005,0.005,38.4349,38.4349);
   grae->SetPoint(34,8.845,652.887);
   grae->SetPointError(34,0.005,0.005,39.48945,39.48945);
   grae->SetPoint(35,8.855,691.4493);
   grae->SetPointError(35,0.005,0.005,40.64695,40.64695);
   grae->SetPoint(36,8.865,618.6129);
   grae->SetPointError(36,0.005,0.005,38.39988,38.39988);
   grae->SetPoint(37,8.875,697.9895);
   grae->SetPointError(37,0.005,0.005,40.89649,40.89649);
   grae->SetPoint(38,8.885,688.8162);
   grae->SetPointError(38,0.005,0.005,40.55319,40.55319);
   grae->SetPoint(39,8.895,608.4302);
   grae->SetPointError(39,0.005,0.005,38.14063,38.14063);
   grae->SetPoint(40,8.905,666.765);
   grae->SetPointError(40,0.005,0.005,39.88997,39.88997);
   grae->SetPoint(41,8.915,647.8073);
   grae->SetPointError(41,0.005,0.005,39.32165,39.32165);
   grae->SetPoint(42,8.925,699.9421);
   grae->SetPointError(42,0.005,0.005,41.00617,41.00617);
   grae->SetPoint(43,8.935,646.1121);
   grae->SetPointError(43,0.005,0.005,39.21611,39.21611);
   grae->SetPoint(44,8.945,676.6088);
   grae->SetPointError(44,0.005,0.005,40.26089,40.26089);
   grae->SetPoint(45,8.955,627.0244);
   grae->SetPointError(45,0.005,0.005,38.62765,38.62765);
   grae->SetPoint(46,8.965,634.0625);
   grae->SetPointError(46,0.005,0.005,38.99387,38.99387);
   grae->SetPoint(47,8.975,610.4677);
   grae->SetPointError(47,0.005,0.005,38.19116,38.19116);
   grae->SetPoint(48,8.985,676.067);
   grae->SetPointError(48,0.005,0.005,40.08505,40.08505);
   grae->SetPoint(49,8.995,684.7585);
   grae->SetPointError(49,0.005,0.005,40.39152,40.39152);
   grae->SetPoint(50,9.005,612.3963);
   grae->SetPointError(50,0.005,0.005,38.23977,38.23977);
   grae->SetPoint(51,9.015,694.2082);
   grae->SetPointError(51,0.005,0.005,40.67333,40.67333);
   grae->SetPoint(52,9.025,617.0558);
   grae->SetPointError(52,0.005,0.005,38.30768,38.30768);
   grae->SetPoint(53,9.035,626.3768);
   grae->SetPointError(53,0.005,0.005,38.66892,38.66892);
   grae->SetPoint(54,9.045,558.9514);
   grae->SetPointError(54,0.005,0.005,36.41789,36.41789);
   grae->SetPoint(55,9.055,614.333);
   grae->SetPointError(55,0.005,0.005,38.20345,38.20345);
   grae->SetPoint(56,9.065,654.2653);
   grae->SetPointError(56,0.005,0.005,39.4234,39.4234);
   grae->SetPoint(57,9.075,628.9903);
   grae->SetPointError(57,0.005,0.005,38.7526,38.7526);
   grae->SetPoint(58,9.085,610.5992);
   grae->SetPointError(58,0.005,0.005,38.20097,38.20097);
   grae->SetPoint(59,9.095,573.1044);
   grae->SetPointError(59,0.005,0.005,36.87353,36.87353);
   grae->SetPoint(60,9.105,627.6796);
   grae->SetPointError(60,0.005,0.005,38.67254,38.67254);
   grae->SetPoint(61,9.115,624.9405);
   grae->SetPointError(61,0.005,0.005,38.64889,38.64889);
   grae->SetPoint(62,9.125,682.4409);
   grae->SetPointError(62,0.005,0.005,40.31885,40.31885);
   grae->SetPoint(63,9.135,623.1791);
   grae->SetPointError(63,0.005,0.005,38.53665,38.53665);
   grae->SetPoint(64,9.145,568.7333);
   grae->SetPointError(64,0.005,0.005,36.66246,36.66246);
   grae->SetPoint(65,9.155,641.6639);
   grae->SetPointError(65,0.005,0.005,39.09194,39.09194);
   grae->SetPoint(66,9.165,611.7939);
   grae->SetPointError(66,0.005,0.005,38.12536,38.12536);
   grae->SetPoint(67,9.175,631.223);
   grae->SetPointError(67,0.005,0.005,38.66414,38.66414);
   grae->SetPoint(68,9.185,601.3665);
   grae->SetPointError(68,0.005,0.005,37.76864,37.76864);
   grae->SetPoint(69,9.195,683.2518);
   grae->SetPointError(69,0.005,0.005,40.29639,40.29639);
   grae->SetPoint(70,9.205,566.3018);
   grae->SetPointError(70,0.005,0.005,36.66743,36.66743);
   grae->SetPoint(71,9.215,673.2236);
   grae->SetPointError(71,0.005,0.005,39.99025,39.99025);
   grae->SetPoint(72,9.225,635.8405);
   grae->SetPointError(72,0.005,0.005,38.87534,38.87534);
   grae->SetPoint(73,9.235,647.5732);
   grae->SetPointError(73,0.005,0.005,39.08487,39.08487);
   grae->SetPoint(74,9.245,587.8868);
   grae->SetPointError(74,0.005,0.005,37.36536,37.36536);
   grae->SetPoint(75,9.255,707.5643);
   grae->SetPointError(75,0.005,0.005,40.96143,40.96143);
   grae->SetPoint(76,9.265,728.0782);
   grae->SetPointError(76,0.005,0.005,41.52169,41.52169);
   grae->SetPoint(77,9.275,683.1851);
   grae->SetPointError(77,0.005,0.005,40.21814,40.21814);
   grae->SetPoint(78,9.285,722.4926);
   grae->SetPointError(78,0.005,0.005,41.40642,41.40642);
   grae->SetPoint(79,9.295,711.8792);
   grae->SetPointError(79,0.005,0.005,41.06899,41.06899);
   grae->SetPoint(80,9.305,770.4717);
   grae->SetPointError(80,0.005,0.005,42.5741,42.5741);
   grae->SetPoint(81,9.315,833.0965);
   grae->SetPointError(81,0.005,0.005,44.51842,44.51842);
   grae->SetPoint(82,9.325,888.7682);
   grae->SetPointError(82,0.005,0.005,45.80997,45.80997);
   grae->SetPoint(83,9.335,867.8795);
   grae->SetPointError(83,0.005,0.005,45.21449,45.21449);
   grae->SetPoint(84,9.345,987.1014);
   grae->SetPointError(84,0.005,0.005,48.20064,48.20064);
   grae->SetPoint(85,9.355,1197.139);
   grae->SetPointError(85,0.005,0.005,52.99764,52.99764);
   grae->SetPoint(86,9.365,1575.891);
   grae->SetPointError(86,0.005,0.005,60.88712,60.88712);
   grae->SetPoint(87,9.375,1878.441);
   grae->SetPointError(87,0.005,0.005,66.33752,66.33752);
   grae->SetPoint(88,9.385,2518.601);
   grae->SetPointError(88,0.005,0.005,76.7591,76.7591);
   grae->SetPoint(89,9.395,3324.933);
   grae->SetPointError(89,0.005,0.005,88.10238,88.10238);
   grae->SetPoint(90,9.405,4153.247);
   grae->SetPointError(90,0.005,0.005,98.41574,98.41574);
   grae->SetPoint(91,9.415,5160.65);
   grae->SetPointError(91,0.005,0.005,109.6997,109.6997);
   grae->SetPoint(92,9.425,6314.619);
   grae->SetPointError(92,0.005,0.005,121.3279,121.3279);
   grae->SetPoint(93,9.435,7202.986);
   grae->SetPointError(93,0.005,0.005,129.465,129.465);
   grae->SetPoint(94,9.445,7974.314);
   grae->SetPointError(94,0.005,0.005,136.2152,136.2152);
   grae->SetPoint(95,9.455,8147.701);
   grae->SetPointError(95,0.005,0.005,137.6602,137.6602);
   grae->SetPoint(96,9.465,8181.894);
   grae->SetPointError(96,0.005,0.005,138.0053,138.0053);
   grae->SetPoint(97,9.475,7332.157);
   grae->SetPointError(97,0.005,0.005,130.5458,130.5458);
   grae->SetPoint(98,9.485,6135.632);
   grae->SetPointError(98,0.005,0.005,119.5108,119.5108);
   grae->SetPoint(99,9.495,5220.52);
   grae->SetPointError(99,0.005,0.005,110.216,110.216);
   grae->SetPoint(100,9.505,4071.435);
   grae->SetPointError(100,0.005,0.005,97.38141,97.38141);
   grae->SetPoint(101,9.515,3191.836);
   grae->SetPointError(101,0.005,0.005,86.25327,86.25327);
   grae->SetPoint(102,9.525,2248.8);
   grae->SetPointError(102,0.005,0.005,72.51811,72.51811);
   grae->SetPoint(103,9.535,1753.155);
   grae->SetPointError(103,0.005,0.005,64.05894,64.05894);
   grae->SetPoint(104,9.545,1204.675);
   grae->SetPointError(104,0.005,0.005,53.12175,53.12175);
   grae->SetPoint(105,9.555,994.848);
   grae->SetPointError(105,0.005,0.005,48.29023,48.29023);
   grae->SetPoint(106,9.565,815.0045);
   grae->SetPointError(106,0.005,0.005,43.79027,43.79027);
   grae->SetPoint(107,9.575,579.8513);
   grae->SetPointError(107,0.005,0.005,36.92505,36.92505);
   grae->SetPoint(108,9.585,546.6255);
   grae->SetPointError(108,0.005,0.005,35.76236,35.76236);
   grae->SetPoint(109,9.595,513.2898);
   grae->SetPointError(109,0.005,0.005,34.87712,34.87712);
   grae->SetPoint(110,9.605,417.2585);
   grae->SetPointError(110,0.005,0.005,31.30221,31.30221);
   grae->SetPoint(111,9.615,436.1079);
   grae->SetPointError(111,0.005,0.005,32.09258,32.09258);
   grae->SetPoint(112,9.625,383.724);
   grae->SetPointError(112,0.005,0.005,30.08453,30.08453);
   grae->SetPoint(113,9.635,400.5318);
   grae->SetPointError(113,0.005,0.005,30.74862,30.74862);
   grae->SetPoint(114,9.645,504.5019);
   grae->SetPointError(114,0.005,0.005,34.51977,34.51977);
   grae->SetPoint(115,9.655,380.7081);
   grae->SetPointError(115,0.005,0.005,29.93956,29.93956);
   grae->SetPoint(116,9.665,410.3398);
   grae->SetPointError(116,0.005,0.005,31.04404,31.04404);
   grae->SetPoint(117,9.675,405.7946);
   grae->SetPointError(117,0.005,0.005,30.97373,30.97373);
   grae->SetPoint(118,9.685,426.4881);
   grae->SetPointError(118,0.005,0.005,31.73512,31.73512);
   grae->SetPoint(119,9.695,413.6424);
   grae->SetPointError(119,0.005,0.005,31.20876,31.20876);
   grae->SetPoint(120,9.705,365.178);
   grae->SetPointError(120,0.005,0.005,29.36117,29.36117);
   grae->SetPoint(121,9.715,386.831);
   grae->SetPointError(121,0.005,0.005,30.14154,30.14154);
   grae->SetPoint(122,9.725,423.2915);
   grae->SetPointError(122,0.005,0.005,31.48981,31.48981);
   grae->SetPoint(123,9.735,373.256);
   grae->SetPointError(123,0.005,0.005,29.62984,29.62984);
   grae->SetPoint(124,9.745,440.5224);
   grae->SetPointError(124,0.005,0.005,32.16214,32.16214);
   grae->SetPoint(125,9.755,319.1644);
   grae->SetPointError(125,0.005,0.005,27.29255,27.29255);
   grae->SetPoint(126,9.765,362.6771);
   grae->SetPointError(126,0.005,0.005,29.06221,29.06221);
   grae->SetPoint(127,9.775,404.3072);
   grae->SetPointError(127,0.005,0.005,30.76685,30.76685);
   grae->SetPoint(128,9.785,423.4191);
   grae->SetPointError(128,0.005,0.005,31.50487,31.50487);
   grae->SetPoint(129,9.795,340.0596);
   grae->SetPointError(129,0.005,0.005,28.16591,28.16591);
   grae->SetPoint(130,9.805,388.2097);
   grae->SetPointError(130,0.005,0.005,30.16116,30.16116);
   grae->SetPoint(131,9.815,389.9292);
   grae->SetPointError(131,0.005,0.005,30.20122,30.20122);
   grae->SetPoint(132,9.825,396.7461);
   grae->SetPointError(132,0.005,0.005,30.46165,30.46165);
   grae->SetPoint(133,9.835,372.4296);
   grae->SetPointError(133,0.005,0.005,29.46909,29.46909);
   grae->SetPoint(134,9.845,390.0521);
   grae->SetPointError(134,0.005,0.005,30.21053,30.21053);
   grae->SetPoint(135,9.855,344.1433);
   grae->SetPointError(135,0.005,0.005,28.31369,28.31369);
   grae->SetPoint(136,9.865,407.6049);
   grae->SetPointError(136,0.005,0.005,30.83736,30.83736);
   grae->SetPoint(137,9.875,427.9692);
   grae->SetPointError(137,0.005,0.005,31.57753,31.57753);
   grae->SetPoint(138,9.885,431.6381);
   grae->SetPointError(138,0.005,0.005,31.68386,31.68386);
   grae->SetPoint(139,9.895,481.8863);
   grae->SetPointError(139,0.005,0.005,33.52645,33.52645);
   grae->SetPoint(140,9.905,438.2631);
   grae->SetPointError(140,0.005,0.005,31.73603,31.73603);
   grae->SetPoint(141,9.915,552.9139);
   grae->SetPointError(141,0.005,0.005,35.57084,35.57084);
   grae->SetPoint(142,9.925,538.4886);
   grae->SetPointError(142,0.005,0.005,35.30929,35.30929);
   grae->SetPoint(143,9.935,695.4697);
   grae->SetPointError(143,0.005,0.005,39.98791,39.98791);
   grae->SetPoint(144,9.945,717.0484);
   grae->SetPointError(144,0.005,0.005,40.49347,40.49347);
   grae->SetPoint(145,9.955,920.8552);
   grae->SetPointError(145,0.005,0.005,45.84633,45.84633);
   grae->SetPoint(146,9.965,1195.731);
   grae->SetPointError(146,0.005,0.005,52.32293,52.32293);
   grae->SetPoint(147,9.975,1304.083);
   grae->SetPointError(147,0.005,0.005,54.56376,54.56376);
   grae->SetPoint(148,9.985,1482.813);
   grae->SetPointError(148,0.005,0.005,58.14996,58.14996);
   grae->SetPoint(149,9.995,1811.162);
   grae->SetPointError(149,0.005,0.005,64.19294,64.19294);
   grae->SetPoint(150,10.005,1929.164);
   grae->SetPointError(150,0.005,0.005,66.33022,66.33022);
   grae->SetPoint(151,10.015,2023.531);
   grae->SetPointError(151,0.005,0.005,67.752,67.752);
   grae->SetPoint(152,10.025,1849.17);
   grae->SetPointError(152,0.005,0.005,64.89308,64.89308);
   grae->SetPoint(153,10.035,1726.724);
   grae->SetPointError(153,0.005,0.005,62.71771,62.71771);
   grae->SetPoint(154,10.045,1719.941);
   grae->SetPointError(154,0.005,0.005,62.59285,62.59285);
   grae->SetPoint(155,10.055,1447.009);
   grae->SetPointError(155,0.005,0.005,57.3646,57.3646);
   grae->SetPoint(156,10.065,1222.104);
   grae->SetPointError(156,0.005,0.005,52.77068,52.77068);
   grae->SetPoint(157,10.075,1035.118);
   grae->SetPointError(157,0.005,0.005,48.55694,48.55694);
   grae->SetPoint(158,10.085,835.4025);
   grae->SetPointError(158,0.005,0.005,43.75855,43.75855);
   grae->SetPoint(159,10.095,714.1392);
   grae->SetPointError(159,0.005,0.005,40.46526,40.46526);
   grae->SetPoint(160,10.105,556.9282);
   grae->SetPointError(160,0.005,0.005,35.75423,35.75423);
   grae->SetPoint(161,10.115,446.3236);
   grae->SetPointError(161,0.005,0.005,31.9843,31.9843);
   grae->SetPoint(162,10.125,454.0972);
   grae->SetPointError(162,0.005,0.005,32.37668,32.37668);
   grae->SetPoint(163,10.135,352.4769);
   grae->SetPointError(163,0.005,0.005,28.52153,28.52153);
   grae->SetPoint(164,10.145,345.6077);
   grae->SetPointError(164,0.005,0.005,28.2434,28.2434);
   grae->SetPoint(165,10.155,346.477);
   grae->SetPointError(165,0.005,0.005,28.22184,28.22184);
   grae->SetPoint(166,10.165,348.383);
   grae->SetPointError(166,0.005,0.005,28.2811,28.2811);
   grae->SetPoint(167,10.175,308.2108);
   grae->SetPointError(167,0.005,0.005,26.6497,26.6497);
   grae->SetPoint(168,10.185,300.0933);
   grae->SetPointError(168,0.005,0.005,26.23718,26.23718);
   grae->SetPoint(169,10.195,297.2781);
   grae->SetPointError(169,0.005,0.005,26.10388,26.10388);
   grae->SetPoint(170,10.205,295.734);
   grae->SetPointError(170,0.005,0.005,26.0632,26.0632);
   grae->SetPoint(171,10.215,340.2527);
   grae->SetPointError(171,0.005,0.005,27.89821,27.89821);
   grae->SetPoint(172,10.225,364.0271);
   grae->SetPointError(172,0.005,0.005,28.80547,28.80547);
   grae->SetPoint(173,10.235,310.299);
   grae->SetPointError(173,0.005,0.005,26.5281,26.5281);
   grae->SetPoint(174,10.245,338.3533);
   grae->SetPointError(174,0.005,0.005,27.74124,27.74124);
   grae->SetPoint(175,10.255,351.8453);
   grae->SetPointError(175,0.005,0.005,28.28236,28.28236);
   grae->SetPoint(176,10.265,414.9292);
   grae->SetPointError(176,0.005,0.005,30.6979,30.6979);
   grae->SetPoint(177,10.275,458.9268);
   grae->SetPointError(177,0.005,0.005,32.2352,32.2352);
   grae->SetPoint(178,10.285,480.8572);
   grae->SetPointError(178,0.005,0.005,32.97195,32.97195);
   grae->SetPoint(179,10.295,628.8658);
   grae->SetPointError(179,0.005,0.005,37.67381,37.67381);
   grae->SetPoint(180,10.305,639.1793);
   grae->SetPointError(180,0.005,0.005,37.95164,37.95164);
   grae->SetPoint(181,10.315,801.4886);
   grae->SetPointError(181,0.005,0.005,42.51121,42.51121);
   grae->SetPoint(182,10.325,828.7684);
   grae->SetPointError(182,0.005,0.005,43.17654,43.17654);
   grae->SetPoint(183,10.335,1068.278);
   grae->SetPointError(183,0.005,0.005,48.99977,48.99977);
   grae->SetPoint(184,10.345,962.3846);
   grae->SetPointError(184,0.005,0.005,46.49359,46.49359);
   grae->SetPoint(185,10.355,893.7084);
   grae->SetPointError(185,0.005,0.005,44.71115,44.71115);
   grae->SetPoint(186,10.365,895.808);
   grae->SetPointError(186,0.005,0.005,44.93757,44.93757);
   grae->SetPoint(187,10.375,899.6294);
   grae->SetPointError(187,0.005,0.005,44.90018,44.90018);
   grae->SetPoint(188,10.385,803.1021);
   grae->SetPointError(188,0.005,0.005,42.52882,42.52882);
   grae->SetPoint(189,10.395,670.3068);
   grae->SetPointError(189,0.005,0.005,38.85721,38.85721);
   grae->SetPoint(190,10.405,548.8096);
   grae->SetPointError(190,0.005,0.005,35.16026,35.16026);
   grae->SetPoint(191,10.415,464.4726);
   grae->SetPointError(191,0.005,0.005,32.38448,32.38448);
   grae->SetPoint(192,10.425,397.7205);
   grae->SetPointError(192,0.005,0.005,30.00367,30.00367);
   grae->SetPoint(193,10.435,372.4418);
   grae->SetPointError(193,0.005,0.005,29.01655,29.01655);
   grae->SetPoint(194,10.445,300.0022);
   grae->SetPointError(194,0.005,0.005,26.03224,26.03224);
   grae->SetPoint(195,10.455,294.309);
   grae->SetPointError(195,0.005,0.005,25.83933,25.83933);
   grae->SetPoint(196,10.465,247.7423);
   grae->SetPointError(196,0.005,0.005,23.74918,23.74918);
   grae->SetPoint(197,10.475,251.9336);
   grae->SetPointError(197,0.005,0.005,23.92775,23.92775);
   grae->SetPoint(198,10.485,294.326);
   grae->SetPointError(198,0.005,0.005,25.93345,25.93345);
   grae->SetPoint(199,10.495,267.7846);
   grae->SetPointError(199,0.005,0.005,24.67121,24.67121);
   grae->SetPoint(200,10.505,268.9389);
   grae->SetPointError(200,0.005,0.005,24.77819,24.77819);
   grae->SetPoint(201,10.515,229.6538);
   grae->SetPointError(201,0.005,0.005,22.86906,22.86906);
   grae->SetPoint(202,10.525,279.5741);
   grae->SetPointError(202,0.005,0.005,25.22633,25.22633);
   grae->SetPoint(203,10.535,227.0686);
   grae->SetPointError(203,0.005,0.005,22.72556,22.72556);
   grae->SetPoint(204,10.545,215.8676);
   grae->SetPointError(204,0.005,0.005,22.1667,22.1667);
   grae->SetPoint(205,10.555,238.7683);
   grae->SetPointError(205,0.005,0.005,23.32058,23.32058);
   grae->SetPoint(206,10.565,216.1331);
   grae->SetPointError(206,0.005,0.005,22.19636,22.19636);
   grae->SetPoint(207,10.575,188.5021);
   grae->SetPointError(207,0.005,0.005,20.70724,20.70724);
   grae->SetPoint(208,10.585,233.9844);
   grae->SetPointError(208,0.005,0.005,23.07821,23.07821);
   grae->SetPoint(209,10.595,218.7024);
   grae->SetPointError(209,0.005,0.005,22.33588,22.33588);
   grae->SetPoint(210,10.605,227.2398);
   grae->SetPointError(210,0.005,0.005,22.74261,22.74261);
   grae->SetPoint(211,10.615,222.3999);
   grae->SetPointError(211,0.005,0.005,22.60002,22.60002);
   grae->SetPoint(212,10.625,194.7044);
   grae->SetPointError(212,0.005,0.005,21.14173,21.14173);
   grae->SetPoint(213,10.635,264.2545);
   grae->SetPointError(213,0.005,0.005,24.55978,24.55978);
   grae->SetPoint(214,10.645,187.5468);
   grae->SetPointError(214,0.005,0.005,20.72881,20.72881);
   grae->SetPoint(215,10.655,196.2695);
   grae->SetPointError(215,0.005,0.005,21.18653,21.18653);
   grae->SetPoint(216,10.665,220.6499);
   grae->SetPointError(216,0.005,0.005,22.42041,22.42041);
   grae->SetPoint(217,10.675,194.2796);
   grae->SetPointError(217,0.005,0.005,20.96097,20.96097);
   grae->SetPoint(218,10.685,228.3705);
   grae->SetPointError(218,0.005,0.005,22.74232,22.74232);
   grae->SetPoint(219,10.695,182.7648);
   grae->SetPointError(219,0.005,0.005,20.32046,20.32046);
   grae->SetPoint(220,10.705,188.8009);
   grae->SetPointError(220,0.005,0.005,20.74223,20.74223);
   grae->SetPoint(221,10.715,200.2912);
   grae->SetPointError(221,0.005,0.005,21.36541,21.36541);
   grae->SetPoint(222,10.725,214.0815);
   grae->SetPointError(222,0.005,0.005,22.10579,22.10579);
   grae->SetPoint(223,10.735,235.5618);
   grae->SetPointError(223,0.005,0.005,23.11948,23.11948);
   grae->SetPoint(224,10.745,169.1654);
   grae->SetPointError(224,0.005,0.005,19.54769,19.54769);
   grae->SetPoint(225,10.755,155.7216);
   grae->SetPointError(225,0.005,0.005,18.7576,18.7576);
   grae->SetPoint(226,10.765,185.863);
   grae->SetPointError(226,0.005,0.005,20.67473,20.67473);
   grae->SetPoint(227,10.775,236.3771);
   grae->SetPointError(227,0.005,0.005,23.19679,23.19679);
   grae->SetPoint(228,10.785,192.9051);
   grae->SetPointError(228,0.005,0.005,20.94062,20.94062);
   grae->SetPoint(229,10.795,225.5745);
   grae->SetPointError(229,0.005,0.005,22.57799,22.57799);
   grae->SetPoint(230,10.805,211.1088);
   grae->SetPointError(230,0.005,0.005,21.91309,21.91309);
   grae->SetPoint(231,10.815,193.9731);
   grae->SetPointError(231,0.005,0.005,20.93108,20.93108);
   grae->SetPoint(232,10.825,193.9981);
   grae->SetPointError(232,0.005,0.005,21.05861,21.05861);
   grae->SetPoint(233,10.835,206.208);
   grae->SetPointError(233,0.005,0.005,21.63491,21.63491);
   grae->SetPoint(234,10.845,214.6264);
   grae->SetPointError(234,0.005,0.005,22.03641,22.03641);
   grae->SetPoint(235,10.855,231.1588);
   grae->SetPointError(235,0.005,0.005,22.90829,22.90829);
   grae->SetPoint(236,10.865,177.6968);
   grae->SetPointError(236,0.005,0.005,20.14107,20.14107);
   grae->SetPoint(237,10.875,159.797);
   grae->SetPointError(237,0.005,0.005,18.97681,18.97681);
   grae->SetPoint(238,10.885,232.0627);
   grae->SetPointError(238,0.005,0.005,23.00019,23.00019);
   grae->SetPoint(239,10.895,150.7429);
   grae->SetPointError(239,0.005,0.005,18.5689,18.5689);
   grae->SetPoint(240,10.905,167.7027);
   grae->SetPointError(240,0.005,0.005,19.51061,19.51061);
   grae->SetPoint(241,10.915,211.5045);
   grae->SetPointError(241,0.005,0.005,21.95656,21.95656);
   grae->SetPoint(242,10.925,235.1517);
   grae->SetPointError(242,0.005,0.005,23.19373,23.19373);
   grae->SetPoint(243,10.935,184.1085);
   grae->SetPointError(243,0.005,0.005,20.47446,20.47446);
   grae->SetPoint(244,10.945,186.5536);
   grae->SetPointError(244,0.005,0.005,20.48877,20.48877);
   grae->SetPoint(245,10.955,176.6614);
   grae->SetPointError(245,0.005,0.005,20.01983,20.01983);
   grae->SetPoint(246,10.965,178.2799);
   grae->SetPointError(246,0.005,0.005,20.20697,20.20697);
   grae->SetPoint(247,10.975,190.3652);
   grae->SetPointError(247,0.005,0.005,20.78772,20.78772);
   grae->SetPoint(248,10.985,163.4303);
   grae->SetPointError(248,0.005,0.005,19.27953,19.27953);
   grae->SetPoint(249,10.995,179.9929);
   grae->SetPointError(249,0.005,0.005,20.26725,20.26725);
   grae->SetPoint(250,11.005,208.0397);
   grae->SetPointError(250,0.005,0.005,21.70092,21.70092);
   grae->SetPoint(251,11.015,197.6791);
   grae->SetPointError(251,0.005,0.005,21.2107,21.2107);
   grae->SetPoint(252,11.025,186.3785);
   grae->SetPointError(252,0.005,0.005,20.60365,20.60365);
   grae->SetPoint(253,11.035,162.3776);
   grae->SetPointError(253,0.005,0.005,19.15074,19.15074);
   grae->SetPoint(254,11.045,186.2056);
   grae->SetPointError(254,0.005,0.005,20.5799,20.5799);
   grae->SetPoint(255,11.055,177.1518);
   grae->SetPointError(255,0.005,0.005,20.0771,20.0771);
   grae->SetPoint(256,11.065,188.8031);
   grae->SetPointError(256,0.005,0.005,20.87392,20.87392);
   grae->SetPoint(257,11.075,153.7657);
   grae->SetPointError(257,0.005,0.005,18.66024,18.66024);
   grae->SetPoint(258,11.085,175.2968);
   grae->SetPointError(258,0.005,0.005,19.99322,19.99322);
   grae->SetPoint(259,11.095,160.9029);
   grae->SetPointError(259,0.005,0.005,19.11141,19.11141);
   grae->SetPoint(260,11.105,156.1077);
   grae->SetPointError(260,0.005,0.005,18.80938,18.80938);
   grae->SetPoint(261,11.115,177.1589);
   grae->SetPointError(261,0.005,0.005,20.07929,20.07929);
   grae->SetPoint(262,11.125,203.0698);
   grae->SetPointError(262,0.005,0.005,21.5491,21.5491);
   grae->SetPoint(263,11.135,166.751);
   grae->SetPointError(263,0.005,0.005,19.40022,19.40022);
   grae->SetPoint(264,11.145,167.3745);
   grae->SetPointError(264,0.005,0.005,19.4748,19.4748);
   grae->SetPoint(265,11.155,192.7004);
   grae->SetPointError(265,0.005,0.005,20.92164,20.92164);
   grae->SetPoint(266,11.165,126.5296);
   grae->SetPointError(266,0.005,0.005,16.92042,16.92042);
   grae->SetPoint(267,11.175,176.6243);
   grae->SetPointError(267,0.005,0.005,20.01358,20.01358);
   grae->SetPoint(268,11.185,140.8581);
   grae->SetPointError(268,0.005,0.005,17.90411,17.90411);
   grae->SetPoint(269,11.195,143.4508);
   grae->SetPointError(269,0.005,0.005,18.09174,18.09174);
   grae->SetPoint(270,11.205,163.2413);
   grae->SetPointError(270,0.005,0.005,19.25438,19.25438);
   grae->SetPoint(271,11.215,159.3947);
   grae->SetPointError(271,0.005,0.005,19.07529,19.07529);
   grae->SetPoint(272,11.225,123.8131);
   grae->SetPointError(272,0.005,0.005,16.70941,16.70941);
   grae->SetPoint(273,11.235,156.0506);
   grae->SetPointError(273,0.005,0.005,18.8008,18.8008);
   grae->SetPoint(274,11.245,161.6312);
   grae->SetPointError(274,0.005,0.005,19.19739,19.19739);
   grae->SetPoint(275,11.255,184.0934);
   grae->SetPointError(275,0.005,0.005,20.47071,20.47071);
   grae->SetPoint(276,11.265,148.4923);
   grae->SetPointError(276,0.005,0.005,18.2886,18.2886);
   grae->SetPoint(277,11.275,149.0495);
   grae->SetPointError(277,0.005,0.005,18.36375,18.36375);
   grae->SetPoint(278,11.285,167.2708);
   grae->SetPointError(278,0.005,0.005,19.45982,19.45982);
   grae->SetPoint(279,11.295,147.1444);
   grae->SetPointError(279,0.005,0.005,18.26393,18.26393);
   grae->SetPoint(280,11.305,128.7578);
   grae->SetPointError(280,0.005,0.005,17.06728,17.06728);
   grae->SetPoint(281,11.315,135.3202);
   grae->SetPointError(281,0.005,0.005,17.4807,17.4807);
   grae->SetPoint(282,11.325,168.338);
   grae->SetPointError(282,0.005,0.005,19.58465,19.58465);
   grae->SetPoint(283,11.335,138.3643);
   grae->SetPointError(283,0.005,0.005,17.72961,17.72961);
   grae->SetPoint(284,11.345,170.2844);
   grae->SetPointError(284,0.005,0.005,19.6743,19.6743);
   grae->SetPoint(285,11.355,185.4515);
   grae->SetPointError(285,0.005,0.005,20.49753,20.49753);
   grae->SetPoint(286,11.365,124.7002);
   grae->SetPointError(286,0.005,0.005,16.83162,16.83162);
   grae->SetPoint(287,11.375,115.2478);
   grae->SetPointError(287,0.005,0.005,16.15112,16.15112);
   grae->SetPoint(288,11.385,149.6058);
   grae->SetPointError(288,0.005,0.005,18.43236,18.43236);
   grae->SetPoint(289,11.395,141.0138);
   grae->SetPointError(289,0.005,0.005,17.92506,17.92506);
   grae->SetPoint(290,11.405,122.6444);
   grae->SetPointError(290,0.005,0.005,16.70359,16.70359);
   grae->SetPoint(291,11.415,152.1352);
   grae->SetPointError(291,0.005,0.005,18.60291,18.60291);
   grae->SetPoint(292,11.425,152.6346);
   grae->SetPointError(292,0.005,0.005,18.66093,18.66093);
   grae->SetPoint(293,11.435,151.9308);
   grae->SetPointError(293,0.005,0.005,18.57881,18.57881);
   grae->SetPoint(294,11.445,110.5162);
   grae->SetPointError(294,0.005,0.005,15.7966,15.7966);
   grae->SetPoint(295,11.455,151.4204);
   grae->SetPointError(295,0.005,0.005,18.51326,18.51326);
   grae->SetPoint(296,11.465,122.8739);
   grae->SetPointError(296,0.005,0.005,16.73915,16.73915);
   grae->SetPoint(297,11.475,129.0863);
   grae->SetPointError(297,0.005,0.005,17.11661,17.11661);
   grae->SetPoint(298,11.485,149.1316);
   grae->SetPointError(298,0.005,0.005,18.37377,18.37377);
   grae->SetPoint(299,11.495,144.416);
   grae->SetPointError(299,0.005,0.005,18.06366,18.06366);
   grae->SetPoint(300,11.505,125.3244);
   grae->SetPointError(300,0.005,0.005,16.91512,16.91512);
   grae->SetPoint(301,11.515,142.7802);
   grae->SetPointError(301,0.005,0.005,18.00094,18.00094);
   grae->SetPoint(302,11.525,131.735);
   grae->SetPointError(302,0.005,0.005,17.31434,17.31434);
   grae->SetPoint(303,11.535,131.6552);
   grae->SetPointError(303,0.005,0.005,17.29961,17.29961);
   grae->SetPoint(304,11.545,139.024);
   grae->SetPointError(304,0.005,0.005,17.81499,17.81499);
   grae->SetPoint(305,11.555,117.1891);
   grae->SetPointError(305,0.005,0.005,16.26012,16.26012);
   grae->SetPoint(306,11.565,135.226);
   grae->SetPointError(306,0.005,0.005,17.4681,17.4681);
   grae->SetPoint(307,11.575,176.5839);
   grae->SetPointError(307,0.005,0.005,20.01572,20.01572);
   grae->SetPoint(308,11.585,155.9348);
   grae->SetPointError(308,0.005,0.005,18.78704,18.78704);
   grae->SetPoint(309,11.595,110.0136);
   grae->SetPointError(309,0.005,0.005,15.72377,15.72377);
   grae->SetPoint(310,11.605,124.8834);
   grae->SetPointError(310,0.005,0.005,16.85332,16.85332);
   grae->SetPoint(311,11.615,123.293);
   grae->SetPointError(311,0.005,0.005,16.63543,16.63543);
   grae->SetPoint(312,11.625,142.4766);
   grae->SetPointError(312,0.005,0.005,17.96704,17.96704);
   grae->SetPoint(313,11.635,119.7448);
   grae->SetPointError(313,0.005,0.005,16.46107,16.46107);
   grae->SetPoint(314,11.645,126.088);
   grae->SetPointError(314,0.005,0.005,16.86009,16.86009);
   grae->SetPoint(315,11.655,117.2392);
   grae->SetPointError(315,0.005,0.005,16.2719,16.2719);
   grae->SetPoint(316,11.665,111.9945);
   grae->SetPointError(316,0.005,0.005,16.01301,16.01301);
   grae->SetPoint(317,11.675,88.9409);
   grae->SetPointError(317,0.005,0.005,14.25428,14.25428);
   grae->SetPoint(318,11.685,135.6487);
   grae->SetPointError(318,0.005,0.005,17.53013,17.53013);
   grae->SetPoint(319,11.695,120.8189);
   grae->SetPointError(319,0.005,0.005,16.44921,16.44921);
   grae->SetPoint(320,11.705,144.8429);
   grae->SetPointError(320,0.005,0.005,18.12316,18.12316);
   grae->SetPoint(321,11.715,91.9913);
   grae->SetPointError(321,0.005,0.005,14.38098,14.38098);
   grae->SetPoint(322,11.725,110.7137);
   grae->SetPointError(322,0.005,0.005,15.82512,15.82512);
   grae->SetPoint(323,11.735,119.4125);
   grae->SetPointError(323,0.005,0.005,16.41542,16.41542);
   grae->SetPoint(324,11.745,126.1903);
   grae->SetPointError(324,0.005,0.005,16.87735,16.87735);
   grae->SetPoint(325,11.755,124.9757);
   grae->SetPointError(325,0.005,0.005,16.86284,16.86284);
   grae->SetPoint(326,11.765,135.1675);
   grae->SetPointError(326,0.005,0.005,17.61508,17.61508);
   grae->SetPoint(327,11.775,113.1617);
   grae->SetPointError(327,0.005,0.005,16.02095,16.02095);
   grae->SetPoint(328,11.785,120.1538);
   grae->SetPointError(328,0.005,0.005,16.51804,16.51804);
   grae->SetPoint(329,11.795,113.2476);
   grae->SetPointError(329,0.005,0.005,16.03639,16.03639);
   grae->SetPoint(330,11.805,98.82863);
   grae->SetPointError(330,0.005,0.005,14.90851,14.90851);
   grae->SetPoint(331,11.815,108.6629);
   grae->SetPointError(331,0.005,0.005,15.70499,15.70499);
   grae->SetPoint(332,11.825,142.7261);
   grae->SetPointError(332,0.005,0.005,18.00031,18.00031);
   grae->SetPoint(333,11.835,112.0908);
   grae->SetPointError(333,0.005,0.005,16.03662,16.03662);
   grae->SetPoint(334,11.845,123.3603);
   grae->SetPointError(334,0.005,0.005,16.80257,16.80257);
   grae->SetPoint(335,11.855,102.2575);
   grae->SetPointError(335,0.005,0.005,15.25936,15.25936);
   grae->SetPoint(336,11.865,115.2761);
   grae->SetPointError(336,0.005,0.005,16.15486,16.15486);
   grae->SetPoint(337,11.875,108.5022);
   grae->SetPointError(337,0.005,0.005,15.67022,15.67022);
   grae->SetPoint(338,11.885,116.6006);
   grae->SetPointError(338,0.005,0.005,16.1782,16.1782);
   grae->SetPoint(339,11.895,108.3211);
   grae->SetPointError(339,0.005,0.005,15.64683,15.64683);
   grae->SetPoint(340,11.905,113.7019);
   grae->SetPointError(340,0.005,0.005,16.09445,16.09445);
   grae->SetPoint(341,11.915,104.1704);
   grae->SetPointError(341,0.005,0.005,15.36958,15.36958);
   grae->SetPoint(342,11.925,148.469);
   grae->SetPointError(342,0.005,0.005,18.29444,18.29444);
   grae->SetPoint(343,11.935,117.8848);
   grae->SetPointError(343,0.005,0.005,16.36227,16.36227);
   grae->SetPoint(344,11.945,117.0233);
   grae->SetPointError(344,0.005,0.005,16.24078,16.24078);
   grae->SetPoint(345,11.955,131.6711);
   grae->SetPointError(345,0.005,0.005,17.30788,17.30788);
   grae->SetPoint(346,11.965,120.4836);
   grae->SetPointError(346,0.005,0.005,16.5688,16.5688);
   grae->SetPoint(347,11.975,106.3721);
   grae->SetPointError(347,0.005,0.005,15.52828,15.52828);
   grae->SetPoint(348,11.985,89.31105);
   grae->SetPointError(348,0.005,0.005,14.31443,14.31443);
   grae->SetPoint(349,11.995,122.6749);
   grae->SetPointError(349,0.005,0.005,16.54969,16.54969);
   grae->SetPoint(350,12.005,100.8943);
   grae->SetPointError(350,0.005,0.005,15.22812,15.22812);
   grae->SetPoint(351,12.015,142.3524);
   grae->SetPointError(351,0.005,0.005,17.94942,17.94942);
   grae->SetPoint(352,12.025,123.2562);
   grae->SetPointError(352,0.005,0.005,16.62995,16.62995);
   grae->SetPoint(353,12.035,119.8875);
   grae->SetPointError(353,0.005,0.005,16.48027,16.48027);
   grae->SetPoint(354,12.045,97.71329);
   grae->SetPointError(354,0.005,0.005,14.91677,14.91677);
   grae->SetPoint(355,12.055,113.1032);
   grae->SetPointError(355,0.005,0.005,16.00909,16.00909);
   grae->SetPoint(356,12.065,124.5289);
   grae->SetPointError(356,0.005,0.005,16.80479,16.80479);
   grae->SetPoint(357,12.075,115.5104);
   grae->SetPointError(357,0.005,0.005,16.18875,16.18875);
   grae->SetPoint(358,12.085,109.6879);
   grae->SetPointError(358,0.005,0.005,15.85399,15.85399);
   grae->SetPoint(359,12.095,112.4806);
   grae->SetPointError(359,0.005,0.005,15.91898,15.91898);
   grae->SetPoint(360,12.105,114.6984);
   grae->SetPointError(360,0.005,0.005,16.07147,16.07147);
   grae->SetPoint(361,12.115,115.1871);
   grae->SetPointError(361,0.005,0.005,16.14386,16.14386);
   grae->SetPoint(362,12.125,99.06712);
   grae->SetPointError(362,0.005,0.005,14.94636,14.94636);
   grae->SetPoint(363,12.135,97.76601);
   grae->SetPointError(363,0.005,0.005,14.92462,14.92462);
   grae->SetPoint(364,12.145,110.287);
   grae->SetPointError(364,0.005,0.005,15.76542,15.76542);
   grae->SetPoint(365,12.155,138.7585);
   grae->SetPointError(365,0.005,0.005,17.63676,17.63676);
   grae->SetPoint(366,12.165,96.84249);
   grae->SetPointError(366,0.005,0.005,14.77759,14.77759);
   grae->SetPoint(367,12.175,107.3253);
   grae->SetPointError(367,0.005,0.005,15.5002,15.5002);
   grae->SetPoint(368,12.185,118.5429);
   grae->SetPointError(368,0.005,0.005,16.29169,16.29169);
   grae->SetPoint(369,12.195,96.83153);
   grae->SetPointError(369,0.005,0.005,14.78486,14.78486);
   grae->SetPoint(370,12.205,90.28673);
   grae->SetPointError(370,0.005,0.005,14.28807,14.28807);
   grae->SetPoint(371,12.215,91.56831);
   grae->SetPointError(371,0.005,0.005,14.30714,14.30714);
   grae->SetPoint(372,12.225,89.59982);
   grae->SetPointError(372,0.005,0.005,14.17444,14.17444);
   grae->SetPoint(373,12.235,91.35276);
   grae->SetPointError(373,0.005,0.005,14.45675,14.45675);
   grae->SetPoint(374,12.245,81.39103);
   grae->SetPointError(374,0.005,0.005,13.57716,13.57716);
   grae->SetPoint(375,12.255,76.75571);
   grae->SetPointError(375,0.005,0.005,13.1799,13.1799);
   grae->SetPoint(376,12.265,103.6246);
   grae->SetPointError(376,0.005,0.005,15.29261,15.29261);
   grae->SetPoint(377,12.275,93.30149);
   grae->SetPointError(377,0.005,0.005,14.58164,14.58164);
   grae->SetPoint(378,12.285,96.14697);
   grae->SetPointError(378,0.005,0.005,14.67117,14.67117);
   grae->SetPoint(379,12.295,117.6382);
   grae->SetPointError(379,0.005,0.005,16.32526,16.32526);
   grae->SetPoint(380,12.305,56.37481);
   grae->SetPointError(380,0.005,0.005,11.2882,11.2882);
   grae->SetPoint(381,12.315,114.953);
   grae->SetPointError(381,0.005,0.005,16.10803,16.10803);
   grae->SetPoint(382,12.325,94.86166);
   grae->SetPointError(382,0.005,0.005,14.64694,14.64694);
   grae->SetPoint(383,12.335,107.9108);
   grae->SetPointError(383,0.005,0.005,15.58358,15.58358);
   grae->SetPoint(384,12.345,87.74157);
   grae->SetPointError(384,0.005,0.005,14.05638,14.05638);
   grae->SetPoint(385,12.355,84.74278);
   grae->SetPointError(385,0.005,0.005,13.75536,13.75536);
   grae->SetPoint(386,12.365,100.199);
   grae->SetPointError(386,0.005,0.005,14.947,14.947);
   grae->SetPoint(387,12.375,88.18572);
   grae->SetPointError(387,0.005,0.005,14.1362,14.1362);
   grae->SetPoint(388,12.385,107.2686);
   grae->SetPointError(388,0.005,0.005,15.49186,15.49186);
   grae->SetPoint(389,12.395,74.39036);
   grae->SetPointError(389,0.005,0.005,12.95806,12.95806);
   grae->SetPoint(390,12.405,90.67142);
   grae->SetPointError(390,0.005,0.005,14.34723,14.34723);
   grae->SetPoint(391,12.415,82.60567);
   grae->SetPointError(391,0.005,0.005,13.58916,13.58916);
   grae->SetPoint(392,12.425,108.9417);
   grae->SetPointError(392,0.005,0.005,15.73434,15.73434);
   grae->SetPoint(393,12.435,82.93188);
   grae->SetPointError(393,0.005,0.005,13.64384,13.64384);
   grae->SetPoint(394,12.445,112.1155);
   grae->SetPointError(394,0.005,0.005,15.86368,15.86368);
   grae->SetPoint(395,12.455,86.85131);
   grae->SetPointError(395,0.005,0.005,13.91445,13.91445);
   grae->SetPoint(396,12.465,99.75157);
   grae->SetPointError(396,0.005,0.005,15.04941,15.04941);
   grae->SetPoint(397,12.475,96.94464);
   grae->SetPointError(397,0.005,0.005,14.79259,14.79259);
   grae->SetPoint(398,12.485,69.89698);
   grae->SetPointError(398,0.005,0.005,12.56124,12.56124);
   grae->SetPoint(399,12.495,82.75006);
   grae->SetPointError(399,0.005,0.005,13.61704,13.61704);
   
   TH1F *Graph_h_ds_10104 = new TH1F("Graph_h_ds_10104","Histogram of ds_1010_plot__m_Y",400,8.1,12.9);
   Graph_h_ds_10104->SetMinimum(0);
   Graph_h_ds_10104->SetMaximum(9147.38);
   Graph_h_ds_10104->SetDirectory(0);
   Graph_h_ds_10104->SetStats(0);
   Graph_h_ds_10104->SetMarkerStyle(20);
   Graph_h_ds_10104->SetMarkerSize(1.2);
   Graph_h_ds_10104->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10104->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10104->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10104->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10104->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10104->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10104->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10104->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10104->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10104->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10104->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10104->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10104->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10104->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10104);
   
   grae->Draw("zp");
   
   TH1D *frame_20322340__4 = new TH1D("frame_20322340__4","A RooPlot of \"m(#mu^{+}#mu^{-})\"",400,8.5,12.5);
   frame_20322340__4->SetBinContent(1,8735.894);
   frame_20322340__4->SetMaximum(10000);
   frame_20322340__4->SetEntries(1);
   frame_20322340__4->SetDirectory(0);
   frame_20322340__4->SetStats(0);
   frame_20322340__4->SetMarkerStyle(20);
   frame_20322340__4->SetMarkerSize(1.2);
   frame_20322340__4->GetXaxis()->SetRange(51,251);
   frame_20322340__4->GetXaxis()->SetNdivisions(505);
   frame_20322340__4->GetXaxis()->SetLabelFont(132);
   frame_20322340__4->GetXaxis()->SetLabelOffset(0.015);
   frame_20322340__4->GetXaxis()->SetLabelSize(0.05);
   frame_20322340__4->GetXaxis()->SetTitleSize(0.06);
   frame_20322340__4->GetXaxis()->SetTitleFont(132);
   frame_20322340__4->GetYaxis()->SetLabelFont(132);
   frame_20322340__4->GetYaxis()->SetLabelSize(0.05);
   frame_20322340__4->GetYaxis()->SetTitleSize(0.06);
   frame_20322340__4->GetYaxis()->SetTitleFont(42);
   frame_20322340__4->GetZaxis()->SetLabelFont(132);
   frame_20322340__4->GetZaxis()->SetLabelSize(0.05);
   frame_20322340__4->GetZaxis()->SetTitleSize(0.06);
   frame_20322340__4->GetZaxis()->SetTitleFont(42);
   frame_20322340__4->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig1b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 15:17:55 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",2,51,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(8.650111,-5063.291,11.13159,26582.28);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *frame_2028be30__1 = new TH1D("frame_2028be30__1","A RooPlot of \"m(#mu^{+}#mu^{-})\"",400,8.5,12.5);
   frame_2028be30__1->SetBinContent(1,21418.68);
   frame_2028be30__1->SetMaximum(25000);
   frame_2028be30__1->SetEntries(1);
   frame_2028be30__1->SetDirectory(0);
   frame_2028be30__1->SetStats(0);
   frame_2028be30__1->SetMarkerStyle(20);
   frame_2028be30__1->SetMarkerSize(1.2);
   frame_2028be30__1->GetXaxis()->SetRange(51,251);
   frame_2028be30__1->GetXaxis()->SetNdivisions(505);
   frame_2028be30__1->GetXaxis()->SetLabelFont(132);
   frame_2028be30__1->GetXaxis()->SetLabelOffset(0.015);
   frame_2028be30__1->GetXaxis()->SetLabelSize(0.05);
   frame_2028be30__1->GetXaxis()->SetTitleSize(0.06);
   frame_2028be30__1->GetXaxis()->SetTitleFont(132);
   frame_2028be30__1->GetYaxis()->SetLabelFont(132);
   frame_2028be30__1->GetYaxis()->SetLabelSize(0.05);
   frame_2028be30__1->GetYaxis()->SetTitleSize(0.06);
   frame_2028be30__1->GetYaxis()->SetTitleFont(42);
   frame_2028be30__1->GetZaxis()->SetLabelFont(132);
   frame_2028be30__1->GetZaxis()->SetLabelSize(0.05);
   frame_2028be30__1->GetZaxis()->SetTitleSize(0.06);
   frame_2028be30__1->GetZaxis()->SetTitleFont(42);
   frame_2028be30__1->Draw("FUNC");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(400);
   grae->SetName("h_ds_1020");
   grae->SetTitle("Histogram of ds_1020_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,8.505,1916.745);
   grae->SetPointError(0,0.005,0.005,69.98497,69.98497);
   grae->SetPoint(1,8.515,1810.598);
   grae->SetPointError(1,0.005,0.005,67.83298,67.83298);
   grae->SetPoint(2,8.525,1962.475);
   grae->SetPointError(2,0.005,0.005,70.65818,70.65818);
   grae->SetPoint(3,8.535,1958.068);
   grae->SetPointError(3,0.005,0.005,70.74103,70.74103);
   grae->SetPoint(4,8.545,1919.493);
   grae->SetPointError(4,0.005,0.005,70.08564,70.08564);
   grae->SetPoint(5,8.555,1898.172);
   grae->SetPointError(5,0.005,0.005,69.57537,69.57537);
   grae->SetPoint(6,8.565,1911.203);
   grae->SetPointError(6,0.005,0.005,69.82024,69.82024);
   grae->SetPoint(7,8.575,1869.434);
   grae->SetPointError(7,0.005,0.005,69.12645,69.12645);
   grae->SetPoint(8,8.585,1743.34);
   grae->SetPointError(8,0.005,0.005,66.73806,66.73806);
   grae->SetPoint(9,8.595,1923.465);
   grae->SetPointError(9,0.005,0.005,70.13937,70.13937);
   grae->SetPoint(10,8.605,1893.275);
   grae->SetPointError(10,0.005,0.005,69.3963,69.3963);
   grae->SetPoint(11,8.615,1846.252);
   grae->SetPointError(11,0.005,0.005,68.54581,68.54581);
   grae->SetPoint(12,8.625,1917.283);
   grae->SetPointError(12,0.005,0.005,69.89618,69.89618);
   grae->SetPoint(13,8.635,1951.64);
   grae->SetPointError(13,0.005,0.005,70.59596,70.59596);
   grae->SetPoint(14,8.645,1862.409);
   grae->SetPointError(14,0.005,0.005,68.77646,68.77646);
   grae->SetPoint(15,8.655,1810.405);
   grae->SetPointError(15,0.005,0.005,67.92523,67.92523);
   grae->SetPoint(16,8.665,1810.822);
   grae->SetPointError(16,0.005,0.005,68.03348,68.03348);
   grae->SetPoint(17,8.675,1858.097);
   grae->SetPointError(17,0.005,0.005,68.80035,68.80035);
   grae->SetPoint(18,8.685,1818.576);
   grae->SetPointError(18,0.005,0.005,68.08551,68.08551);
   grae->SetPoint(19,8.695,1822.049);
   grae->SetPointError(19,0.005,0.005,67.9816,67.9816);
   grae->SetPoint(20,8.705,1825.749);
   grae->SetPointError(20,0.005,0.005,68.21252,68.21252);
   grae->SetPoint(21,8.715,1760.193);
   grae->SetPointError(21,0.005,0.005,67.13718,67.13718);
   grae->SetPoint(22,8.725,1682.656);
   grae->SetPointError(22,0.005,0.005,65.37352,65.37352);
   grae->SetPoint(23,8.735,1776.079);
   grae->SetPointError(23,0.005,0.005,67.25127,67.25127);
   grae->SetPoint(24,8.745,1864.797);
   grae->SetPointError(24,0.005,0.005,68.8603,68.8603);
   grae->SetPoint(25,8.755,1826.477);
   grae->SetPointError(25,0.005,0.005,68.09593,68.09593);
   grae->SetPoint(26,8.765,1776.984);
   grae->SetPointError(26,0.005,0.005,67.18545,67.18545);
   grae->SetPoint(27,8.775,1694.568);
   grae->SetPointError(27,0.005,0.005,65.68814,65.68814);
   grae->SetPoint(28,8.785,1731.766);
   grae->SetPointError(28,0.005,0.005,66.18337,66.18337);
   grae->SetPoint(29,8.795,1826.842);
   grae->SetPointError(29,0.005,0.005,68.15998,68.15998);
   grae->SetPoint(30,8.805,1618.743);
   grae->SetPointError(30,0.005,0.005,64.15611,64.15611);
   grae->SetPoint(31,8.815,1705.324);
   grae->SetPointError(31,0.005,0.005,65.75718,65.75718);
   grae->SetPoint(32,8.825,1701.973);
   grae->SetPointError(32,0.005,0.005,65.77769,65.77769);
   grae->SetPoint(33,8.835,1616.158);
   grae->SetPointError(33,0.005,0.005,64.04839,64.04839);
   grae->SetPoint(34,8.845,1713.745);
   grae->SetPointError(34,0.005,0.005,65.88519,65.88519);
   grae->SetPoint(35,8.855,1723.111);
   grae->SetPointError(35,0.005,0.005,66.09568,66.09568);
   grae->SetPoint(36,8.865,1702.857);
   grae->SetPointError(36,0.005,0.005,65.81304,65.81304);
   grae->SetPoint(37,8.875,1662.06);
   grae->SetPointError(37,0.005,0.005,65.01803,65.01803);
   grae->SetPoint(38,8.885,1648.724);
   grae->SetPointError(38,0.005,0.005,64.7452,64.7452);
   grae->SetPoint(39,8.895,1495.454);
   grae->SetPointError(39,0.005,0.005,61.58383,61.58383);
   grae->SetPoint(40,8.905,1704.245);
   grae->SetPointError(40,0.005,0.005,65.86716,65.86716);
   grae->SetPoint(41,8.915,1648.715);
   grae->SetPointError(41,0.005,0.005,64.68862,64.68862);
   grae->SetPoint(42,8.925,1714.554);
   grae->SetPointError(42,0.005,0.005,65.96146,65.96146);
   grae->SetPoint(43,8.935,1716.273);
   grae->SetPointError(43,0.005,0.005,66.03176,66.03176);
   grae->SetPoint(44,8.945,1530.711);
   grae->SetPointError(44,0.005,0.005,62.24349,62.24349);
   grae->SetPoint(45,8.955,1682.827);
   grae->SetPointError(45,0.005,0.005,65.42745,65.42745);
   grae->SetPoint(46,8.965,1637.187);
   grae->SetPointError(46,0.005,0.005,64.48676,64.48676);
   grae->SetPoint(47,8.975,1567.987);
   grae->SetPointError(47,0.005,0.005,62.98246,62.98246);
   grae->SetPoint(48,8.985,1618.208);
   grae->SetPointError(48,0.005,0.005,64.08762,64.08762);
   grae->SetPoint(49,8.995,1680.495);
   grae->SetPointError(49,0.005,0.005,65.28963,65.28963);
   grae->SetPoint(50,9.005,1569.103);
   grae->SetPointError(50,0.005,0.005,62.97902,62.97902);
   grae->SetPoint(51,9.015,1627.275);
   grae->SetPointError(51,0.005,0.005,64.19466,64.19466);
   grae->SetPoint(52,9.025,1642.938);
   grae->SetPointError(52,0.005,0.005,64.51379,64.51379);
   grae->SetPoint(53,9.035,1609.074);
   grae->SetPointError(53,0.005,0.005,63.92155,63.92155);
   grae->SetPoint(54,9.045,1543.257);
   grae->SetPointError(54,0.005,0.005,62.49822,62.49822);
   grae->SetPoint(55,9.055,1513.361);
   grae->SetPointError(55,0.005,0.005,61.8465,61.8465);
   grae->SetPoint(56,9.065,1470.146);
   grae->SetPointError(56,0.005,0.005,61.00611,61.00611);
   grae->SetPoint(57,9.075,1529.355);
   grae->SetPointError(57,0.005,0.005,62.13869,62.13869);
   grae->SetPoint(58,9.085,1648.41);
   grae->SetPointError(58,0.005,0.005,64.57642,64.57642);
   grae->SetPoint(59,9.095,1575.465);
   grae->SetPointError(59,0.005,0.005,63.08182,63.08182);
   grae->SetPoint(60,9.105,1538.701);
   grae->SetPointError(60,0.005,0.005,62.36517,62.36517);
   grae->SetPoint(61,9.115,1529.509);
   grae->SetPointError(61,0.005,0.005,62.14421,62.14421);
   grae->SetPoint(62,9.125,1484.944);
   grae->SetPointError(62,0.005,0.005,61.30619,61.30619);
   grae->SetPoint(63,9.135,1491.262);
   grae->SetPointError(63,0.005,0.005,61.3553,61.3553);
   grae->SetPoint(64,9.145,1582.844);
   grae->SetPointError(64,0.005,0.005,63.27273,63.27273);
   grae->SetPoint(65,9.155,1575.89);
   grae->SetPointError(65,0.005,0.005,63.04449,63.04449);
   grae->SetPoint(66,9.165,1562.605);
   grae->SetPointError(66,0.005,0.005,62.9231,62.9231);
   grae->SetPoint(67,9.175,1653.751);
   grae->SetPointError(67,0.005,0.005,64.74116,64.74116);
   grae->SetPoint(68,9.185,1554.432);
   grae->SetPointError(68,0.005,0.005,62.64484,62.64484);
   grae->SetPoint(69,9.195,1600.996);
   grae->SetPointError(69,0.005,0.005,63.60414,63.60414);
   grae->SetPoint(70,9.205,1713.068);
   grae->SetPointError(70,0.005,0.005,65.75815,65.75815);
   grae->SetPoint(71,9.215,1471.585);
   grae->SetPointError(71,0.005,0.005,60.95566,60.95566);
   grae->SetPoint(72,9.225,1501.733);
   grae->SetPointError(72,0.005,0.005,61.52202,61.52202);
   grae->SetPoint(73,9.235,1648.058);
   grae->SetPointError(73,0.005,0.005,64.35949,64.35949);
   grae->SetPoint(74,9.245,1637.447);
   grae->SetPointError(74,0.005,0.005,64.14419,64.14419);
   grae->SetPoint(75,9.255,1513.051);
   grae->SetPointError(75,0.005,0.005,61.56734,61.56734);
   grae->SetPoint(76,9.265,1685.173);
   grae->SetPointError(76,0.005,0.005,65.16461,65.16461);
   grae->SetPoint(77,9.275,1697.453);
   grae->SetPointError(77,0.005,0.005,65.34876,65.34876);
   grae->SetPoint(78,9.285,1692.404);
   grae->SetPointError(78,0.005,0.005,65.09923,65.09923);
   grae->SetPoint(79,9.295,1733.465);
   grae->SetPointError(79,0.005,0.005,66.05627,66.05627);
   grae->SetPoint(80,9.305,1717.336);
   grae->SetPointError(80,0.005,0.005,65.62632,65.62632);
   grae->SetPoint(81,9.315,1801.834);
   grae->SetPointError(81,0.005,0.005,67.20898,67.20898);
   grae->SetPoint(82,9.325,2020.629);
   grae->SetPointError(82,0.005,0.005,71.19327,71.19327);
   grae->SetPoint(83,9.335,2258.275);
   grae->SetPointError(83,0.005,0.005,75.12954,75.12954);
   grae->SetPoint(84,9.345,2375.02);
   grae->SetPointError(84,0.005,0.005,76.91486,76.91486);
   grae->SetPoint(85,9.355,2801.571);
   grae->SetPointError(85,0.005,0.005,83.51715,83.51715);
   grae->SetPoint(86,9.365,3525.342);
   grae->SetPointError(86,0.005,0.005,93.65754,93.65754);
   grae->SetPoint(87,9.375,4228.636);
   grae->SetPointError(87,0.005,0.005,102.4549,102.4549);
   grae->SetPoint(88,9.385,5637.271);
   grae->SetPointError(88,0.005,0.005,118.1622,118.1622);
   grae->SetPoint(89,9.395,7166.242);
   grae->SetPointError(89,0.005,0.005,133.1748,133.1748);
   grae->SetPoint(90,9.405,9596.883);
   grae->SetPointError(90,0.005,0.005,154,154);
   grae->SetPoint(91,9.415,11819.68);
   grae->SetPointError(91,0.005,0.005,170.8124,170.8124);
   grae->SetPoint(92,9.425,14740.79);
   grae->SetPointError(92,0.005,0.005,190.7091,190.7091);
   grae->SetPoint(93,9.435,17577.13);
   grae->SetPointError(93,0.005,0.005,208.1927,208.1927);
   grae->SetPoint(94,9.445,18814.34);
   grae->SetPointError(94,0.005,0.005,215.3391,215.3391);
   grae->SetPoint(95,9.455,20175.84);
   grae->SetPointError(95,0.005,0.005,222.8962,222.8962);
   grae->SetPoint(96,9.465,18890.2);
   grae->SetPointError(96,0.005,0.005,215.7152,215.7152);
   grae->SetPoint(97,9.475,17326.68);
   grae->SetPointError(97,0.005,0.005,206.6324,206.6324);
   grae->SetPoint(98,9.485,15038.32);
   grae->SetPointError(98,0.005,0.005,192.5252,192.5252);
   grae->SetPoint(99,9.495,12157.88);
   grae->SetPointError(99,0.005,0.005,173.2551,173.2551);
   grae->SetPoint(100,9.505,9323.674);
   grae->SetPointError(100,0.005,0.005,151.6752,151.6752);
   grae->SetPoint(101,9.515,6769.133);
   grae->SetPointError(101,0.005,0.005,129.3467,129.3467);
   grae->SetPoint(102,9.525,5104.163);
   grae->SetPointError(102,0.005,0.005,112.45,112.45);
   grae->SetPoint(103,9.535,3743.184);
   grae->SetPointError(103,0.005,0.005,96.39466,96.39466);
   grae->SetPoint(104,9.545,2627.971);
   grae->SetPointError(104,0.005,0.005,80.81026,80.81026);
   grae->SetPoint(105,9.555,2272.945);
   grae->SetPointError(105,0.005,0.005,75.4111,75.4111);
   grae->SetPoint(106,9.565,1804.594);
   grae->SetPointError(106,0.005,0.005,67.22154,67.22154);
   grae->SetPoint(107,9.575,1437.507);
   grae->SetPointError(107,0.005,0.005,60.00611,60.00611);
   grae->SetPoint(108,9.585,1223.041);
   grae->SetPointError(108,0.005,0.005,55.41845,55.41845);
   grae->SetPoint(109,9.595,1209.498);
   grae->SetPointError(109,0.005,0.005,55.02731,55.02731);
   grae->SetPoint(110,9.605,1185.601);
   grae->SetPointError(110,0.005,0.005,54.38584,54.38584);
   grae->SetPoint(111,9.615,1161.249);
   grae->SetPointError(111,0.005,0.005,53.96237,53.96237);
   grae->SetPoint(112,9.625,1118.786);
   grae->SetPointError(112,0.005,0.005,52.90942,52.90942);
   grae->SetPoint(113,9.635,1085.199);
   grae->SetPointError(113,0.005,0.005,52.01766,52.01766);
   grae->SetPoint(114,9.645,972.2454);
   grae->SetPointError(114,0.005,0.005,49.28254,49.28254);
   grae->SetPoint(115,9.655,1056.888);
   grae->SetPointError(115,0.005,0.005,51.37164,51.37164);
   grae->SetPoint(116,9.665,1065.479);
   grae->SetPointError(116,0.005,0.005,51.67145,51.67145);
   grae->SetPoint(117,9.675,1005.824);
   grae->SetPointError(117,0.005,0.005,50.14967,50.14967);
   grae->SetPoint(118,9.685,1060.099);
   grae->SetPointError(118,0.005,0.005,51.46776,51.46776);
   grae->SetPoint(119,9.695,1052.617);
   grae->SetPointError(119,0.005,0.005,51.35127,51.35127);
   grae->SetPoint(120,9.705,1057.515);
   grae->SetPointError(120,0.005,0.005,51.40315,51.40315);
   grae->SetPoint(121,9.715,945.4648);
   grae->SetPointError(121,0.005,0.005,48.67761,48.67761);
   grae->SetPoint(122,9.725,958.1487);
   grae->SetPointError(122,0.005,0.005,48.87866,48.87866);
   grae->SetPoint(123,9.735,1009.73);
   grae->SetPointError(123,0.005,0.005,50.15785,50.15785);
   grae->SetPoint(124,9.745,882.3286);
   grae->SetPointError(124,0.005,0.005,46.94127,46.94127);
   grae->SetPoint(125,9.755,979.3652);
   grae->SetPointError(125,0.005,0.005,49.51379,49.51379);
   grae->SetPoint(126,9.765,1061.703);
   grae->SetPointError(126,0.005,0.005,51.42467,51.42467);
   grae->SetPoint(127,9.775,893.4271);
   grae->SetPointError(127,0.005,0.005,47.13311,47.13311);
   grae->SetPoint(128,9.785,1045.043);
   grae->SetPointError(128,0.005,0.005,50.98131,50.98131);
   grae->SetPoint(129,9.795,1094.819);
   grae->SetPointError(129,0.005,0.005,52.24753,52.24753);
   grae->SetPoint(130,9.805,1057.192);
   grae->SetPointError(130,0.005,0.005,51.14292,51.14292);
   grae->SetPoint(131,9.815,950.4371);
   grae->SetPointError(131,0.005,0.005,48.54085,48.54085);
   grae->SetPoint(132,9.825,996.4879);
   grae->SetPointError(132,0.005,0.005,49.68337,49.68337);
   grae->SetPoint(133,9.835,982.7037);
   grae->SetPointError(133,0.005,0.005,49.36406,49.36406);
   grae->SetPoint(134,9.845,1004.446);
   grae->SetPointError(134,0.005,0.005,50.08433,50.08433);
   grae->SetPoint(135,9.855,979.3809);
   grae->SetPointError(135,0.005,0.005,49.32364,49.32364);
   grae->SetPoint(136,9.865,953.2485);
   grae->SetPointError(136,0.005,0.005,48.69859,48.69859);
   grae->SetPoint(137,9.875,1062.856);
   grae->SetPointError(137,0.005,0.005,51.42592,51.42592);
   grae->SetPoint(138,9.885,1006.173);
   grae->SetPointError(138,0.005,0.005,49.85092,49.85092);
   grae->SetPoint(139,9.895,1081.781);
   grae->SetPointError(139,0.005,0.005,51.61692,51.61692);
   grae->SetPoint(140,9.905,1154.929);
   grae->SetPointError(140,0.005,0.005,53.38329,53.38329);
   grae->SetPoint(141,9.915,1189.04);
   grae->SetPointError(141,0.005,0.005,54.15112,54.15112);
   grae->SetPoint(142,9.925,1396.847);
   grae->SetPointError(142,0.005,0.005,58.44662,58.44662);
   grae->SetPoint(143,9.935,1552.717);
   grae->SetPointError(143,0.005,0.005,61.76874,61.76874);
   grae->SetPoint(144,9.945,1851.305);
   grae->SetPointError(144,0.005,0.005,67.2021,67.2021);
   grae->SetPoint(145,9.955,2373.938);
   grae->SetPointError(145,0.005,0.005,76.08122,76.08122);
   grae->SetPoint(146,9.965,2659.841);
   grae->SetPointError(146,0.005,0.005,80.43337,80.43337);
   grae->SetPoint(147,9.975,3277.286);
   grae->SetPointError(147,0.005,0.005,89.21758,89.21758);
   grae->SetPoint(148,9.985,3681.922);
   grae->SetPointError(148,0.005,0.005,94.49673,94.49673);
   grae->SetPoint(149,9.995,4058.781);
   grae->SetPointError(149,0.005,0.005,99.20252,99.20252);
   grae->SetPoint(150,10.005,4424.219);
   grae->SetPointError(150,0.005,0.005,103.5402,103.5402);
   grae->SetPoint(151,10.015,4688.078);
   grae->SetPointError(151,0.005,0.005,106.5227,106.5227);
   grae->SetPoint(152,10.025,4736.349);
   grae->SetPointError(152,0.005,0.005,107.1006,107.1006);
   grae->SetPoint(153,10.035,4138.817);
   grae->SetPointError(153,0.005,0.005,100.0875,100.0875);
   grae->SetPoint(154,10.045,4093.979);
   grae->SetPointError(154,0.005,0.005,99.6488,99.6488);
   grae->SetPoint(155,10.055,3300.779);
   grae->SetPointError(155,0.005,0.005,89.49705,89.49705);
   grae->SetPoint(156,10.065,2869.65);
   grae->SetPointError(156,0.005,0.005,83.5258,83.5258);
   grae->SetPoint(157,10.075,2377.602);
   grae->SetPointError(157,0.005,0.005,76.00279,76.00279);
   grae->SetPoint(158,10.085,2004.686);
   grae->SetPointError(158,0.005,0.005,69.88761,69.88761);
   grae->SetPoint(159,10.095,1533.69);
   grae->SetPointError(159,0.005,0.005,61.14771,61.14771);
   grae->SetPoint(160,10.105,1254.495);
   grae->SetPointError(160,0.005,0.005,55.48715,55.48715);
   grae->SetPoint(161,10.115,1135.287);
   grae->SetPointError(161,0.005,0.005,52.74794,52.74794);
   grae->SetPoint(162,10.125,916.0374);
   grae->SetPointError(162,0.005,0.005,47.40711,47.40711);
   grae->SetPoint(163,10.135,905.2689);
   grae->SetPointError(163,0.005,0.005,47.10479,47.10479);
   grae->SetPoint(164,10.145,916.9958);
   grae->SetPointError(164,0.005,0.005,47.27198,47.27198);
   grae->SetPoint(165,10.155,771.9546);
   grae->SetPointError(165,0.005,0.005,43.32642,43.32642);
   grae->SetPoint(166,10.165,811.679);
   grae->SetPointError(166,0.005,0.005,44.4518,44.4518);
   grae->SetPoint(167,10.175,693.4477);
   grae->SetPointError(167,0.005,0.005,41.04804,41.04804);
   grae->SetPoint(168,10.185,788.8958);
   grae->SetPointError(168,0.005,0.005,43.72905,43.72905);
   grae->SetPoint(169,10.195,732.5046);
   grae->SetPointError(169,0.005,0.005,42.11584,42.11584);
   grae->SetPoint(170,10.205,725.1047);
   grae->SetPointError(170,0.005,0.005,41.97598,41.97598);
   grae->SetPoint(171,10.215,731.9901);
   grae->SetPointError(171,0.005,0.005,42.01847,42.01847);
   grae->SetPoint(172,10.225,740.3704);
   grae->SetPointError(172,0.005,0.005,42.1572,42.1572);
   grae->SetPoint(173,10.235,755.7867);
   grae->SetPointError(173,0.005,0.005,42.55466,42.55466);
   grae->SetPoint(174,10.245,907.0911);
   grae->SetPointError(174,0.005,0.005,46.44824,46.44824);
   grae->SetPoint(175,10.255,933.4331);
   grae->SetPointError(175,0.005,0.005,47.12537,47.12537);
   grae->SetPoint(176,10.265,1058.506);
   grae->SetPointError(176,0.005,0.005,50.16812,50.16812);
   grae->SetPoint(177,10.275,1048.372);
   grae->SetPointError(177,0.005,0.005,49.79343,49.79343);
   grae->SetPoint(178,10.285,1225.283);
   grae->SetPointError(178,0.005,0.005,53.72189,53.72189);
   grae->SetPoint(179,10.295,1462.441);
   grae->SetPointError(179,0.005,0.005,58.72824,58.72824);
   grae->SetPoint(180,10.305,1709.949);
   grae->SetPointError(180,0.005,0.005,63.46283,63.46283);
   grae->SetPoint(181,10.315,1739.135);
   grae->SetPointError(181,0.005,0.005,63.88464,63.88464);
   grae->SetPoint(182,10.325,2080.291);
   grae->SetPointError(182,0.005,0.005,69.89303,69.89303);
   grae->SetPoint(183,10.335,2125.717);
   grae->SetPointError(183,0.005,0.005,70.71188,70.71188);
   grae->SetPoint(184,10.345,2460.293);
   grae->SetPointError(184,0.005,0.005,75.89667,75.89667);
   grae->SetPoint(185,10.355,2218.593);
   grae->SetPointError(185,0.005,0.005,72.17986,72.17986);
   grae->SetPoint(186,10.365,2071.413);
   grae->SetPointError(186,0.005,0.005,69.716,69.716);
   grae->SetPoint(187,10.375,2111.557);
   grae->SetPointError(187,0.005,0.005,70.43268,70.43268);
   grae->SetPoint(188,10.385,1746.448);
   grae->SetPointError(188,0.005,0.005,64.07374,64.07374);
   grae->SetPoint(189,10.395,1501.828);
   grae->SetPointError(189,0.005,0.005,59.45327,59.45327);
   grae->SetPoint(190,10.405,1367.106);
   grae->SetPointError(190,0.005,0.005,56.81043,56.81043);
   grae->SetPoint(191,10.415,1024.406);
   grae->SetPointError(191,0.005,0.005,49.15357,49.15357);
   grae->SetPoint(192,10.425,927.783);
   grae->SetPointError(192,0.005,0.005,46.8346,46.8346);
   grae->SetPoint(193,10.435,927.2747);
   grae->SetPointError(193,0.005,0.005,46.93409,46.93409);
   grae->SetPoint(194,10.445,765.295);
   grae->SetPointError(194,0.005,0.005,42.61875,42.61875);
   grae->SetPoint(195,10.455,747.9789);
   grae->SetPointError(195,0.005,0.005,42.17968,42.17968);
   grae->SetPoint(196,10.465,661.4828);
   grae->SetPointError(196,0.005,0.005,39.63307,39.63307);
   grae->SetPoint(197,10.475,671.3474);
   grae->SetPointError(197,0.005,0.005,39.9424,39.9424);
   grae->SetPoint(198,10.485,688.6058);
   grae->SetPointError(198,0.005,0.005,40.54594,40.54594);
   grae->SetPoint(199,10.495,599.5364);
   grae->SetPointError(199,0.005,0.005,37.80221,37.80221);
   grae->SetPoint(200,10.505,576.9235);
   grae->SetPointError(200,0.005,0.005,37.03865,37.03865);
   grae->SetPoint(201,10.515,617.8654);
   grae->SetPointError(201,0.005,0.005,38.5093,38.5093);
   grae->SetPoint(202,10.525,559.6192);
   grae->SetPointError(202,0.005,0.005,36.5386,36.5386);
   grae->SetPoint(203,10.535,597.2084);
   grae->SetPointError(203,0.005,0.005,37.65073,37.65073);
   grae->SetPoint(204,10.545,557.1141);
   grae->SetPointError(204,0.005,0.005,36.53443,36.53443);
   grae->SetPoint(205,10.555,529.9333);
   grae->SetPointError(205,0.005,0.005,35.60185,35.60185);
   grae->SetPoint(206,10.565,582.3893);
   grae->SetPointError(206,0.005,0.005,37.31567,37.31567);
   grae->SetPoint(207,10.575,549.5167);
   grae->SetPointError(207,0.005,0.005,36.18634,36.18634);
   grae->SetPoint(208,10.585,599.0266);
   grae->SetPointError(208,0.005,0.005,37.84697,37.84697);
   grae->SetPoint(209,10.595,501.9743);
   grae->SetPointError(209,0.005,0.005,34.67718,34.67718);
   grae->SetPoint(210,10.605,565.1096);
   grae->SetPointError(210,0.005,0.005,36.82271,36.82271);
   grae->SetPoint(211,10.615,532.7927);
   grae->SetPointError(211,0.005,0.005,35.63076,35.63076);
   grae->SetPoint(212,10.625,540.5417);
   grae->SetPointError(212,0.005,0.005,35.91438,35.91438);
   grae->SetPoint(213,10.635,527.8453);
   grae->SetPointError(213,0.005,0.005,35.45715,35.45715);
   grae->SetPoint(214,10.645,548.4545);
   grae->SetPointError(214,0.005,0.005,36.19822,36.19822);
   grae->SetPoint(215,10.655,564.528);
   grae->SetPointError(215,0.005,0.005,36.70363,36.70363);
   grae->SetPoint(216,10.665,534.7737);
   grae->SetPointError(216,0.005,0.005,35.67813,35.67813);
   grae->SetPoint(217,10.675,513.2166);
   grae->SetPointError(217,0.005,0.005,35.03475,35.03475);
   grae->SetPoint(218,10.685,483.3842);
   grae->SetPointError(218,0.005,0.005,33.87061,33.87061);
   grae->SetPoint(219,10.695,614.5836);
   grae->SetPointError(219,0.005,0.005,38.29575,38.29575);
   grae->SetPoint(220,10.705,497.1982);
   grae->SetPointError(220,0.005,0.005,34.50875,34.50875);
   grae->SetPoint(221,10.715,519.814);
   grae->SetPointError(221,0.005,0.005,35.23821,35.23821);
   grae->SetPoint(222,10.725,507.3492);
   grae->SetPointError(222,0.005,0.005,34.79295,34.79295);
   grae->SetPoint(223,10.735,498.5069);
   grae->SetPointError(223,0.005,0.005,34.42759,34.42759);
   grae->SetPoint(224,10.745,509.3425);
   grae->SetPointError(224,0.005,0.005,34.77003,34.77003);
   grae->SetPoint(225,10.755,485.2713);
   grae->SetPointError(225,0.005,0.005,34.00836,34.00836);
   grae->SetPoint(226,10.765,453.8853);
   grae->SetPointError(226,0.005,0.005,32.87715,32.87715);
   grae->SetPoint(227,10.775,441.3893);
   grae->SetPointError(227,0.005,0.005,32.30445,32.30445);
   grae->SetPoint(228,10.785,498.5996);
   grae->SetPointError(228,0.005,0.005,34.43664,34.43664);
   grae->SetPoint(229,10.795,528.3763);
   grae->SetPointError(229,0.005,0.005,35.57541,35.57541);
   grae->SetPoint(230,10.805,497.13);
   grae->SetPointError(230,0.005,0.005,34.41634,34.41634);
   grae->SetPoint(231,10.815,487.1693);
   grae->SetPointError(231,0.005,0.005,34.13881,34.13881);
   grae->SetPoint(232,10.825,415.4626);
   grae->SetPointError(232,0.005,0.005,31.53379,31.53379);
   grae->SetPoint(233,10.835,455.1578);
   grae->SetPointError(233,0.005,0.005,32.96612,32.96612);
   grae->SetPoint(234,10.845,489.2439);
   grae->SetPointError(234,0.005,0.005,34.11231,34.11231);
   grae->SetPoint(235,10.855,451.984);
   grae->SetPointError(235,0.005,0.005,32.82411,32.82411);
   grae->SetPoint(236,10.865,514.1779);
   grae->SetPointError(236,0.005,0.005,35.01681,35.01681);
   grae->SetPoint(237,10.875,398.259);
   grae->SetPointError(237,0.005,0.005,30.75636,30.75636);
   grae->SetPoint(238,10.885,511.8528);
   grae->SetPointError(238,0.005,0.005,34.94509,34.94509);
   grae->SetPoint(239,10.895,430.5377);
   grae->SetPointError(239,0.005,0.005,32.02791,32.02791);
   grae->SetPoint(240,10.905,469.5712);
   grae->SetPointError(240,0.005,0.005,33.39962,33.39962);
   grae->SetPoint(241,10.915,447.1728);
   grae->SetPointError(241,0.005,0.005,32.73522,32.73522);
   grae->SetPoint(242,10.925,476.9904);
   grae->SetPointError(242,0.005,0.005,33.67036,33.67036);
   grae->SetPoint(243,10.935,467.3344);
   grae->SetPointError(243,0.005,0.005,33.322,33.322);
   grae->SetPoint(244,10.945,478.3936);
   grae->SetPointError(244,0.005,0.005,33.68793,33.68793);
   grae->SetPoint(245,10.955,420.6229);
   grae->SetPointError(245,0.005,0.005,31.6505,31.6505);
   grae->SetPoint(246,10.965,457.4807);
   grae->SetPointError(246,0.005,0.005,32.96006,32.96006);
   grae->SetPoint(247,10.975,407.6909);
   grae->SetPointError(247,0.005,0.005,31.10973,31.10973);
   grae->SetPoint(248,10.985,408.3893);
   grae->SetPointError(248,0.005,0.005,31.16634,31.16634);
   grae->SetPoint(249,10.995,425.6004);
   grae->SetPointError(249,0.005,0.005,31.74884,31.74884);
   grae->SetPoint(250,11.005,466.058);
   grae->SetPointError(250,0.005,0.005,33.23711,33.23711);
   grae->SetPoint(251,11.015,387.1789);
   grae->SetPointError(251,0.005,0.005,30.26099,30.26099);
   grae->SetPoint(252,11.025,447.989);
   grae->SetPointError(252,0.005,0.005,32.70609,32.70609);
   grae->SetPoint(253,11.035,438.265);
   grae->SetPointError(253,0.005,0.005,32.342,32.342);
   grae->SetPoint(254,11.045,465.8103);
   grae->SetPointError(254,0.005,0.005,33.3899,33.3899);
   grae->SetPoint(255,11.055,414.3018);
   grae->SetPointError(255,0.005,0.005,31.43763,31.43763);
   grae->SetPoint(256,11.065,447.8688);
   grae->SetPointError(256,0.005,0.005,32.60539,32.60539);
   grae->SetPoint(257,11.075,421.1185);
   grae->SetPointError(257,0.005,0.005,31.68021,31.68021);
   grae->SetPoint(258,11.085,406.6177);
   grae->SetPointError(258,0.005,0.005,31.03003,31.03003);
   grae->SetPoint(259,11.095,417.5919);
   grae->SetPointError(259,0.005,0.005,31.59782,31.59782);
   grae->SetPoint(260,11.105,431.3717);
   grae->SetPointError(260,0.005,0.005,32.00456,32.00456);
   grae->SetPoint(261,11.115,392.4727);
   grae->SetPointError(261,0.005,0.005,30.57989,30.57989);
   grae->SetPoint(262,11.125,385.4769);
   grae->SetPointError(262,0.005,0.005,30.31359,30.31359);
   grae->SetPoint(263,11.135,372.6512);
   grae->SetPointError(263,0.005,0.005,29.76988,29.76988);
   grae->SetPoint(264,11.145,413.3997);
   grae->SetPointError(264,0.005,0.005,31.36915,31.36915);
   grae->SetPoint(265,11.155,367.2258);
   grae->SetPointError(265,0.005,0.005,29.61956,29.61956);
   grae->SetPoint(266,11.165,447.8894);
   grae->SetPointError(266,0.005,0.005,32.60739,32.60739);
   grae->SetPoint(267,11.175,388.925);
   grae->SetPointError(267,0.005,0.005,30.39657,30.39657);
   grae->SetPoint(268,11.185,446.7625);
   grae->SetPointError(268,0.005,0.005,32.52533,32.52533);
   grae->SetPoint(269,11.195,437.9915);
   grae->SetPointError(269,0.005,0.005,32.4043,32.4043);
   grae->SetPoint(270,11.205,389.3409);
   grae->SetPointError(270,0.005,0.005,30.32957,30.32957);
   grae->SetPoint(271,11.215,374.3423);
   grae->SetPointError(271,0.005,0.005,29.80848,29.80848);
   grae->SetPoint(272,11.225,348.6283);
   grae->SetPointError(272,0.005,0.005,28.67611,28.67611);
   grae->SetPoint(273,11.235,370.505);
   grae->SetPointError(273,0.005,0.005,29.6896,29.6896);
   grae->SetPoint(274,11.245,396.8488);
   grae->SetPointError(274,0.005,0.005,30.74332,30.74332);
   grae->SetPoint(275,11.255,393.2994);
   grae->SetPointError(275,0.005,0.005,30.55055,30.55055);
   grae->SetPoint(276,11.265,381.3082);
   grae->SetPointError(276,0.005,0.005,30.08017,30.08017);
   grae->SetPoint(277,11.275,379.0235);
   grae->SetPointError(277,0.005,0.005,30.08701,30.08701);
   grae->SetPoint(278,11.285,369.6734);
   grae->SetPointError(278,0.005,0.005,29.62254,29.62254);
   grae->SetPoint(279,11.295,388.1167);
   grae->SetPointError(279,0.005,0.005,30.42699,30.42699);
   grae->SetPoint(280,11.305,415.5037);
   grae->SetPointError(280,0.005,0.005,31.34646,31.34646);
   grae->SetPoint(281,11.315,370.1038);
   grae->SetPointError(281,0.005,0.005,29.56337,29.56337);
   grae->SetPoint(282,11.325,359.1);
   grae->SetPointError(282,0.005,0.005,29.24425,29.24425);
   grae->SetPoint(283,11.335,351.6072);
   grae->SetPointError(283,0.005,0.005,28.92762,28.92762);
   grae->SetPoint(284,11.345,370.3928);
   grae->SetPointError(284,0.005,0.005,29.58581,29.58581);
   grae->SetPoint(285,11.355,448.1239);
   grae->SetPointError(285,0.005,0.005,32.62604,32.62604);
   grae->SetPoint(286,11.365,442.456);
   grae->SetPointError(286,0.005,0.005,32.38376,32.38376);
   grae->SetPoint(287,11.375,371.5327);
   grae->SetPointError(287,0.005,0.005,29.67734,29.67734);
   grae->SetPoint(288,11.385,378.1112);
   grae->SetPointError(288,0.005,0.005,30.01544,30.01544);
   grae->SetPoint(289,11.395,380.0282);
   grae->SetPointError(289,0.005,0.005,30.07463,30.07463);
   grae->SetPoint(290,11.405,317.1377);
   grae->SetPointError(290,0.005,0.005,27.41913,27.41913);
   grae->SetPoint(291,11.415,349.9639);
   grae->SetPointError(291,0.005,0.005,28.78875,28.78875);
   grae->SetPoint(292,11.425,374.0912);
   grae->SetPointError(292,0.005,0.005,29.78625,29.78625);
   grae->SetPoint(293,11.435,318.7597);
   grae->SetPointError(293,0.005,0.005,27.45839,27.45839);
   grae->SetPoint(294,11.445,352.9208);
   grae->SetPointError(294,0.005,0.005,28.93589,28.93589);
   grae->SetPoint(295,11.455,383.2586);
   grae->SetPointError(295,0.005,0.005,30.23621,30.23621);
   grae->SetPoint(296,11.465,357.7436);
   grae->SetPointError(296,0.005,0.005,29.13627,29.13627);
   grae->SetPoint(297,11.475,332.1358);
   grae->SetPointError(297,0.005,0.005,28.0917,28.0917);
   grae->SetPoint(298,11.485,380.437);
   grae->SetPointError(298,0.005,0.005,30.10234,30.10234);
   grae->SetPoint(299,11.495,374.7242);
   grae->SetPointError(299,0.005,0.005,29.83482,29.83482);
   grae->SetPoint(300,11.505,365.7494);
   grae->SetPointError(300,0.005,0.005,29.40013,29.40013);
   grae->SetPoint(301,11.515,291.9745);
   grae->SetPointError(301,0.005,0.005,26.35002,26.35002);
   grae->SetPoint(302,11.525,364.8072);
   grae->SetPointError(302,0.005,0.005,29.4225,29.4225);
   grae->SetPoint(303,11.535,351.6868);
   grae->SetPointError(303,0.005,0.005,28.83247,28.83247);
   grae->SetPoint(304,11.545,365.4525);
   grae->SetPointError(304,0.005,0.005,29.3816,29.3816);
   grae->SetPoint(305,11.555,304.0232);
   grae->SetPointError(305,0.005,0.005,26.78889,26.78889);
   grae->SetPoint(306,11.565,304.4592);
   grae->SetPointError(306,0.005,0.005,26.83106,26.83106);
   grae->SetPoint(307,11.575,330.2581);
   grae->SetPointError(307,0.005,0.005,28.03829,28.03829);
   grae->SetPoint(308,11.585,331.6227);
   grae->SetPointError(308,0.005,0.005,28.05172,28.05172);
   grae->SetPoint(309,11.595,290.1327);
   grae->SetPointError(309,0.005,0.005,26.29614,26.29614);
   grae->SetPoint(310,11.605,326.6966);
   grae->SetPointError(310,0.005,0.005,27.73103,27.73103);
   grae->SetPoint(311,11.615,270.5177);
   grae->SetPointError(311,0.005,0.005,25.36013,25.36013);
   grae->SetPoint(312,11.625,315.6305);
   grae->SetPointError(312,0.005,0.005,27.28462,27.28462);
   grae->SetPoint(313,11.635,351.755);
   grae->SetPointError(313,0.005,0.005,28.94205,28.94205);
   grae->SetPoint(314,11.645,286.2951);
   grae->SetPointError(314,0.005,0.005,26.04499,26.04499);
   grae->SetPoint(315,11.655,327.0951);
   grae->SetPointError(315,0.005,0.005,27.87125,27.87125);
   grae->SetPoint(316,11.665,332.334);
   grae->SetPointError(316,0.005,0.005,28.11173,28.11173);
   grae->SetPoint(317,11.675,326.2454);
   grae->SetPointError(317,0.005,0.005,27.80407,27.80407);
   grae->SetPoint(318,11.685,321.6095);
   grae->SetPointError(318,0.005,0.005,27.60305,27.60305);
   grae->SetPoint(319,11.695,301.0999);
   grae->SetPointError(319,0.005,0.005,26.74075,26.74075);
   grae->SetPoint(320,11.705,318.3495);
   grae->SetPointError(320,0.005,0.005,27.52862,27.52862);
   grae->SetPoint(321,11.715,278.5976);
   grae->SetPointError(321,0.005,0.005,25.66249,25.66249);
   grae->SetPoint(322,11.725,303.3375);
   grae->SetPointError(322,0.005,0.005,26.72555,26.72555);
   grae->SetPoint(323,11.735,300.9747);
   grae->SetPointError(323,0.005,0.005,26.62599,26.62599);
   grae->SetPoint(324,11.745,265.3728);
   grae->SetPointError(324,0.005,0.005,25.09382,25.09382);
   grae->SetPoint(325,11.755,317.9543);
   grae->SetPointError(325,0.005,0.005,27.49453,27.49453);
   grae->SetPoint(326,11.765,300.9427);
   grae->SetPointError(326,0.005,0.005,26.72565,26.72565);
   grae->SetPoint(327,11.775,287.0518);
   grae->SetPointError(327,0.005,0.005,26.00788,26.00788);
   grae->SetPoint(328,11.785,273.573);
   grae->SetPointError(328,0.005,0.005,25.42067,25.42067);
   grae->SetPoint(329,11.795,288.9844);
   grae->SetPointError(329,0.005,0.005,26.18721,26.18721);
   grae->SetPoint(330,11.805,285.1564);
   grae->SetPointError(330,0.005,0.005,25.94059,25.94059);
   grae->SetPoint(331,11.815,317.7475);
   grae->SetPointError(331,0.005,0.005,27.36403,27.36403);
   grae->SetPoint(332,11.825,323.6926);
   grae->SetPointError(332,0.005,0.005,27.68527,27.68527);
   grae->SetPoint(333,11.835,288.1632);
   grae->SetPointError(333,0.005,0.005,26.21993,26.21993);
   grae->SetPoint(334,11.845,253.865);
   grae->SetPointError(334,0.005,0.005,24.44525,24.44525);
   grae->SetPoint(335,11.855,318.4661);
   grae->SetPointError(335,0.005,0.005,27.53758,27.53758);
   grae->SetPoint(336,11.865,295.2675);
   grae->SetPointError(336,0.005,0.005,26.42935,26.42935);
   grae->SetPoint(337,11.875,252.8149);
   grae->SetPointError(337,0.005,0.005,24.45536,24.45536);
   grae->SetPoint(338,11.885,281.976);
   grae->SetPointError(338,0.005,0.005,25.87028,25.87028);
   grae->SetPoint(339,11.895,257.9724);
   grae->SetPointError(339,0.005,0.005,24.73169,24.73169);
   grae->SetPoint(340,11.905,271.5172);
   grae->SetPointError(340,0.005,0.005,25.2259,25.2259);
   grae->SetPoint(341,11.915,285.7506);
   grae->SetPointError(341,0.005,0.005,25.99796,25.99796);
   grae->SetPoint(342,11.925,249.663);
   grae->SetPointError(342,0.005,0.005,24.26732,24.26732);
   grae->SetPoint(343,11.935,298.3062);
   grae->SetPointError(343,0.005,0.005,26.4891,26.4891);
   grae->SetPoint(344,11.945,289.5286);
   grae->SetPointError(344,0.005,0.005,26.2388,26.2388);
   grae->SetPoint(345,11.955,286.5448);
   grae->SetPointError(345,0.005,0.005,25.96289,25.96289);
   grae->SetPoint(346,11.965,269.8266);
   grae->SetPointError(346,0.005,0.005,25.29118,25.29118);
   grae->SetPoint(347,11.975,285.9316);
   grae->SetPointError(347,0.005,0.005,26.01651,26.01651);
   grae->SetPoint(348,11.985,228.5942);
   grae->SetPointError(348,0.005,0.005,23.22963,23.22963);
   grae->SetPoint(349,11.995,295.259);
   grae->SetPointError(349,0.005,0.005,26.42764,26.42764);
   grae->SetPoint(350,12.005,286.3044);
   grae->SetPointError(350,0.005,0.005,26.05192,26.05192);
   grae->SetPoint(351,12.015,269.4592);
   grae->SetPointError(351,0.005,0.005,25.2595,25.2595);
   grae->SetPoint(352,12.025,259.671);
   grae->SetPointError(352,0.005,0.005,24.77947,24.77947);
   grae->SetPoint(353,12.035,299.1229);
   grae->SetPointError(353,0.005,0.005,26.45313,26.45313);
   grae->SetPoint(354,12.045,246.0833);
   grae->SetPointError(354,0.005,0.005,24.15625,24.15625);
   grae->SetPoint(355,12.055,271.4023);
   grae->SetPointError(355,0.005,0.005,25.33082,25.33082);
   grae->SetPoint(356,12.065,272.1421);
   grae->SetPointError(356,0.005,0.005,25.3977,25.3977);
   grae->SetPoint(357,12.075,260.3563);
   grae->SetPointError(357,0.005,0.005,24.72832,24.72832);
   grae->SetPoint(358,12.085,247.5926);
   grae->SetPointError(358,0.005,0.005,24.17928,24.17928);
   grae->SetPoint(359,12.095,278.9344);
   grae->SetPointError(359,0.005,0.005,25.7016,25.7016);
   grae->SetPoint(360,12.105,245.8539);
   grae->SetPointError(360,0.005,0.005,24.12741,24.12741);
   grae->SetPoint(361,12.115,259.3571);
   grae->SetPointError(361,0.005,0.005,24.74905,24.74905);
   grae->SetPoint(362,12.125,254.136);
   grae->SetPointError(362,0.005,0.005,24.47227,24.47227);
   grae->SetPoint(363,12.135,208.7314);
   grae->SetPointError(363,0.005,0.005,22.26444,22.26444);
   grae->SetPoint(364,12.145,231.6459);
   grae->SetPointError(364,0.005,0.005,23.42065,23.42065);
   grae->SetPoint(365,12.155,294.8794);
   grae->SetPointError(365,0.005,0.005,26.5047,26.5047);
   grae->SetPoint(366,12.165,266.0234);
   grae->SetPointError(366,0.005,0.005,25.0446,25.0446);
   grae->SetPoint(367,12.175,310.5114);
   grae->SetPointError(367,0.005,0.005,27.0466,27.0466);
   grae->SetPoint(368,12.185,222.2664);
   grae->SetPointError(368,0.005,0.005,22.93862,22.93862);
   grae->SetPoint(369,12.195,216.7125);
   grae->SetPointError(369,0.005,0.005,22.61615,22.61615);
   grae->SetPoint(370,12.205,262.6457);
   grae->SetPointError(370,0.005,0.005,24.83541,24.83541);
   grae->SetPoint(371,12.215,268.3172);
   grae->SetPointError(371,0.005,0.005,25.15001,25.15001);
   grae->SetPoint(372,12.225,250.0244);
   grae->SetPointError(372,0.005,0.005,24.30086,24.30086);
   grae->SetPoint(373,12.235,284.0553);
   grae->SetPointError(373,0.005,0.005,25.9516,25.9516);
   grae->SetPoint(374,12.245,229.4782);
   grae->SetPointError(374,0.005,0.005,23.32158,23.32158);
   grae->SetPoint(375,12.255,273.3932);
   grae->SetPointError(375,0.005,0.005,25.40513,25.40513);
   grae->SetPoint(376,12.265,249.5553);
   grae->SetPointError(376,0.005,0.005,24.37668,24.37668);
   grae->SetPoint(377,12.275,213.7885);
   grae->SetPointError(377,0.005,0.005,22.42519,22.42519);
   grae->SetPoint(378,12.285,255.6135);
   grae->SetPointError(378,0.005,0.005,24.61635,24.61635);
   grae->SetPoint(379,12.295,251.8513);
   grae->SetPointError(379,0.005,0.005,24.36229,24.36229);
   grae->SetPoint(380,12.305,214.7289);
   grae->SetPointError(380,0.005,0.005,22.52842,22.52842);
   grae->SetPoint(381,12.315,229.6091);
   grae->SetPointError(381,0.005,0.005,23.33169,23.33169);
   grae->SetPoint(382,12.325,226.5816);
   grae->SetPointError(382,0.005,0.005,23.1446,23.1446);
   grae->SetPoint(383,12.335,276.339);
   grae->SetPointError(383,0.005,0.005,25.56799,25.56799);
   grae->SetPoint(384,12.345,229.8227);
   grae->SetPointError(384,0.005,0.005,23.35889,23.35889);
   grae->SetPoint(385,12.355,240.464);
   grae->SetPointError(385,0.005,0.005,23.82778,23.82778);
   grae->SetPoint(386,12.365,253.8145);
   grae->SetPointError(386,0.005,0.005,24.44153,24.44153);
   grae->SetPoint(387,12.375,266.903);
   grae->SetPointError(387,0.005,0.005,25.1235,25.1235);
   grae->SetPoint(388,12.385,241.1776);
   grae->SetPointError(388,0.005,0.005,23.90816,23.90816);
   grae->SetPoint(389,12.395,207.7417);
   grae->SetPointError(389,0.005,0.005,22.16148,22.16148);
   grae->SetPoint(390,12.405,186.9842);
   grae->SetPointError(390,0.005,0.005,20.91711,20.91711);
   grae->SetPoint(391,12.415,245.6598);
   grae->SetPointError(391,0.005,0.005,24.10698,24.10698);
   grae->SetPoint(392,12.425,245.5439);
   grae->SetPointError(392,0.005,0.005,24.09827,24.09827);
   grae->SetPoint(393,12.435,182.9843);
   grae->SetPointError(393,0.005,0.005,20.73856,20.73856);
   grae->SetPoint(394,12.445,191.937);
   grae->SetPointError(394,0.005,0.005,21.21116,21.21116);
   grae->SetPoint(395,12.455,244.7284);
   grae->SetPointError(395,0.005,0.005,24.13716,24.13716);
   grae->SetPoint(396,12.465,209.7959);
   grae->SetPointError(396,0.005,0.005,22.2514,22.2514);
   grae->SetPoint(397,12.475,242.5365);
   grae->SetPointError(397,0.005,0.005,23.90914,23.90914);
   grae->SetPoint(398,12.485,233.1207);
   grae->SetPointError(398,0.005,0.005,23.4492,23.4492);
   grae->SetPoint(399,12.495,228.3772);
   grae->SetPointError(399,0.005,0.005,23.20676,23.20676);
   
   TH1F *Graph_h_ds_10201 = new TH1F("Graph_h_ds_10201","Histogram of ds_1020_plot__m_Y",400,8.1,12.9);
   Graph_h_ds_10201->SetMinimum(0);
   Graph_h_ds_10201->SetMaximum(22422.39);
   Graph_h_ds_10201->SetDirectory(0);
   Graph_h_ds_10201->SetStats(0);
   Graph_h_ds_10201->SetMarkerStyle(20);
   Graph_h_ds_10201->SetMarkerSize(1.2);
   Graph_h_ds_10201->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10201->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10201->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10201->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10201->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10201->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10201->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10201->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10201->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10201->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10201->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10201->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10201->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10201->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10201);
   
   grae->Draw("zp");
   
   TGraph *graph = new TGraph(406);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   graph->SetLineColor(ci);
   graph->SetLineStyle(11);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,1894.65973);
   graph->SetPoint(2,8.5,1894.65973);
   graph->SetPoint(3,8.51,1884.416153);
   graph->SetPoint(4,8.52,1874.219626);
   graph->SetPoint(5,8.53,1864.069985);
   graph->SetPoint(6,8.54,1853.967065);
   graph->SetPoint(7,8.55,1843.910703);
   graph->SetPoint(8,8.56,1833.900735);
   graph->SetPoint(9,8.57,1823.936999);
   graph->SetPoint(10,8.58,1814.019333);
   graph->SetPoint(11,8.59,1804.147574);
   graph->SetPoint(12,8.6,1794.321562);
   graph->SetPoint(13,8.61,1784.541135);
   graph->SetPoint(14,8.62,1774.806134);
   graph->SetPoint(15,8.63,1765.116399);
   graph->SetPoint(16,8.64,1755.47177);
   graph->SetPoint(17,8.65,1745.872088);
   graph->SetPoint(18,8.66,1736.317195);
   graph->SetPoint(19,8.67,1726.806933);
   graph->SetPoint(20,8.68,1717.341144);
   graph->SetPoint(21,8.69,1707.919672);
   graph->SetPoint(22,8.7,1698.542361);
   graph->SetPoint(23,8.71,1689.209053);
   graph->SetPoint(24,8.72,1679.919593);
   graph->SetPoint(25,8.73,1670.673827);
   graph->SetPoint(26,8.74,1661.471599);
   graph->SetPoint(27,8.75,1652.312755);
   graph->SetPoint(28,8.76,1643.197143);
   graph->SetPoint(29,8.77,1634.124607);
   graph->SetPoint(30,8.78,1625.094996);
   graph->SetPoint(31,8.79,1616.108158);
   graph->SetPoint(32,8.8,1607.16394);
   graph->SetPoint(33,8.81,1598.26219);
   graph->SetPoint(34,8.82,1589.402759);
   graph->SetPoint(35,8.83,1580.585495);
   graph->SetPoint(36,8.84,1571.810248);
   graph->SetPoint(37,8.85,1563.076868);
   graph->SetPoint(38,8.86,1554.385208);
   graph->SetPoint(39,8.87,1545.735117);
   graph->SetPoint(40,8.88,1537.126447);
   graph->SetPoint(41,8.89,1528.559051);
   graph->SetPoint(42,8.9,1520.032781);
   graph->SetPoint(43,8.91,1511.547491);
   graph->SetPoint(44,8.92,1503.103033);
   graph->SetPoint(45,8.93,1494.699262);
   graph->SetPoint(46,8.94,1486.336032);
   graph->SetPoint(47,8.95,1478.013198);
   graph->SetPoint(48,8.96,1469.730615);
   graph->SetPoint(49,8.97,1461.488139);
   graph->SetPoint(50,8.98,1453.285625);
   graph->SetPoint(51,8.99,1445.122931);
   graph->SetPoint(52,9,1436.999914);
   graph->SetPoint(53,9.01,1428.91643);
   graph->SetPoint(54,9.02,1420.872338);
   graph->SetPoint(55,9.03,1412.867497);
   graph->SetPoint(56,9.04,1404.901763);
   graph->SetPoint(57,9.05,1396.974998);
   graph->SetPoint(58,9.06,1389.08706);
   graph->SetPoint(59,9.07,1381.237809);
   graph->SetPoint(60,9.08,1373.427107);
   graph->SetPoint(61,9.09,1365.654813);
   graph->SetPoint(62,9.1,1357.920788);
   graph->SetPoint(63,9.11,1350.224895);
   graph->SetPoint(64,9.12,1342.566996);
   graph->SetPoint(65,9.13,1334.946953);
   graph->SetPoint(66,9.14,1327.364629);
   graph->SetPoint(67,9.15,1319.819887);
   graph->SetPoint(68,9.16,1312.312592);
   graph->SetPoint(69,9.17,1304.842607);
   graph->SetPoint(70,9.18,1297.409797);
   graph->SetPoint(71,9.19,1290.014026);
   graph->SetPoint(72,9.2,1282.655161);
   graph->SetPoint(73,9.21,1275.333067);
   graph->SetPoint(74,9.22,1268.04761);
   graph->SetPoint(75,9.23,1260.798657);
   graph->SetPoint(76,9.24,1253.586076);
   graph->SetPoint(77,9.25,1246.409732);
   graph->SetPoint(78,9.26,1239.269495);
   graph->SetPoint(79,9.27,1232.165232);
   graph->SetPoint(80,9.28,1225.096812);
   graph->SetPoint(81,9.29,1218.064105);
   graph->SetPoint(82,9.3,1211.066979);
   graph->SetPoint(83,9.31,1204.105304);
   graph->SetPoint(84,9.32,1197.178951);
   graph->SetPoint(85,9.33,1190.28779);
   graph->SetPoint(86,9.34,1183.431693);
   graph->SetPoint(87,9.35,1176.61053);
   graph->SetPoint(88,9.36,1169.824174);
   graph->SetPoint(89,9.37,1163.072497);
   graph->SetPoint(90,9.38,1156.355371);
   graph->SetPoint(91,9.39,1149.672669);
   graph->SetPoint(92,9.4,1143.024265);
   graph->SetPoint(93,9.41,1136.410032);
   graph->SetPoint(94,9.42,1129.829845);
   graph->SetPoint(95,9.43,1123.283578);
   graph->SetPoint(96,9.44,1116.771106);
   graph->SetPoint(97,9.45,1110.292304);
   graph->SetPoint(98,9.46,1103.847048);
   graph->SetPoint(99,9.47,1097.435214);
   graph->SetPoint(100,9.48,1091.056678);
   graph->SetPoint(101,9.49,1084.711318);
   graph->SetPoint(102,9.5,1078.39901);
   graph->SetPoint(103,9.51,1072.119633);
   graph->SetPoint(104,9.52,1065.873063);
   graph->SetPoint(105,9.53,1059.659179);
   graph->SetPoint(106,9.54,1053.477861);
   graph->SetPoint(107,9.55,1047.328986);
   graph->SetPoint(108,9.56,1041.212435);
   graph->SetPoint(109,9.57,1035.128087);
   graph->SetPoint(110,9.58,1029.075823);
   graph->SetPoint(111,9.59,1023.055522);
   graph->SetPoint(112,9.6,1017.067067);
   graph->SetPoint(113,9.61,1011.110338);
   graph->SetPoint(114,9.62,1005.185216);
   graph->SetPoint(115,9.63,999.2915843);
   graph->SetPoint(116,9.64,993.4293248);
   graph->SetPoint(117,9.65,987.5983203);
   graph->SetPoint(118,9.66,981.7984537);
   graph->SetPoint(119,9.67,976.0296086);
   graph->SetPoint(120,9.68,970.2916688);
   graph->SetPoint(121,9.69,964.5845185);
   graph->SetPoint(122,9.7,958.9080421);
   graph->SetPoint(123,9.71,953.2621247);
   graph->SetPoint(124,9.72,947.6466513);
   graph->SetPoint(125,9.73,942.0615077);
   graph->SetPoint(126,9.74,936.5065797);
   graph->SetPoint(127,9.75,930.9817537);
   graph->SetPoint(128,9.76,925.4869163);
   graph->SetPoint(129,9.77,920.0219545);
   graph->SetPoint(130,9.78,914.5867557);
   graph->SetPoint(131,9.79,909.1812076);
   graph->SetPoint(132,9.8,903.8051982);
   graph->SetPoint(133,9.81,898.458616);
   graph->SetPoint(134,9.82,893.1413496);
   graph->SetPoint(135,9.83,887.8532882);
   graph->SetPoint(136,9.84,882.5943212);
   graph->SetPoint(137,9.85,877.3643384);
   graph->SetPoint(138,9.86,872.1632298);
   graph->SetPoint(139,9.87,866.990886);
   graph->SetPoint(140,9.88,861.8471977);
   graph->SetPoint(141,9.89,856.7320561);
   graph->SetPoint(142,9.9,851.6453527);
   graph->SetPoint(143,9.91,846.5869792);
   graph->SetPoint(144,9.92,841.5568279);
   graph->SetPoint(145,9.93,836.5547911);
   graph->SetPoint(146,9.94,831.5807618);
   graph->SetPoint(147,9.95,826.6346331);
   graph->SetPoint(148,9.96,821.7162984);
   graph->SetPoint(149,9.97,816.8256516);
   graph->SetPoint(150,9.98,811.9625869);
   graph->SetPoint(151,9.99,807.1269986);
   graph->SetPoint(152,10,802.3187817);
   graph->SetPoint(153,10.01,797.5378312);
   graph->SetPoint(154,10.02,792.7840426);
   graph->SetPoint(155,10.03,788.0573118);
   graph->SetPoint(156,10.04,783.3575347);
   graph->SetPoint(157,10.05,778.6846079);
   graph->SetPoint(158,10.06,774.0384282);
   graph->SetPoint(159,10.07,769.4188925);
   graph->SetPoint(160,10.08,764.8258984);
   graph->SetPoint(161,10.09,760.2593435);
   graph->SetPoint(162,10.1,755.7191259);
   graph->SetPoint(163,10.11,751.205144);
   graph->SetPoint(164,10.12,746.7172964);
   graph->SetPoint(165,10.13,742.2554821);
   graph->SetPoint(166,10.14,737.8196005);
   graph->SetPoint(167,10.15,733.4095513);
   graph->SetPoint(168,10.16,729.0252343);
   graph->SetPoint(169,10.17,724.6665498);
   graph->SetPoint(170,10.18,720.3333984);
   graph->SetPoint(171,10.19,716.0256809);
   graph->SetPoint(172,10.2,711.7432987);
   graph->SetPoint(173,10.21,707.4861532);
   graph->SetPoint(174,10.22,703.2541462);
   graph->SetPoint(175,10.23,699.0471798);
   graph->SetPoint(176,10.24,694.8651565);
   graph->SetPoint(177,10.25,690.707979);
   graph->SetPoint(178,10.26,686.5755505);
   graph->SetPoint(179,10.27,682.4677741);
   graph->SetPoint(180,10.28,678.3845537);
   graph->SetPoint(181,10.29,674.3257931);
   graph->SetPoint(182,10.3,670.2913966);
   graph->SetPoint(183,10.31,666.2812688);
   graph->SetPoint(184,10.32,662.2953146);
   graph->SetPoint(185,10.33,658.3334391);
   graph->SetPoint(186,10.34,654.3955478);
   graph->SetPoint(187,10.35,650.4815465);
   graph->SetPoint(188,10.36,646.5913412);
   graph->SetPoint(189,10.37,642.7248383);
   graph->SetPoint(190,10.38,638.8819445);
   graph->SetPoint(191,10.39,635.0625666);
   graph->SetPoint(192,10.4,631.266612);
   graph->SetPoint(193,10.41,627.4939883);
   graph->SetPoint(194,10.42,623.7446031);
   graph->SetPoint(195,10.43,620.0183647);
   graph->SetPoint(196,10.44,616.3151814);
   graph->SetPoint(197,10.45,612.6349621);
   graph->SetPoint(198,10.46,608.9776156);
   graph->SetPoint(199,10.47,605.3430512);
   graph->SetPoint(200,10.48,601.7311786);
   graph->SetPoint(201,10.49,598.1419076);
   graph->SetPoint(202,10.5,594.5751484);
   graph->SetPoint(203,10.51,591.0308113);
   graph->SetPoint(204,10.52,587.5088071);
   graph->SetPoint(205,10.53,584.0090468);
   graph->SetPoint(206,10.54,580.5314417);
   graph->SetPoint(207,10.55,577.0759033);
   graph->SetPoint(208,10.56,573.6423435);
   graph->SetPoint(209,10.57,570.2306744);
   graph->SetPoint(210,10.58,566.8408085);
   graph->SetPoint(211,10.59,563.4726584);
   graph->SetPoint(212,10.6,560.126137);
   graph->SetPoint(213,10.61,556.8011577);
   graph->SetPoint(214,10.62,553.4976339);
   graph->SetPoint(215,10.63,550.2154795);
   graph->SetPoint(216,10.64,546.9546085);
   graph->SetPoint(217,10.65,543.7149352);
   graph->SetPoint(218,10.66,540.4963743);
   graph->SetPoint(219,10.67,537.2988407);
   graph->SetPoint(220,10.68,534.1222496);
   graph->SetPoint(221,10.69,530.9665163);
   graph->SetPoint(222,10.7,527.8315566);
   graph->SetPoint(223,10.71,524.7172865);
   graph->SetPoint(224,10.72,521.6236221);
   graph->SetPoint(225,10.73,518.5504801);
   graph->SetPoint(226,10.74,515.4977772);
   graph->SetPoint(227,10.75,512.4654305);
   graph->SetPoint(228,10.76,509.4533572);
   graph->SetPoint(229,10.77,506.461475);
   graph->SetPoint(230,10.78,503.4897016);
   graph->SetPoint(231,10.79,500.5379553);
   graph->SetPoint(232,10.8,497.6061544);
   graph->SetPoint(233,10.81,494.6942175);
   graph->SetPoint(234,10.82,491.8020634);
   graph->SetPoint(235,10.83,488.9296115);
   graph->SetPoint(236,10.84,486.076781);
   graph->SetPoint(237,10.85,483.2434917);
   graph->SetPoint(238,10.86,480.4296635);
   graph->SetPoint(239,10.87,477.6352166);
   graph->SetPoint(240,10.88,474.8600715);
   graph->SetPoint(241,10.89,472.1041488);
   graph->SetPoint(242,10.9,469.3673695);
   graph->SetPoint(243,10.91,466.6496549);
   graph->SetPoint(244,10.92,463.9509263);
   graph->SetPoint(245,10.93,461.2711056);
   graph->SetPoint(246,10.94,458.6101148);
   graph->SetPoint(247,10.95,455.9678759);
   graph->SetPoint(248,10.96,453.3443116);
   graph->SetPoint(249,10.97,450.7393446);
   graph->SetPoint(250,10.98,448.1528979);
   graph->SetPoint(251,10.99,445.5848946);
   graph->SetPoint(252,11,443.0352583);
   graph->SetPoint(253,11.01,440.5039126);
   graph->SetPoint(254,11.02,437.9907817);
   graph->SetPoint(255,11.03,435.4957897);
   graph->SetPoint(256,11.04,433.018861);
   graph->SetPoint(257,11.05,430.5599205);
   graph->SetPoint(258,11.06,428.118893);
   graph->SetPoint(259,11.07,425.6957037);
   graph->SetPoint(260,11.08,423.2902782);
   graph->SetPoint(261,11.09,420.902542);
   graph->SetPoint(262,11.1,418.5324212);
   graph->SetPoint(263,11.11,416.1798419);
   graph->SetPoint(264,11.12,413.8447304);
   graph->SetPoint(265,11.13,411.5270136);
   graph->SetPoint(266,11.14,409.2266182);
   graph->SetPoint(267,11.15,406.9434714);
   graph->SetPoint(268,11.16,404.6775005);
   graph->SetPoint(269,11.17,402.4286332);
   graph->SetPoint(270,11.18,400.1967973);
   graph->SetPoint(271,11.19,397.9819209);
   graph->SetPoint(272,11.2,395.7839323);
   graph->SetPoint(273,11.21,393.60276);
   graph->SetPoint(274,11.22,391.4383328);
   graph->SetPoint(275,11.23,389.2905797);
   graph->SetPoint(276,11.24,387.1594301);
   graph->SetPoint(277,11.25,385.0448132);
   graph->SetPoint(278,11.26,382.9466589);
   graph->SetPoint(279,11.27,380.8648972);
   graph->SetPoint(280,11.28,378.7994581);
   graph->SetPoint(281,11.29,376.750272);
   graph->SetPoint(282,11.3,374.7172696);
   graph->SetPoint(283,11.31,372.7003818);
   graph->SetPoint(284,11.32,370.6995396);
   graph->SetPoint(285,11.33,368.7146743);
   graph->SetPoint(286,11.34,366.7457175);
   graph->SetPoint(287,11.35,364.7926009);
   graph->SetPoint(288,11.36,362.8552565);
   graph->SetPoint(289,11.37,360.9336165);
   graph->SetPoint(290,11.38,359.0276133);
   graph->SetPoint(291,11.39,357.1371796);
   graph->SetPoint(292,11.4,355.2622483);
   graph->SetPoint(293,11.41,353.4027524);
   graph->SetPoint(294,11.42,351.5586253);
   graph->SetPoint(295,11.43,349.7298005);
   graph->SetPoint(296,11.44,347.9162117);
   graph->SetPoint(297,11.45,346.117793);
   graph->SetPoint(298,11.46,344.3344786);
   graph->SetPoint(299,11.47,342.5662027);
   graph->SetPoint(300,11.48,340.8129002);
   graph->SetPoint(301,11.49,339.0745057);
   graph->SetPoint(302,11.5,337.3509544);
   graph->SetPoint(303,11.51,335.6421815);
   graph->SetPoint(304,11.52,333.9481226);
   graph->SetPoint(305,11.53,332.2687133);
   graph->SetPoint(306,11.54,330.6038895);
   graph->SetPoint(307,11.55,328.9535874);
   graph->SetPoint(308,11.56,327.3177434);
   graph->SetPoint(309,11.57,325.6962939);
   graph->SetPoint(310,11.58,324.0891757);
   graph->SetPoint(311,11.59,322.4963258);
   graph->SetPoint(312,11.6,320.9176814);
   graph->SetPoint(313,11.61,319.3531799);
   graph->SetPoint(314,11.62,317.8027589);
   graph->SetPoint(315,11.63,316.2663561);
   graph->SetPoint(316,11.64,314.7439097);
   graph->SetPoint(317,11.65,313.2353577);
   graph->SetPoint(318,11.66,311.7406387);
   graph->SetPoint(319,11.67,310.2596913);
   graph->SetPoint(320,11.68,308.7924543);
   graph->SetPoint(321,11.69,307.3388667);
   graph->SetPoint(322,11.7,305.8988679);
   graph->SetPoint(323,11.71,304.4723972);
   graph->SetPoint(324,11.72,303.0593943);
   graph->SetPoint(325,11.73,301.659799);
   graph->SetPoint(326,11.74,300.2735515);
   graph->SetPoint(327,11.75,298.9005919);
   graph->SetPoint(328,11.76,297.5408608);
   graph->SetPoint(329,11.77,296.1942987);
   graph->SetPoint(330,11.78,294.8608465);
   graph->SetPoint(331,11.79,293.5404454);
   graph->SetPoint(332,11.8,292.2330364);
   graph->SetPoint(333,11.81,290.9385612);
   graph->SetPoint(334,11.82,289.6569612);
   graph->SetPoint(335,11.83,288.3881784);
   graph->SetPoint(336,11.84,287.1321548);
   graph->SetPoint(337,11.85,285.8888327);
   graph->SetPoint(338,11.86,284.6581544);
   graph->SetPoint(339,11.87,283.4400625);
   graph->SetPoint(340,11.88,282.2345);
   graph->SetPoint(341,11.89,281.0414097);
   graph->SetPoint(342,11.9,279.860735);
   graph->SetPoint(343,11.91,278.6924191);
   graph->SetPoint(344,11.92,277.5364056);
   graph->SetPoint(345,11.93,276.3926384);
   graph->SetPoint(346,11.94,275.2610614);
   graph->SetPoint(347,11.95,274.1416187);
   graph->SetPoint(348,11.96,273.0342548);
   graph->SetPoint(349,11.97,271.938914);
   graph->SetPoint(350,11.98,270.8555411);
   graph->SetPoint(351,11.99,269.7840811);
   graph->SetPoint(352,12,268.724479);
   graph->SetPoint(353,12.01,267.67668);
   graph->SetPoint(354,12.02,266.6406298);
   graph->SetPoint(355,12.03,265.6162738);
   graph->SetPoint(356,12.04,264.603558);
   graph->SetPoint(357,12.05,263.6024283);
   graph->SetPoint(358,12.06,262.612831);
   graph->SetPoint(359,12.07,261.6347123);
   graph->SetPoint(360,12.08,260.668019);
   graph->SetPoint(361,12.09,259.7126977);
   graph->SetPoint(362,12.1,258.7686954);
   graph->SetPoint(363,12.11,257.8359592);
   graph->SetPoint(364,12.12,256.9144363);
   graph->SetPoint(365,12.13,256.0040743);
   graph->SetPoint(366,12.14,255.1048207);
   graph->SetPoint(367,12.15,254.2166235);
   graph->SetPoint(368,12.16,253.3394305);
   graph->SetPoint(369,12.17,252.4731901);
   graph->SetPoint(370,12.18,251.6178505);
   graph->SetPoint(371,12.19,250.7733603);
   graph->SetPoint(372,12.2,249.9396682);
   graph->SetPoint(373,12.21,249.1167231);
   graph->SetPoint(374,12.22,248.3044741);
   graph->SetPoint(375,12.23,247.5028703);
   graph->SetPoint(376,12.24,246.7118613);
   graph->SetPoint(377,12.25,245.9313966);
   graph->SetPoint(378,12.26,245.1614259);
   graph->SetPoint(379,12.27,244.4018992);
   graph->SetPoint(380,12.28,243.6527666);
   graph->SetPoint(381,12.29,242.9139783);
   graph->SetPoint(382,12.3,242.1854849);
   graph->SetPoint(383,12.31,241.4672369);
   graph->SetPoint(384,12.32,240.7591851);
   graph->SetPoint(385,12.33,240.0612804);
   graph->SetPoint(386,12.34,239.3734741);
   graph->SetPoint(387,12.35,238.6957174);
   graph->SetPoint(388,12.36,238.0279617);
   graph->SetPoint(389,12.37,237.3701587);
   graph->SetPoint(390,12.38,236.7222602);
   graph->SetPoint(391,12.39,236.0842182);
   graph->SetPoint(392,12.4,235.4559847);
   graph->SetPoint(393,12.41,234.8375121);
   graph->SetPoint(394,12.42,234.2287529);
   graph->SetPoint(395,12.43,233.6296596);
   graph->SetPoint(396,12.44,233.0401851);
   graph->SetPoint(397,12.45,232.4602822);
   graph->SetPoint(398,12.46,231.8899042);
   graph->SetPoint(399,12.47,231.3290044);
   graph->SetPoint(400,12.48,230.777536);
   graph->SetPoint(401,12.49,230.2354528);
   graph->SetPoint(402,12.5,229.7027086);
   graph->SetPoint(403,12.5,229.7027086);
   graph->SetPoint(404,12.51,229.7027086);
   graph->SetPoint(405,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1","Projection of manca(Y02)",406,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->SetMaximum(2084.126);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[expopos_BkgY02]1);
   
   graph->Draw("l");
   
   graph = new TGraph(426);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[needham_Y021S]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#ff00ff");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,63.78074249);
   graph->SetPoint(2,8.5,63.78074249);
   graph->SetPoint(3,8.51,64.50093299);
   graph->SetPoint(4,8.52,65.23757353);
   graph->SetPoint(5,8.53,65.99123424);
   graph->SetPoint(6,8.54,66.76251187);
   graph->SetPoint(7,8.55,67.55203145);
   graph->SetPoint(8,8.56,68.36044788);
   graph->SetPoint(9,8.57,69.18844783);
   graph->SetPoint(10,8.58,70.03675161);
   graph->SetPoint(11,8.59,70.90611532);
   graph->SetPoint(12,8.6,71.79733307);
   graph->SetPoint(13,8.61,72.71123939);
   graph->SetPoint(14,8.62,73.64871186);
   graph->SetPoint(15,8.63,74.61067391);
   graph->SetPoint(16,8.64,75.59809785);
   graph->SetPoint(17,8.65,76.61200815);
   graph->SetPoint(18,8.66,77.65348499);
   graph->SetPoint(19,8.67,78.7236681);
   graph->SetPoint(20,8.68,79.82376092);
   graph->SetPoint(21,8.69,80.95503509);
   graph->SetPoint(22,8.7,82.11883539);
   graph->SetPoint(23,8.71,83.31658507);
   graph->SetPoint(24,8.72,84.54979162);
   graph->SetPoint(25,8.73,85.82005314);
   graph->SetPoint(26,8.74,87.12906522);
   graph->SetPoint(27,8.75,88.47862852);
   graph->SetPoint(28,8.76,89.87065699);
   graph->SetPoint(29,8.77,91.30718699);
   graph->SetPoint(30,8.78,92.79038718);
   graph->SetPoint(31,8.79,94.32256944);
   graph->SetPoint(32,8.8,95.90620094);
   graph->SetPoint(33,8.81,97.54391735);
   graph->SetPoint(34,8.82,99.23853751);
   graph->SetPoint(35,8.83,100.9930796);
   graph->SetPoint(36,8.84,102.8107791);
   graph->SetPoint(37,8.85,104.6951087);
   graph->SetPoint(38,8.86,106.6498003);
   graph->SetPoint(39,8.87,108.6788701);
   graph->SetPoint(40,8.88,110.7866456);
   graph->SetPoint(41,8.89,112.9777967);
   graph->SetPoint(42,8.9,115.2573704);
   graph->SetPoint(43,8.91,117.6308291);
   graph->SetPoint(44,8.92,120.1040949);
   graph->SetPoint(45,8.93,122.6835985);
   graph->SetPoint(46,8.94,125.3763353);
   graph->SetPoint(47,8.95,128.1899284);
   graph->SetPoint(48,8.96,131.1327012);
   graph->SetPoint(49,8.97,134.2137592);
   graph->SetPoint(50,8.98,137.4430842);
   graph->SetPoint(51,8.99,140.8316424);
   graph->SetPoint(52,9,144.391509);
   graph->SetPoint(53,9.01,148.1360115);
   graph->SetPoint(54,9.02,152.0798968);
   graph->SetPoint(55,9.03,156.2395252);
   graph->SetPoint(56,9.04,160.6330974);
   graph->SetPoint(57,9.05,165.2809204);
   graph->SetPoint(58,9.06,170.2057215);
   graph->SetPoint(59,9.07,175.4330202);
   graph->SetPoint(60,9.08,180.9915701);
   graph->SetPoint(61,9.09,186.9138883);
   graph->SetPoint(62,9.1,193.236892);
   graph->SetPoint(63,9.11,200.0026686);
   graph->SetPoint(64,9.12,207.2594139);
   graph->SetPoint(65,9.13,215.0625816);
   graph->SetPoint(66,9.14,223.4763035);
   graph->SetPoint(67,9.15,232.5751559);
   graph->SetPoint(68,9.16,242.4463761);
   graph->SetPoint(69,9.17,253.1926682);
   graph->SetPoint(70,9.18,264.9357904);
   graph->SetPoint(71,9.19,277.8211877);
   graph->SetPoint(72,9.2,292.0240475);
   graph->SetPoint(73,9.21,307.757311);
   graph->SetPoint(74,9.22,325.2824227);
   graph->SetPoint(75,9.23,344.9239746);
   graph->SetPoint(76,9.24,367.0899962);
   graph->SetPoint(77,9.25,392.3006059);
   graph->SetPoint(78,9.26,421.2293388);
   graph->SetPoint(79,9.27,454.7642157);
   graph->SetPoint(80,9.28,494.1005063);
   graph->SetPoint(81,9.29,540.8861938);
   graph->SetPoint(82,9.3,597.458727);
   graph->SetPoint(83,9.31,667.2477014);
   graph->SetPoint(84,9.32,755.4970894);
   graph->SetPoint(85,9.33,870.647953);
   graph->SetPoint(86,9.34,1027.213042);
   graph->SetPoint(87,9.35,1252.432984);
   graph->SetPoint(88,9.355,1406.638066);
   graph->SetPoint(89,9.36,1604.147834);
   graph->SetPoint(90,9.365,1866.183607);
   graph->SetPoint(91,9.37,2230.539816);
   graph->SetPoint(92,9.375,2771.004292);
   graph->SetPoint(93,9.38,3484.657567);
   graph->SetPoint(94,9.385,4317.313943);
   graph->SetPoint(95,9.39,5269.844119);
   graph->SetPoint(96,9.395,6337.420477);
   graph->SetPoint(97,9.4,7508.581369);
   graph->SetPoint(98,9.405,8764.635817);
   graph->SetPoint(99,9.41,10079.53446);
   graph->SetPoint(100,9.42,12748.10162);
   graph->SetPoint(101,9.425,14019.86917);
   graph->SetPoint(102,9.43,15190.53326);
   graph->SetPoint(103,9.435,16215.58772);
   graph->SetPoint(104,9.44,17053.87138);
   graph->SetPoint(105,9.445,17670.29856);
   graph->SetPoint(106,9.45,18038.29174);
   graph->SetPoint(107,9.455,18141.68162);
   graph->SetPoint(108,9.46,17975.88538);
   graph->SetPoint(109,9.465,17548.24361);
   graph->SetPoint(110,9.47,16877.48125);
   graph->SetPoint(111,9.475,15992.34789);
   graph->SetPoint(112,9.48,14929.57477);
   graph->SetPoint(113,9.485,13731.35082);
   graph->SetPoint(114,9.49,12442.55882);
   graph->SetPoint(115,9.5,9769.996927);
   graph->SetPoint(116,9.505,8466.086704);
   graph->SetPoint(117,9.51,7227.724861);
   graph->SetPoint(118,9.515,6079.265724);
   graph->SetPoint(119,9.52,5037.687884);
   graph->SetPoint(120,9.525,4112.841773);
   graph->SetPoint(121,9.53,3308.13605);
   graph->SetPoint(122,9.535,2621.533049);
   graph->SetPoint(123,9.54,2046.717615);
   graph->SetPoint(124,9.545,1574.313185);
   graph->SetPoint(125,9.55,1193.039857);
   graph->SetPoint(126,9.555,890.7367859);
   graph->SetPoint(127,9.56,655.2008297);
   graph->SetPoint(128,9.565,474.8212032);
   graph->SetPoint(129,9.57,339.0130254);
   graph->SetPoint(130,9.58,165.2649631);
   graph->SetPoint(131,9.59,75.90452335);
   graph->SetPoint(132,9.6,32.8455837);
   graph->SetPoint(133,9.61,13.39086929);
   graph->SetPoint(134,9.62,5.143550617);
   graph->SetPoint(135,9.63,1.861400068);
   graph->SetPoint(136,9.64,0.6346567345);
   graph->SetPoint(137,9.65,0.2038733788);
   graph->SetPoint(138,9.66,0.06170276253);
   graph->SetPoint(139,9.67,0.01759426612);
   graph->SetPoint(140,9.68,0.004726723141);
   graph->SetPoint(141,9.69,0.001196386858);
   graph->SetPoint(142,9.7,0.0002853024903);
   graph->SetPoint(143,9.71,6.410057886e-05);
   graph->SetPoint(144,9.72,1.356877999e-05);
   graph->SetPoint(145,9.73,2.706089213e-06);
   graph->SetPoint(146,9.74,5.084706384e-07);
   graph->SetPoint(147,9.75,9.001442457e-08);
   graph->SetPoint(148,9.76,1.501346029e-08);
   graph->SetPoint(149,9.77,2.35923906e-09);
   graph->SetPoint(150,9.78,3.492895241e-10);
   graph->SetPoint(151,9.79,4.872161001e-11);
   graph->SetPoint(152,9.8,6.402950761e-12);
   graph->SetPoint(153,9.81,7.927954577e-13);
   graph->SetPoint(154,9.82,9.2483574e-14);
   graph->SetPoint(155,9.83,1.016460523e-14);
   graph->SetPoint(156,9.84,1.052540675e-15);
   graph->SetPoint(157,9.85,1.026856413e-16);
   graph->SetPoint(158,9.86,9.438500695e-18);
   graph->SetPoint(159,9.87,8.173701333e-19);
   graph->SetPoint(160,9.88,6.668942565e-20);
   graph->SetPoint(161,9.89,5.126460908e-21);
   graph->SetPoint(162,9.9,3.712793397e-22);
   graph->SetPoint(163,9.91,2.533415226e-23);
   graph->SetPoint(164,9.92,1.628674999e-24);
   graph->SetPoint(165,9.93,9.864724107e-26);
   graph->SetPoint(166,9.94,5.629345672e-27);
   graph->SetPoint(167,9.95,3.026588319e-28);
   graph->SetPoint(168,9.96,1.533102691e-29);
   graph->SetPoint(169,9.97,7.316638543e-31);
   graph->SetPoint(170,9.98,3.289837262e-32);
   graph->SetPoint(171,9.99,1.393669161e-33);
   graph->SetPoint(172,10,5.562466718e-35);
   graph->SetPoint(173,10.01,2.091691448e-36);
   graph->SetPoint(174,10.02,7.410547178e-38);
   graph->SetPoint(175,10.03,2.473576762e-39);
   graph->SetPoint(176,10.04,7.778985615e-41);
   graph->SetPoint(177,10.05,2.304851794e-42);
   graph->SetPoint(178,10.06,6.434065846e-44);
   graph->SetPoint(179,10.07,1.692195196e-45);
   graph->SetPoint(180,10.08,4.193125632e-47);
   graph->SetPoint(181,10.09,9.789212404e-49);
   graph->SetPoint(182,10.1,2.15317877e-50);
   graph->SetPoint(183,10.11,4.462054667e-52);
   graph->SetPoint(184,10.12,8.711885211e-54);
   graph->SetPoint(185,10.13,1.602551011e-55);
   graph->SetPoint(186,10.14,2.777371922e-57);
   graph->SetPoint(187,10.15,4.53501449e-59);
   graph->SetPoint(188,10.16,6.97663139e-61);
   graph->SetPoint(189,10.17,1.011195985e-62);
   graph->SetPoint(190,10.18,1.380852707e-64);
   graph->SetPoint(191,10.19,1.776567998e-66);
   graph->SetPoint(192,10.2,2.153469743e-68);
   graph->SetPoint(193,10.21,2.459337738e-70);
   graph->SetPoint(194,10.22,2.646183967e-72);
   graph->SetPoint(195,10.23,2.682528557e-74);
   graph->SetPoint(196,10.24,2.562070844e-76);
   graph->SetPoint(197,10.25,2.305474775e-78);
   graph->SetPoint(198,10.26,1.954573811e-80);
   graph->SetPoint(199,10.27,1.561227658e-82);
   graph->SetPoint(200,10.28,1.174905286e-84);
   graph->SetPoint(201,10.29,8.330324879e-87);
   graph->SetPoint(202,10.3,5.564722099e-89);
   graph->SetPoint(203,10.31,3.50225273e-91);
   graph->SetPoint(204,10.32,2.076700868e-93);
   graph->SetPoint(205,10.33,1.160173301e-95);
   graph->SetPoint(206,10.34,6.106526543e-98);
   graph->SetPoint(207,10.35,3.028224661e-100);
   graph->SetPoint(208,10.36,1.414830439e-102);
   graph->SetPoint(209,10.37,6.227921901e-105);
   graph->SetPoint(210,10.38,2.582880902e-107);
   graph->SetPoint(211,10.39,1.00922515e-109);
   graph->SetPoint(212,10.4,3.715302745e-112);
   graph->SetPoint(213,10.41,1.288613902e-114);
   graph->SetPoint(214,10.42,4.210889805e-117);
   graph->SetPoint(215,10.43,1.296425011e-119);
   graph->SetPoint(216,10.44,3.760480885e-122);
   graph->SetPoint(217,10.45,1.027689289e-124);
   graph->SetPoint(218,10.46,2.646078569e-127);
   graph->SetPoint(219,10.47,6.418981153e-130);
   graph->SetPoint(220,10.48,1.467073681e-132);
   graph->SetPoint(221,10.49,3.159077e-135);
   graph->SetPoint(222,10.5,6.409010122e-138);
   graph->SetPoint(223,10.51,1.225022777e-140);
   graph->SetPoint(224,10.52,2.206072749e-143);
   graph->SetPoint(225,10.53,3.742983877e-146);
   graph->SetPoint(226,10.54,5.9832692e-149);
   graph->SetPoint(227,10.55,9.011178448e-152);
   graph->SetPoint(228,10.56,1.278636499e-154);
   graph->SetPoint(229,10.57,1.709366013e-157);
   graph->SetPoint(230,10.58,2.15300725e-160);
   graph->SetPoint(231,10.59,2.554926318e-163);
   graph->SetPoint(232,10.6,2.856496709e-166);
   graph->SetPoint(233,10.61,3.008926202e-169);
   graph->SetPoint(234,10.62,2.986151274e-172);
   graph->SetPoint(235,10.63,2.792122917e-175);
   graph->SetPoint(236,10.64,2.4596863e-178);
   graph->SetPoint(237,10.65,2.041490537e-181);
   graph->SetPoint(238,10.66,1.59638442e-184);
   graph->SetPoint(239,10.67,1.176115707e-187);
   graph->SetPoint(240,10.68,8.16366321e-191);
   graph->SetPoint(241,10.69,5.338786697e-194);
   graph->SetPoint(242,10.7,3.28944417e-197);
   graph->SetPoint(243,10.71,1.90952316e-200);
   graph->SetPoint(244,10.72,1.044358969e-203);
   graph->SetPoint(245,10.73,5.381423011e-207);
   graph->SetPoint(246,10.74,2.612563906e-210);
   graph->SetPoint(247,10.75,1.194975974e-213);
   graph->SetPoint(248,10.76,5.149604612e-217);
   graph->SetPoint(249,10.77,2.090793093e-220);
   graph->SetPoint(250,10.78,7.997802744e-224);
   graph->SetPoint(251,10.79,2.882390254e-227);
   graph->SetPoint(252,10.8,9.787174529e-231);
   graph->SetPoint(253,10.81,3.131009212e-234);
   graph->SetPoint(254,10.82,9.436997024e-238);
   graph->SetPoint(255,10.83,2.679820784e-241);
   graph->SetPoint(256,10.84,7.169686136e-245);
   graph->SetPoint(257,10.85,1.807244857e-248);
   graph->SetPoint(258,10.86,4.291966377e-252);
   graph->SetPoint(259,10.87,9.603246681e-256);
   graph->SetPoint(260,10.88,2.024427923e-259);
   graph->SetPoint(261,10.89,4.020767983e-263);
   graph->SetPoint(262,10.9,7.523816024e-267);
   graph->SetPoint(263,10.91,1.326446634e-270);
   graph->SetPoint(264,10.92,2.203250396e-274);
   graph->SetPoint(265,10.93,3.447945495e-278);
   graph->SetPoint(266,10.94,5.083693834e-282);
   graph->SetPoint(267,10.95,7.06188828e-286);
   graph->SetPoint(268,10.96,9.242399958e-290);
   graph->SetPoint(269,10.97,1.139649054e-293);
   graph->SetPoint(270,10.98,1.323975566e-297);
   graph->SetPoint(271,10.99,1.449143078e-301);
   graph->SetPoint(272,11,8.074130027e-304);
   graph->SetPoint(273,11.01,8.074130027e-304);
   graph->SetPoint(274,11.02,8.074130027e-304);
   graph->SetPoint(275,11.03,8.074130027e-304);
   graph->SetPoint(276,11.04,8.074130027e-304);
   graph->SetPoint(277,11.05,8.074130027e-304);
   graph->SetPoint(278,11.06,8.074130027e-304);
   graph->SetPoint(279,11.07,8.074130027e-304);
   graph->SetPoint(280,11.08,8.074130027e-304);
   graph->SetPoint(281,11.09,8.074130027e-304);
   graph->SetPoint(282,11.1,8.074130027e-304);
   graph->SetPoint(283,11.11,8.074130027e-304);
   graph->SetPoint(284,11.12,8.074130027e-304);
   graph->SetPoint(285,11.13,8.074130027e-304);
   graph->SetPoint(286,11.14,8.074130027e-304);
   graph->SetPoint(287,11.15,8.074130027e-304);
   graph->SetPoint(288,11.16,8.074130027e-304);
   graph->SetPoint(289,11.17,8.074130027e-304);
   graph->SetPoint(290,11.18,8.074130027e-304);
   graph->SetPoint(291,11.19,8.074130027e-304);
   graph->SetPoint(292,11.2,8.074130027e-304);
   graph->SetPoint(293,11.21,8.074130027e-304);
   graph->SetPoint(294,11.22,8.074130027e-304);
   graph->SetPoint(295,11.23,8.074130027e-304);
   graph->SetPoint(296,11.24,8.074130027e-304);
   graph->SetPoint(297,11.25,8.074130027e-304);
   graph->SetPoint(298,11.26,8.074130027e-304);
   graph->SetPoint(299,11.27,8.074130027e-304);
   graph->SetPoint(300,11.28,8.074130027e-304);
   graph->SetPoint(301,11.29,8.074130027e-304);
   graph->SetPoint(302,11.3,8.074130027e-304);
   graph->SetPoint(303,11.31,8.074130027e-304);
   graph->SetPoint(304,11.32,8.074130027e-304);
   graph->SetPoint(305,11.33,8.074130027e-304);
   graph->SetPoint(306,11.34,8.074130027e-304);
   graph->SetPoint(307,11.35,8.074130027e-304);
   graph->SetPoint(308,11.36,8.074130027e-304);
   graph->SetPoint(309,11.37,8.074130027e-304);
   graph->SetPoint(310,11.38,8.074130027e-304);
   graph->SetPoint(311,11.39,8.074130027e-304);
   graph->SetPoint(312,11.4,8.074130027e-304);
   graph->SetPoint(313,11.41,8.074130027e-304);
   graph->SetPoint(314,11.42,8.074130027e-304);
   graph->SetPoint(315,11.43,8.074130027e-304);
   graph->SetPoint(316,11.44,8.074130027e-304);
   graph->SetPoint(317,11.45,8.074130027e-304);
   graph->SetPoint(318,11.46,8.074130027e-304);
   graph->SetPoint(319,11.47,8.074130027e-304);
   graph->SetPoint(320,11.48,8.074130027e-304);
   graph->SetPoint(321,11.49,8.074130027e-304);
   graph->SetPoint(322,11.5,8.074130027e-304);
   graph->SetPoint(323,11.51,8.074130027e-304);
   graph->SetPoint(324,11.52,8.074130027e-304);
   graph->SetPoint(325,11.53,8.074130027e-304);
   graph->SetPoint(326,11.54,8.074130027e-304);
   graph->SetPoint(327,11.55,8.074130027e-304);
   graph->SetPoint(328,11.56,8.074130027e-304);
   graph->SetPoint(329,11.57,8.074130027e-304);
   graph->SetPoint(330,11.58,8.074130027e-304);
   graph->SetPoint(331,11.59,8.074130027e-304);
   graph->SetPoint(332,11.6,8.074130027e-304);
   graph->SetPoint(333,11.61,8.074130027e-304);
   graph->SetPoint(334,11.62,8.074130027e-304);
   graph->SetPoint(335,11.63,8.074130027e-304);
   graph->SetPoint(336,11.64,8.074130027e-304);
   graph->SetPoint(337,11.65,8.074130027e-304);
   graph->SetPoint(338,11.66,8.074130027e-304);
   graph->SetPoint(339,11.67,8.074130027e-304);
   graph->SetPoint(340,11.68,8.074130027e-304);
   graph->SetPoint(341,11.69,8.074130027e-304);
   graph->SetPoint(342,11.7,8.074130027e-304);
   graph->SetPoint(343,11.71,8.074130027e-304);
   graph->SetPoint(344,11.72,8.074130027e-304);
   graph->SetPoint(345,11.73,8.074130027e-304);
   graph->SetPoint(346,11.74,8.074130027e-304);
   graph->SetPoint(347,11.75,8.074130027e-304);
   graph->SetPoint(348,11.76,8.074130027e-304);
   graph->SetPoint(349,11.77,8.074130027e-304);
   graph->SetPoint(350,11.78,8.074130027e-304);
   graph->SetPoint(351,11.79,8.074130027e-304);
   graph->SetPoint(352,11.8,8.074130027e-304);
   graph->SetPoint(353,11.81,8.074130027e-304);
   graph->SetPoint(354,11.82,8.074130027e-304);
   graph->SetPoint(355,11.83,8.074130027e-304);
   graph->SetPoint(356,11.84,8.074130027e-304);
   graph->SetPoint(357,11.85,8.074130027e-304);
   graph->SetPoint(358,11.86,8.074130027e-304);
   graph->SetPoint(359,11.87,8.074130027e-304);
   graph->SetPoint(360,11.88,8.074130027e-304);
   graph->SetPoint(361,11.89,8.074130027e-304);
   graph->SetPoint(362,11.9,8.074130027e-304);
   graph->SetPoint(363,11.91,8.074130027e-304);
   graph->SetPoint(364,11.92,8.074130027e-304);
   graph->SetPoint(365,11.93,8.074130027e-304);
   graph->SetPoint(366,11.94,8.074130027e-304);
   graph->SetPoint(367,11.95,8.074130027e-304);
   graph->SetPoint(368,11.96,8.074130027e-304);
   graph->SetPoint(369,11.97,8.074130027e-304);
   graph->SetPoint(370,11.98,8.074130027e-304);
   graph->SetPoint(371,11.99,8.074130027e-304);
   graph->SetPoint(372,12,8.074130027e-304);
   graph->SetPoint(373,12.01,8.074130027e-304);
   graph->SetPoint(374,12.02,8.074130027e-304);
   graph->SetPoint(375,12.03,8.074130027e-304);
   graph->SetPoint(376,12.04,8.074130027e-304);
   graph->SetPoint(377,12.05,8.074130027e-304);
   graph->SetPoint(378,12.06,8.074130027e-304);
   graph->SetPoint(379,12.07,8.074130027e-304);
   graph->SetPoint(380,12.08,8.074130027e-304);
   graph->SetPoint(381,12.09,8.074130027e-304);
   graph->SetPoint(382,12.1,8.074130027e-304);
   graph->SetPoint(383,12.11,8.074130027e-304);
   graph->SetPoint(384,12.12,8.074130027e-304);
   graph->SetPoint(385,12.13,8.074130027e-304);
   graph->SetPoint(386,12.14,8.074130027e-304);
   graph->SetPoint(387,12.15,8.074130027e-304);
   graph->SetPoint(388,12.16,8.074130027e-304);
   graph->SetPoint(389,12.17,8.074130027e-304);
   graph->SetPoint(390,12.18,8.074130027e-304);
   graph->SetPoint(391,12.19,8.074130027e-304);
   graph->SetPoint(392,12.2,8.074130027e-304);
   graph->SetPoint(393,12.21,8.074130027e-304);
   graph->SetPoint(394,12.22,8.074130027e-304);
   graph->SetPoint(395,12.23,8.074130027e-304);
   graph->SetPoint(396,12.24,8.074130027e-304);
   graph->SetPoint(397,12.25,8.074130027e-304);
   graph->SetPoint(398,12.26,8.074130027e-304);
   graph->SetPoint(399,12.27,8.074130027e-304);
   graph->SetPoint(400,12.28,8.074130027e-304);
   graph->SetPoint(401,12.29,8.074130027e-304);
   graph->SetPoint(402,12.3,8.074130027e-304);
   graph->SetPoint(403,12.31,8.074130027e-304);
   graph->SetPoint(404,12.32,8.074130027e-304);
   graph->SetPoint(405,12.33,8.074130027e-304);
   graph->SetPoint(406,12.34,8.074130027e-304);
   graph->SetPoint(407,12.35,8.074130027e-304);
   graph->SetPoint(408,12.36,8.074130027e-304);
   graph->SetPoint(409,12.37,8.074130027e-304);
   graph->SetPoint(410,12.38,8.074130027e-304);
   graph->SetPoint(411,12.39,8.074130027e-304);
   graph->SetPoint(412,12.4,8.074130027e-304);
   graph->SetPoint(413,12.41,8.074130027e-304);
   graph->SetPoint(414,12.42,8.074130027e-304);
   graph->SetPoint(415,12.43,8.074130027e-304);
   graph->SetPoint(416,12.44,8.074130027e-304);
   graph->SetPoint(417,12.45,8.074130027e-304);
   graph->SetPoint(418,12.46,8.074130027e-304);
   graph->SetPoint(419,12.47,8.074130027e-304);
   graph->SetPoint(420,12.48,8.074130027e-304);
   graph->SetPoint(421,12.49,8.074130027e-304);
   graph->SetPoint(422,12.5,8.074130027e-304);
   graph->SetPoint(423,12.5,8.074130027e-304);
   graph->SetPoint(424,12.51,8.074130027e-304);
   graph->SetPoint(425,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2","Projection of manca(Y02)",426,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->SetMaximum(19955.85);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y021S]2);
   
   graph->Draw("l");
   
   graph = new TGraph(427);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[needham_Y022S]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#cc00cc");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,8.778100052);
   graph->SetPoint(2,8.5,8.778100052);
   graph->SetPoint(3,8.51,8.838849147);
   graph->SetPoint(4,8.52,8.900444934);
   graph->SetPoint(5,8.53,8.962905237);
   graph->SetPoint(6,8.54,9.026248387);
   graph->SetPoint(7,8.55,9.090493233);
   graph->SetPoint(8,8.56,9.155659168);
   graph->SetPoint(9,8.57,9.221766144);
   graph->SetPoint(10,8.58,9.288834692);
   graph->SetPoint(11,8.59,9.356885946);
   graph->SetPoint(12,8.6,9.425941665);
   graph->SetPoint(13,8.61,9.496024253);
   graph->SetPoint(14,8.62,9.567156786);
   graph->SetPoint(15,8.63,9.639363036);
   graph->SetPoint(16,8.64,9.712667501);
   graph->SetPoint(17,8.65,9.787095426);
   graph->SetPoint(18,8.66,9.862672838);
   graph->SetPoint(19,8.67,9.939426574);
   graph->SetPoint(20,8.68,10.01738431);
   graph->SetPoint(21,8.69,10.09657461);
   graph->SetPoint(22,8.7,10.17702692);
   graph->SetPoint(23,8.71,10.25877167);
   graph->SetPoint(24,8.72,10.34184024);
   graph->SetPoint(25,8.73,10.42626507);
   graph->SetPoint(26,8.74,10.51207962);
   graph->SetPoint(27,8.75,10.59931852);
   graph->SetPoint(28,8.76,10.68801751);
   graph->SetPoint(29,8.77,10.77821355);
   graph->SetPoint(30,8.78,10.86994488);
   graph->SetPoint(31,8.79,10.96325103);
   graph->SetPoint(32,8.8,11.05817291);
   graph->SetPoint(33,8.81,11.15475284);
   graph->SetPoint(34,8.82,11.25303466);
   graph->SetPoint(35,8.83,11.35306374);
   graph->SetPoint(36,8.84,11.45488711);
   graph->SetPoint(37,8.85,11.55855347);
   graph->SetPoint(38,8.86,11.66411333);
   graph->SetPoint(39,8.87,11.77161903);
   graph->SetPoint(40,8.88,11.88112488);
   graph->SetPoint(41,8.89,11.99268722);
   graph->SetPoint(42,8.9,12.10636454);
   graph->SetPoint(43,8.91,12.22221755);
   graph->SetPoint(44,8.92,12.34030932);
   graph->SetPoint(45,8.93,12.46070537);
   graph->SetPoint(46,8.94,12.58347381);
   graph->SetPoint(47,8.95,12.70868547);
   graph->SetPoint(48,8.96,12.836414);
   graph->SetPoint(49,8.97,12.96673606);
   graph->SetPoint(50,8.98,13.09973146);
   graph->SetPoint(51,8.99,13.23548332);
   graph->SetPoint(52,9,13.37407821);
   graph->SetPoint(53,9.01,13.5156064);
   graph->SetPoint(54,9.02,13.66016201);
   graph->SetPoint(55,9.03,13.80784323);
   graph->SetPoint(56,9.04,13.95875254);
   graph->SetPoint(57,9.05,14.11299694);
   graph->SetPoint(58,9.06,14.27068824);
   graph->SetPoint(59,9.07,14.43194328);
   graph->SetPoint(60,9.08,14.59688425);
   graph->SetPoint(61,9.09,14.76563899);
   graph->SetPoint(62,9.1,14.93834132);
   graph->SetPoint(63,9.11,15.11513139);
   graph->SetPoint(64,9.12,15.29615608);
   graph->SetPoint(65,9.13,15.48156936);
   graph->SetPoint(66,9.14,15.6715328);
   graph->SetPoint(67,9.15,15.86621597);
   graph->SetPoint(68,9.16,16.06579698);
   graph->SetPoint(69,9.17,16.270463);
   graph->SetPoint(70,9.18,16.48041089);
   graph->SetPoint(71,9.19,16.69584778);
   graph->SetPoint(72,9.2,16.91699179);
   graph->SetPoint(73,9.21,17.14407274);
   graph->SetPoint(74,9.22,17.37733297);
   graph->SetPoint(75,9.23,17.61702817);
   graph->SetPoint(76,9.24,17.86342835);
   graph->SetPoint(77,9.25,18.11681885);
   graph->SetPoint(78,9.26,18.37750141);
   graph->SetPoint(79,9.27,18.6457954);
   graph->SetPoint(80,9.28,18.92203912);
   graph->SetPoint(81,9.29,19.20659122);
   graph->SetPoint(82,9.3,19.49983225);
   graph->SetPoint(83,9.31,19.80216636);
   graph->SetPoint(84,9.32,20.11402316);
   graph->SetPoint(85,9.33,20.43585975);
   graph->SetPoint(86,9.34,20.76816298);
   graph->SetPoint(87,9.35,21.11145188);
   graph->SetPoint(88,9.36,21.46628035);
   graph->SetPoint(89,9.37,21.83324021);
   graph->SetPoint(90,9.38,22.21296441);
   graph->SetPoint(91,9.39,22.60613075);
   graph->SetPoint(92,9.4,23.01346584);
   graph->SetPoint(93,9.41,23.43574967);
   graph->SetPoint(94,9.42,23.8738205);
   graph->SetPoint(95,9.43,24.3285805);
   graph->SetPoint(96,9.44,24.8010019);
   graph->SetPoint(97,9.45,25.29213394);
   graph->SetPoint(98,9.46,25.80311065);
   graph->SetPoint(99,9.47,26.33515959);
   graph->SetPoint(100,9.48,26.88961172);
   graph->SetPoint(101,9.49,27.46791247);
   graph->SetPoint(102,9.5,28.07163435);
   graph->SetPoint(103,9.51,28.70249125);
   graph->SetPoint(104,9.52,29.36235465);
   graph->SetPoint(105,9.53,30.05327218);
   graph->SetPoint(106,9.54,30.77748884);
   graph->SetPoint(107,9.55,31.53747139);
   graph->SetPoint(108,9.56,32.33593638);
   graph->SetPoint(109,9.57,33.17588263);
   graph->SetPoint(110,9.58,34.06062884);
   graph->SetPoint(111,9.59,34.99385746);
   graph->SetPoint(112,9.6,35.97966585);
   graph->SetPoint(113,9.61,37.02262649);
   graph->SetPoint(114,9.62,38.12785784);
   graph->SetPoint(115,9.63,39.30110841);
   graph->SetPoint(116,9.64,40.54885668);
   graph->SetPoint(117,9.65,41.87843089);
   graph->SetPoint(118,9.66,43.29815297);
   graph->SetPoint(119,9.67,44.81751298);
   graph->SetPoint(120,9.68,46.44738143);
   graph->SetPoint(121,9.69,48.20026985);
   graph->SetPoint(122,9.7,50.09065251);
   graph->SetPoint(123,9.71,52.13536708);
   graph->SetPoint(124,9.72,54.35411749);
   graph->SetPoint(125,9.73,56.77011098);
   graph->SetPoint(126,9.74,59.41087286);
   graph->SetPoint(127,9.75,62.30929989);
   graph->SetPoint(128,9.76,65.50503768);
   graph->SetPoint(129,9.77,69.04630499);
   graph->SetPoint(130,9.78,72.99234347);
   graph->SetPoint(131,9.79,77.41675847);
   graph->SetPoint(132,9.8,82.4121532);
   graph->SetPoint(133,9.81,88.09668072);
   graph->SetPoint(134,9.82,94.62350859);
   graph->SetPoint(135,9.83,102.1948273);
   graph->SetPoint(136,9.84,111.083169);
   graph->SetPoint(137,9.85,121.664911);
   graph->SetPoint(138,9.86,134.4749451);
   graph->SetPoint(139,9.87,150.299947);
   graph->SetPoint(140,9.88,170.3462856);
   graph->SetPoint(141,9.89,196.5629821);
   graph->SetPoint(142,9.9,232.3171398);
   graph->SetPoint(143,9.91,283.9704224);
   graph->SetPoint(144,9.915,319.4878059);
   graph->SetPoint(145,9.92,365.1599015);
   graph->SetPoint(146,9.925,426.0680864);
   graph->SetPoint(147,9.93,511.362704);
   graph->SetPoint(148,9.935,634.8891194);
   graph->SetPoint(149,9.94,784.8028542);
   graph->SetPoint(150,9.945,957.3276086);
   graph->SetPoint(151,9.95,1152.385843);
   graph->SetPoint(152,9.955,1368.902653);
   graph->SetPoint(153,9.96,1604.665577);
   graph->SetPoint(154,9.965,1856.238723);
   graph->SetPoint(155,9.97,2118.94869);
   graph->SetPoint(156,9.98,2653.417726);
   graph->SetPoint(157,9.985,2910.745265);
   graph->SetPoint(158,9.99,3150.939711);
   graph->SetPoint(159,9.995,3365.993771);
   graph->SetPoint(160,10,3548.328691);
   graph->SetPoint(161,10.005,3691.235025);
   graph->SetPoint(162,10.01,3789.281537);
   graph->SetPoint(163,10.015,3838.65755);
   graph->SetPoint(164,10.02,3837.418692);
   graph->SetPoint(165,10.025,3785.613953);
   graph->SetPoint(166,10.03,3685.282469);
   graph->SetPoint(167,10.035,3540.320331);
   graph->SetPoint(168,10.04,3356.229556);
   graph->SetPoint(169,10.045,3139.771741);
   graph->SetPoint(170,10.05,2898.556803);
   graph->SetPoint(171,10.055,2640.601559);
   graph->SetPoint(172,10.06,2373.893632);
   graph->SetPoint(173,10.07,1843.698818);
   graph->SetPoint(174,10.075,1592.796595);
   graph->SetPoint(175,10.08,1357.900601);
   graph->SetPoint(176,10.085,1142.386239);
   graph->SetPoint(177,10.09,948.4081247);
   graph->SetPoint(178,10.095,776.9890333);
   graph->SetPoint(179,10.1,628.1622489);
   graph->SetPoint(180,10.105,501.1481101);
   graph->SetPoint(181,10.11,394.5460333);
   graph->SetPoint(182,10.115,306.5254837);
   graph->SetPoint(183,10.12,235.0026783);
   graph->SetPoint(184,10.125,177.7936959);
   graph->SetPoint(185,10.13,132.7385974);
   graph->SetPoint(186,10.135,97.79472078);
   graph->SetPoint(187,10.14,71.1002157);
   graph->SetPoint(188,10.15,36.11552181);
   graph->SetPoint(189,10.16,17.39667105);
   graph->SetPoint(190,10.17,7.946715973);
   graph->SetPoint(191,10.18,3.44237764);
   graph->SetPoint(192,10.19,1.414095092);
   graph->SetPoint(193,10.2,0.5508685769);
   graph->SetPoint(194,10.21,0.2035010555);
   graph->SetPoint(195,10.22,0.07129098485);
   graph->SetPoint(196,10.23,0.02368382505);
   graph->SetPoint(197,10.24,0.00746136621);
   graph->SetPoint(198,10.25,0.002229123599);
   graph->SetPoint(199,10.26,0.0006315376181);
   graph->SetPoint(200,10.27,0.0001696733294);
   graph->SetPoint(201,10.28,4.322920221e-05);
   graph->SetPoint(202,10.29,1.044455981e-05);
   graph->SetPoint(203,10.3,2.393053146e-06);
   graph->SetPoint(204,10.31,5.199526881e-07);
   graph->SetPoint(205,10.32,1.071333274e-07);
   graph->SetPoint(206,10.33,2.09331527e-08);
   graph->SetPoint(207,10.34,3.87876949e-09);
   graph->SetPoint(208,10.35,6.815576268e-10);
   graph->SetPoint(209,10.36,1.135691761e-10);
   graph->SetPoint(210,10.37,1.794599944e-11);
   graph->SetPoint(211,10.38,2.689206215e-12);
   graph->SetPoint(212,10.39,3.821464633e-13);
   graph->SetPoint(213,10.4,5.149734803e-14);
   graph->SetPoint(214,10.41,6.580958718e-15);
   graph->SetPoint(215,10.42,7.975221433e-16);
   graph->SetPoint(216,10.43,9.165277431e-17);
   graph->SetPoint(217,10.44,9.988442242e-18);
   graph->SetPoint(218,10.45,1.032283989e-18);
   graph->SetPoint(219,10.46,1.011695696e-19);
   graph->SetPoint(220,10.47,9.402641866e-21);
   graph->SetPoint(221,10.48,8.287034921e-22);
   graph->SetPoint(222,10.49,6.926243011e-23);
   graph->SetPoint(223,10.5,5.489661457e-24);
   graph->SetPoint(224,10.51,4.126127865e-25);
   graph->SetPoint(225,10.52,2.940959769e-26);
   graph->SetPoint(226,10.53,1.987855294e-27);
   graph->SetPoint(227,10.54,1.274176912e-28);
   graph->SetPoint(228,10.55,7.745045583e-30);
   graph->SetPoint(229,10.56,4.464445303e-31);
   graph->SetPoint(230,10.57,2.440396069e-32);
   graph->SetPoint(231,10.58,1.265034613e-33);
   graph->SetPoint(232,10.59,6.218616607e-35);
   graph->SetPoint(233,10.6,2.898908034e-36);
   graph->SetPoint(234,10.61,1.28151701e-37);
   graph->SetPoint(235,10.62,5.372341286e-39);
   graph->SetPoint(236,10.63,2.135758261e-40);
   graph->SetPoint(237,10.64,8.0517425e-42);
   graph->SetPoint(238,10.65,2.878570973e-43);
   graph->SetPoint(239,10.66,9.759179091e-45);
   graph->SetPoint(240,10.67,3.137609676e-46);
   graph->SetPoint(241,10.68,9.566075965e-48);
   graph->SetPoint(242,10.69,2.765782451e-49);
   graph->SetPoint(243,10.7,7.583182184e-51);
   graph->SetPoint(244,10.71,1.971670074e-52);
   graph->SetPoint(245,10.72,4.861455129e-54);
   graph->SetPoint(246,10.73,1.136704554e-55);
   graph->SetPoint(247,10.74,2.520450661e-57);
   graph->SetPoint(248,10.75,5.299782934e-59);
   graph->SetPoint(249,10.76,1.056786474e-60);
   graph->SetPoint(250,10.77,1.998323022e-62);
   graph->SetPoint(251,10.78,3.583384568e-64);
   graph->SetPoint(252,10.79,6.093550689e-66);
   graph->SetPoint(253,10.8,9.826451593e-68);
   graph->SetPoint(254,10.81,1.502700018e-69);
   graph->SetPoint(255,10.82,2.17920028e-71);
   graph->SetPoint(256,10.83,2.99689331e-73);
   graph->SetPoint(257,10.84,3.908361264e-75);
   graph->SetPoint(258,10.85,4.833563184e-77);
   graph->SetPoint(259,10.86,5.668777112e-79);
   graph->SetPoint(260,10.87,6.304645106e-81);
   graph->SetPoint(261,10.88,6.649380567e-83);
   graph->SetPoint(262,10.89,6.650449755e-85);
   graph->SetPoint(263,10.9,6.307686863e-87);
   graph->SetPoint(264,10.91,5.673336136e-89);
   graph->SetPoint(265,10.92,4.839006302e-91);
   graph->SetPoint(266,10.93,3.914020911e-93);
   graph->SetPoint(267,10.94,3.002198318e-95);
   graph->SetPoint(268,10.95,2.183759939e-97);
   graph->SetPoint(269,10.96,1.506328503e-99);
   graph->SetPoint(270,10.97,9.853346944e-102);
   graph->SetPoint(271,10.98,6.112194104e-104);
   graph->SetPoint(272,10.99,3.595504049e-106);
   graph->SetPoint(273,11,2.005726481e-108);
   graph->SetPoint(274,11.01,1.061042834e-110);
   graph->SetPoint(275,11.02,5.322839932e-113);
   graph->SetPoint(276,11.03,2.532230165e-115);
   graph->SetPoint(277,11.04,1.142384314e-117);
   graph->SetPoint(278,11.05,4.887317646e-120);
   graph->SetPoint(279,11.06,1.982796681e-122);
   graph->SetPoint(280,11.07,7.628428535e-125);
   graph->SetPoint(281,11.08,2.783179792e-127);
   graph->SetPoint(282,11.09,9.629344508e-130);
   graph->SetPoint(283,11.1,3.15937712e-132);
   graph->SetPoint(284,11.11,9.830044739e-135);
   graph->SetPoint(285,11.12,2.900406047e-137);
   graph->SetPoint(286,11.13,8.115427294e-140);
   graph->SetPoint(287,11.14,2.153343245e-142);
   graph->SetPoint(288,11.15,5.418317065e-145);
   graph->SetPoint(289,11.16,1.292899745e-147);
   graph->SetPoint(290,11.17,2.925597432e-150);
   graph->SetPoint(291,11.18,6.277888013e-153);
   graph->SetPoint(292,11.19,1.277502752e-155);
   graph->SetPoint(293,11.2,2.465241136e-158);
   graph->SetPoint(294,11.21,4.51134717e-161);
   graph->SetPoint(295,11.22,7.828929363e-164);
   graph->SetPoint(296,11.23,1.288391294e-166);
   graph->SetPoint(297,11.24,2.010677742e-169);
   graph->SetPoint(298,11.25,2.975681473e-172);
   graph->SetPoint(299,11.26,4.176184655e-175);
   graph->SetPoint(300,11.27,5.558047159e-178);
   graph->SetPoint(301,11.28,7.014779809e-181);
   graph->SetPoint(302,11.29,8.395665766e-184);
   graph->SetPoint(303,11.3,9.528960359e-187);
   graph->SetPoint(304,11.31,1.025616931e-189);
   graph->SetPoint(305,11.32,1.046825093e-192);
   graph->SetPoint(306,11.33,1.013240053e-195);
   graph->SetPoint(307,11.34,9.300362054e-199);
   graph->SetPoint(308,11.35,8.095368896e-202);
   graph->SetPoint(309,11.36,6.68224991e-205);
   graph->SetPoint(310,11.37,5.230678962e-208);
   graph->SetPoint(311,11.38,3.882779242e-211);
   graph->SetPoint(312,11.39,2.733232741e-214);
   graph->SetPoint(313,11.4,1.824566983e-217);
   graph->SetPoint(314,11.41,1.15502741e-220);
   graph->SetPoint(315,11.42,6.933843754e-224);
   graph->SetPoint(316,11.43,3.947345072e-227);
   graph->SetPoint(317,11.44,2.131009657e-230);
   graph->SetPoint(318,11.45,1.090975565e-233);
   graph->SetPoint(319,11.46,5.296560183e-237);
   graph->SetPoint(320,11.47,2.438496187e-240);
   graph->SetPoint(321,11.48,1.06463204e-243);
   graph->SetPoint(322,11.49,4.407844501e-247);
   graph->SetPoint(323,11.5,1.730622238e-250);
   graph->SetPoint(324,11.51,6.443585218e-254);
   graph->SetPoint(325,11.52,2.275108719e-257);
   graph->SetPoint(326,11.53,7.617737707e-261);
   graph->SetPoint(327,11.54,2.418795527e-264);
   graph->SetPoint(328,11.55,7.283189007e-268);
   graph->SetPoint(329,11.56,2.079664536e-271);
   graph->SetPoint(330,11.57,5.631372727e-275);
   graph->SetPoint(331,11.58,1.446054103e-278);
   graph->SetPoint(332,11.59,3.521308645e-282);
   graph->SetPoint(333,11.6,8.131542297e-286);
   graph->SetPoint(334,11.61,1.780701152e-289);
   graph->SetPoint(335,11.62,3.697927869e-293);
   graph->SetPoint(336,11.63,7.282409789e-297);
   graph->SetPoint(337,11.64,1.360006779e-300);
   graph->SetPoint(338,11.65,2.408553594e-304);
   graph->SetPoint(339,11.66,1.71082562e-304);
   graph->SetPoint(340,11.67,1.71082562e-304);
   graph->SetPoint(341,11.68,1.71082562e-304);
   graph->SetPoint(342,11.69,1.71082562e-304);
   graph->SetPoint(343,11.7,1.71082562e-304);
   graph->SetPoint(344,11.71,1.71082562e-304);
   graph->SetPoint(345,11.72,1.71082562e-304);
   graph->SetPoint(346,11.73,1.71082562e-304);
   graph->SetPoint(347,11.74,1.71082562e-304);
   graph->SetPoint(348,11.75,1.71082562e-304);
   graph->SetPoint(349,11.76,1.71082562e-304);
   graph->SetPoint(350,11.77,1.71082562e-304);
   graph->SetPoint(351,11.78,1.71082562e-304);
   graph->SetPoint(352,11.79,1.71082562e-304);
   graph->SetPoint(353,11.8,1.71082562e-304);
   graph->SetPoint(354,11.81,1.71082562e-304);
   graph->SetPoint(355,11.82,1.71082562e-304);
   graph->SetPoint(356,11.83,1.71082562e-304);
   graph->SetPoint(357,11.84,1.71082562e-304);
   graph->SetPoint(358,11.85,1.71082562e-304);
   graph->SetPoint(359,11.86,1.71082562e-304);
   graph->SetPoint(360,11.87,1.71082562e-304);
   graph->SetPoint(361,11.88,1.71082562e-304);
   graph->SetPoint(362,11.89,1.71082562e-304);
   graph->SetPoint(363,11.9,1.71082562e-304);
   graph->SetPoint(364,11.91,1.71082562e-304);
   graph->SetPoint(365,11.92,1.71082562e-304);
   graph->SetPoint(366,11.93,1.71082562e-304);
   graph->SetPoint(367,11.94,1.71082562e-304);
   graph->SetPoint(368,11.95,1.71082562e-304);
   graph->SetPoint(369,11.96,1.71082562e-304);
   graph->SetPoint(370,11.97,1.71082562e-304);
   graph->SetPoint(371,11.98,1.71082562e-304);
   graph->SetPoint(372,11.99,1.71082562e-304);
   graph->SetPoint(373,12,1.71082562e-304);
   graph->SetPoint(374,12.01,1.71082562e-304);
   graph->SetPoint(375,12.02,1.71082562e-304);
   graph->SetPoint(376,12.03,1.71082562e-304);
   graph->SetPoint(377,12.04,1.71082562e-304);
   graph->SetPoint(378,12.05,1.71082562e-304);
   graph->SetPoint(379,12.06,1.71082562e-304);
   graph->SetPoint(380,12.07,1.71082562e-304);
   graph->SetPoint(381,12.08,1.71082562e-304);
   graph->SetPoint(382,12.09,1.71082562e-304);
   graph->SetPoint(383,12.1,1.71082562e-304);
   graph->SetPoint(384,12.11,1.71082562e-304);
   graph->SetPoint(385,12.12,1.71082562e-304);
   graph->SetPoint(386,12.13,1.71082562e-304);
   graph->SetPoint(387,12.14,1.71082562e-304);
   graph->SetPoint(388,12.15,1.71082562e-304);
   graph->SetPoint(389,12.16,1.71082562e-304);
   graph->SetPoint(390,12.17,1.71082562e-304);
   graph->SetPoint(391,12.18,1.71082562e-304);
   graph->SetPoint(392,12.19,1.71082562e-304);
   graph->SetPoint(393,12.2,1.71082562e-304);
   graph->SetPoint(394,12.21,1.71082562e-304);
   graph->SetPoint(395,12.22,1.71082562e-304);
   graph->SetPoint(396,12.23,1.71082562e-304);
   graph->SetPoint(397,12.24,1.71082562e-304);
   graph->SetPoint(398,12.25,1.71082562e-304);
   graph->SetPoint(399,12.26,1.71082562e-304);
   graph->SetPoint(400,12.27,1.71082562e-304);
   graph->SetPoint(401,12.28,1.71082562e-304);
   graph->SetPoint(402,12.29,1.71082562e-304);
   graph->SetPoint(403,12.3,1.71082562e-304);
   graph->SetPoint(404,12.31,1.71082562e-304);
   graph->SetPoint(405,12.32,1.71082562e-304);
   graph->SetPoint(406,12.33,1.71082562e-304);
   graph->SetPoint(407,12.34,1.71082562e-304);
   graph->SetPoint(408,12.35,1.71082562e-304);
   graph->SetPoint(409,12.36,1.71082562e-304);
   graph->SetPoint(410,12.37,1.71082562e-304);
   graph->SetPoint(411,12.38,1.71082562e-304);
   graph->SetPoint(412,12.39,1.71082562e-304);
   graph->SetPoint(413,12.4,1.71082562e-304);
   graph->SetPoint(414,12.41,1.71082562e-304);
   graph->SetPoint(415,12.42,1.71082562e-304);
   graph->SetPoint(416,12.43,1.71082562e-304);
   graph->SetPoint(417,12.44,1.71082562e-304);
   graph->SetPoint(418,12.45,1.71082562e-304);
   graph->SetPoint(419,12.46,1.71082562e-304);
   graph->SetPoint(420,12.47,1.71082562e-304);
   graph->SetPoint(421,12.48,1.71082562e-304);
   graph->SetPoint(422,12.49,1.71082562e-304);
   graph->SetPoint(423,12.5,1.71082562e-304);
   graph->SetPoint(424,12.5,1.71082562e-304);
   graph->SetPoint(425,12.51,1.71082562e-304);
   graph->SetPoint(426,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3","Projection of manca(Y02)",427,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->SetMaximum(4222.523);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y022S]3);
   
   graph->Draw("l");
   
   graph = new TGraph(427);
   graph->SetName("manca_Y02_Norm[m_Y]_Comp[needham_Y023S]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);

   ci = TColor::GetColor("#990099");
   graph->SetLineColor(ci);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,3.060926426);
   graph->SetPoint(2,8.5,3.060926426);
   graph->SetPoint(3,8.51,3.078173076);
   graph->SetPoint(4,8.52,3.095615178);
   graph->SetPoint(5,8.53,3.113256074);
   graph->SetPoint(6,8.54,3.131099181);
   graph->SetPoint(7,8.55,3.149147998);
   graph->SetPoint(8,8.56,3.1674061);
   graph->SetPoint(9,8.57,3.185877151);
   graph->SetPoint(10,8.58,3.204564897);
   graph->SetPoint(11,8.59,3.223473174);
   graph->SetPoint(12,8.6,3.242605909);
   graph->SetPoint(13,8.61,3.261967122);
   graph->SetPoint(14,8.62,3.281560931);
   graph->SetPoint(15,8.63,3.301391553);
   graph->SetPoint(16,8.64,3.321463307);
   graph->SetPoint(17,8.65,3.341780618);
   graph->SetPoint(18,8.66,3.362348019);
   graph->SetPoint(19,8.67,3.383170157);
   graph->SetPoint(20,8.68,3.404251795);
   graph->SetPoint(21,8.69,3.425597813);
   graph->SetPoint(22,8.7,3.447213216);
   graph->SetPoint(23,8.71,3.469103137);
   graph->SetPoint(24,8.72,3.491272837);
   graph->SetPoint(25,8.73,3.513727716);
   graph->SetPoint(26,8.74,3.536473312);
   graph->SetPoint(27,8.75,3.559515306);
   graph->SetPoint(28,8.76,3.582859532);
   graph->SetPoint(29,8.77,3.606511974);
   graph->SetPoint(30,8.78,3.630478777);
   graph->SetPoint(31,8.79,3.65476625);
   graph->SetPoint(32,8.8,3.679380872);
   graph->SetPoint(33,8.81,3.704329299);
   graph->SetPoint(34,8.82,3.729618365);
   graph->SetPoint(35,8.83,3.755255097);
   graph->SetPoint(36,8.84,3.781246714);
   graph->SetPoint(37,8.85,3.807600634);
   graph->SetPoint(38,8.86,3.834324487);
   graph->SetPoint(39,8.87,3.861426117);
   graph->SetPoint(40,8.88,3.888913592);
   graph->SetPoint(41,8.89,3.916795211);
   graph->SetPoint(42,8.9,3.945079512);
   graph->SetPoint(43,8.91,3.973775283);
   graph->SetPoint(44,8.92,4.002891567);
   graph->SetPoint(45,8.93,4.032437677);
   graph->SetPoint(46,8.94,4.062423202);
   graph->SetPoint(47,8.95,4.092858017);
   graph->SetPoint(48,8.96,4.123752297);
   graph->SetPoint(49,8.97,4.155116525);
   graph->SetPoint(50,8.98,4.186961506);
   graph->SetPoint(51,8.99,4.21929838);
   graph->SetPoint(52,9,4.252138632);
   graph->SetPoint(53,9.01,4.285494108);
   graph->SetPoint(54,9.02,4.319377029);
   graph->SetPoint(55,9.03,4.353800005);
   graph->SetPoint(56,9.04,4.388776051);
   graph->SetPoint(57,9.05,4.424318606);
   graph->SetPoint(58,9.06,4.460441544);
   graph->SetPoint(59,9.07,4.497159199);
   graph->SetPoint(60,9.08,4.53448638);
   graph->SetPoint(61,9.09,4.572438391);
   graph->SetPoint(62,9.1,4.611031052);
   graph->SetPoint(63,9.11,4.650280725);
   graph->SetPoint(64,9.12,4.690204331);
   graph->SetPoint(65,9.13,4.730819378);
   graph->SetPoint(66,9.14,4.772143984);
   graph->SetPoint(67,9.15,4.81419691);
   graph->SetPoint(68,9.16,4.856997579);
   graph->SetPoint(69,9.17,4.900566115);
   graph->SetPoint(70,9.18,4.944923368);
   graph->SetPoint(71,9.19,4.990090951);
   graph->SetPoint(72,9.2,5.036091274);
   graph->SetPoint(73,9.21,5.08294758);
   graph->SetPoint(74,9.22,5.130683986);
   graph->SetPoint(75,9.23,5.179325524);
   graph->SetPoint(76,9.24,5.228898183);
   graph->SetPoint(77,9.25,5.279428958);
   graph->SetPoint(78,9.26,5.330945897);
   graph->SetPoint(79,9.27,5.383478154);
   graph->SetPoint(80,9.28,5.437056041);
   graph->SetPoint(81,9.29,5.491711094);
   graph->SetPoint(82,9.3,5.547476125);
   graph->SetPoint(83,9.31,5.604385295);
   graph->SetPoint(84,9.32,5.66247418);
   graph->SetPoint(85,9.33,5.721779849);
   graph->SetPoint(86,9.34,5.782340936);
   graph->SetPoint(87,9.35,5.844197732);
   graph->SetPoint(88,9.36,5.907392269);
   graph->SetPoint(89,9.37,5.971968417);
   graph->SetPoint(90,9.38,6.037971986);
   graph->SetPoint(91,9.39,6.105450833);
   graph->SetPoint(92,9.4,6.17445498);
   graph->SetPoint(93,9.41,6.245036735);
   graph->SetPoint(94,9.42,6.317250825);
   graph->SetPoint(95,9.43,6.391154539);
   graph->SetPoint(96,9.44,6.466807878);
   graph->SetPoint(97,9.45,6.544273719);
   graph->SetPoint(98,9.46,6.623617987);
   graph->SetPoint(99,9.47,6.704909844);
   graph->SetPoint(100,9.48,6.788221889);
   graph->SetPoint(101,9.49,6.873630376);
   graph->SetPoint(102,9.5,6.961215444);
   graph->SetPoint(103,9.51,7.051061372);
   graph->SetPoint(104,9.52,7.143256842);
   graph->SetPoint(105,9.53,7.237895241);
   graph->SetPoint(106,9.54,7.335074968);
   graph->SetPoint(107,9.55,7.434899779);
   graph->SetPoint(108,9.56,7.537479159);
   graph->SetPoint(109,9.57,7.642928715);
   graph->SetPoint(110,9.58,7.75137062);
   graph->SetPoint(111,9.59,7.862934076);
   graph->SetPoint(112,9.6,7.977755836);
   graph->SetPoint(113,9.61,8.095980757);
   graph->SetPoint(114,9.62,8.217762412);
   graph->SetPoint(115,9.63,8.343263757);
   graph->SetPoint(116,9.64,8.472657855);
   graph->SetPoint(117,9.65,8.606128675);
   graph->SetPoint(118,9.66,8.743871964);
   graph->SetPoint(119,9.67,8.886096205);
   graph->SetPoint(120,9.68,9.033023669);
   graph->SetPoint(121,9.69,9.184891576);
   graph->SetPoint(122,9.7,9.34195337);
   graph->SetPoint(123,9.71,9.504480133);
   graph->SetPoint(124,9.72,9.672762147);
   graph->SetPoint(125,9.73,9.84711062);
   graph->SetPoint(126,9.74,10.02785961);
   graph->SetPoint(127,9.75,10.21536817);
   graph->SetPoint(128,9.76,10.41002271);
   graph->SetPoint(129,9.77,10.61223965);
   graph->SetPoint(130,9.78,10.82246845);
   graph->SetPoint(131,9.79,11.04119486);
   graph->SetPoint(132,9.8,11.26894473);
   graph->SetPoint(133,9.81,11.50628822);
   graph->SetPoint(134,9.82,11.75384454);
   graph->SetPoint(135,9.83,12.01228737);
   graph->SetPoint(136,9.84,12.28235096);
   graph->SetPoint(137,9.85,12.56483713);
   graph->SetPoint(138,9.86,12.86062319);
   graph->SetPoint(139,9.87,13.17067105);
   graph->SetPoint(140,9.88,13.49603768);
   graph->SetPoint(141,9.89,13.83788714);
   graph->SetPoint(142,9.9,14.19750447);
   graph->SetPoint(143,9.91,14.57631191);
   graph->SetPoint(144,9.92,14.97588759);
   graph->SetPoint(145,9.93,15.3979876);
   graph->SetPoint(146,9.94,15.84457174);
   graph->SetPoint(147,9.95,16.31783396);
   graph->SetPoint(148,9.96,16.82023841);
   graph->SetPoint(149,9.97,17.35456236);
   graph->SetPoint(150,9.98,17.92394754);
   graph->SetPoint(151,9.99,18.53196197);
   graph->SetPoint(152,10,19.18267483);
   graph->SetPoint(153,10.01,19.8807476);
   graph->SetPoint(154,10.02,20.63154595);
   graph->SetPoint(155,10.03,21.44127787);
   graph->SetPoint(156,10.04,22.31716578);
   graph->SetPoint(157,10.05,23.26766249);
   graph->SetPoint(158,10.06,24.30272494);
   graph->SetPoint(159,10.07,25.43416426);
   graph->SetPoint(160,10.08,26.67609852);
   graph->SetPoint(161,10.09,28.04554486);
   graph->SetPoint(162,10.1,29.56320387);
   graph->SetPoint(163,10.11,31.25451327);
   graph->SetPoint(164,10.12,33.15108517);
   graph->SetPoint(165,10.13,35.29270049);
   graph->SetPoint(166,10.14,37.73012971);
   graph->SetPoint(167,10.15,40.52920934);
   graph->SetPoint(168,10.16,43.77687823);
   graph->SetPoint(169,10.17,47.59036886);
   graph->SetPoint(170,10.18,52.13166119);
   graph->SetPoint(171,10.19,57.63108493);
   graph->SetPoint(172,10.2,64.42762255);
   graph->SetPoint(173,10.21,73.04154328);
   graph->SetPoint(174,10.22,84.31429609);
   graph->SetPoint(175,10.23,99.70158489);
   graph->SetPoint(176,10.24,121.959001);
   graph->SetPoint(177,10.245,137.2824969);
   graph->SetPoint(178,10.25,157.009958);
   graph->SetPoint(179,10.255,183.3585343);
   graph->SetPoint(180,10.26,220.3337774);
   graph->SetPoint(181,10.265,272.3875226);
   graph->SetPoint(182,10.27,333.8365103);
   graph->SetPoint(183,10.275,404.0931664);
   graph->SetPoint(184,10.28,483.0924305);
   graph->SetPoint(185,10.285,570.4006493);
   graph->SetPoint(186,10.29,665.167225);
   graph->SetPoint(187,10.295,766.095171);
   graph->SetPoint(188,10.3,871.4363265);
   graph->SetPoint(189,10.31,1086.287261);
   graph->SetPoint(190,10.315,1190.421544);
   graph->SetPoint(191,10.32,1288.421376);
   graph->SetPoint(192,10.325,1377.26058);
   graph->SetPoint(193,10.33,1454.03669);
   graph->SetPoint(194,10.335,1516.127291);
   graph->SetPoint(195,10.34,1561.338316);
   graph->SetPoint(196,10.345,1588.032631);
   graph->SetPoint(197,10.35,1595.228421);
   graph->SetPoint(198,10.355,1582.659129);
   graph->SetPoint(199,10.36,1550.789844);
   graph->SetPoint(200,10.365,1500.788735);
   graph->SetPoint(201,10.37,1434.455983);
   graph->SetPoint(202,10.375,1354.11623);
   graph->SetPoint(203,10.38,1262.483506);
   graph->SetPoint(204,10.385,1162.509564);
   graph->SetPoint(205,10.39,1057.227396);
   graph->SetPoint(206,10.4,842.3940921);
   graph->SetPoint(207,10.405,738.057746);
   graph->SetPoint(208,10.41,638.6551593);
   graph->SetPoint(209,10.415,545.812603);
   graph->SetPoint(210,10.42,460.7037488);
   graph->SetPoint(211,10.425,384.0616868);
   graph->SetPoint(212,10.43,316.2141325);
   graph->SetPoint(213,10.435,257.1358433);
   graph->SetPoint(214,10.44,206.5118676);
   graph->SetPoint(215,10.445,163.8054932);
   graph->SetPoint(216,10.45,128.3254989);
   graph->SetPoint(217,10.455,99.28840019);
   graph->SetPoint(218,10.46,75.87262625);
   graph->SetPoint(219,10.465,57.26282544);
   graph->SetPoint(220,10.47,42.68364322);
   graph->SetPoint(221,10.48,22.84767718);
   graph->SetPoint(222,10.49,11.63661954);
   graph->SetPoint(223,10.5,5.639178288);
   graph->SetPoint(224,10.51,2.600213592);
   graph->SetPoint(225,10.52,1.140791906);
   graph->SetPoint(226,10.53,0.4762204567);
   graph->SetPoint(227,10.54,0.1891532778);
   graph->SetPoint(228,10.55,0.07148647865);
   graph->SetPoint(229,10.56,0.02570621564);
   graph->SetPoint(230,10.57,0.00879542028);
   graph->SetPoint(231,10.58,0.002863381769);
   graph->SetPoint(232,10.59,0.0008869642652);
   graph->SetPoint(233,10.6,0.0002614190301);
   graph->SetPoint(234,10.61,7.331156384e-05);
   graph->SetPoint(235,10.62,1.956194246e-05);
   graph->SetPoint(236,10.63,4.966559914e-06);
   graph->SetPoint(237,10.64,1.199785446e-06);
   graph->SetPoint(238,10.65,2.757755177e-07);
   graph->SetPoint(239,10.66,6.031315349e-08);
   graph->SetPoint(240,10.67,1.255083363e-08);
   graph->SetPoint(241,10.68,2.48506251e-09);
   graph->SetPoint(242,10.69,4.681728999e-10);
   graph->SetPoint(243,10.7,8.39226972e-11);
   graph->SetPoint(244,10.71,1.431386128e-11);
   graph->SetPoint(245,10.72,2.322942091e-12);
   graph->SetPoint(246,10.73,3.586940488e-13);
   graph->SetPoint(247,10.74,5.27004311e-14);
   graph->SetPoint(248,10.75,7.367300307e-15);
   graph->SetPoint(249,10.76,9.799564749e-16);
   graph->SetPoint(250,10.77,1.240250495e-16);
   graph->SetPoint(251,10.78,1.493537874e-17);
   graph->SetPoint(252,10.79,1.71130445e-18);
   graph->SetPoint(253,10.8,1.865703078e-19);
   graph->SetPoint(254,10.81,1.935360998e-20);
   graph->SetPoint(255,10.82,1.910229951e-21);
   graph->SetPoint(256,10.83,1.793963176e-22);
   graph->SetPoint(257,10.84,1.603044605e-23);
   graph->SetPoint(258,10.85,1.362956195e-24);
   graph->SetPoint(259,10.86,1.102611196e-25);
   graph->SetPoint(260,10.87,8.487252177e-27);
   graph->SetPoint(261,10.88,6.216071816e-28);
   graph->SetPoint(262,10.89,4.331807501e-29);
   graph->SetPoint(263,10.9,2.872278076e-30);
   graph->SetPoint(264,10.91,1.812124475e-31);
   graph->SetPoint(265,10.92,1.08781183e-32);
   graph->SetPoint(266,10.93,6.213320233e-34);
   graph->SetPoint(267,10.94,3.376742207e-35);
   graph->SetPoint(268,10.95,1.746128833e-36);
   graph->SetPoint(269,10.96,8.591299704e-38);
   graph->SetPoint(270,10.97,4.022033319e-39);
   graph->SetPoint(271,10.98,1.791581904e-40);
   graph->SetPoint(272,10.99,7.593323083e-42);
   graph->SetPoint(273,11,3.062184114e-43);
   graph->SetPoint(274,11.01,1.17499205e-44);
   graph->SetPoint(275,11.02,4.289856507e-46);
   graph->SetPoint(276,11.03,1.49023518e-47);
   graph->SetPoint(277,11.04,4.92573526e-49);
   graph->SetPoint(278,11.05,1.549143074e-50);
   graph->SetPoint(279,11.06,4.635709381e-52);
   graph->SetPoint(280,11.07,1.319912319e-53);
   graph->SetPoint(281,11.08,3.575840767e-55);
   graph->SetPoint(282,11.09,9.2175493e-57);
   graph->SetPoint(283,11.1,2.260773092e-58);
   graph->SetPoint(284,11.11,5.275974532e-60);
   graph->SetPoint(285,11.12,1.171527841e-61);
   graph->SetPoint(286,11.13,2.475179767e-63);
   graph->SetPoint(287,11.14,4.975824876e-65);
   graph->SetPoint(288,11.15,9.517604116e-67);
   graph->SetPoint(289,11.16,1.732185482e-68);
   graph->SetPoint(290,11.17,2.999613925e-70);
   graph->SetPoint(291,11.18,4.942430104e-72);
   graph->SetPoint(292,11.19,7.748540726e-74);
   graph->SetPoint(293,11.2,1.155855416e-75);
   graph->SetPoint(294,11.21,1.640556959e-77);
   graph->SetPoint(295,11.22,2.215559017e-79);
   graph->SetPoint(296,11.23,2.846948043e-81);
   graph->SetPoint(297,11.24,3.480807197e-83);
   graph->SetPoint(298,11.25,4.049343358e-85);
   graph->SetPoint(299,11.26,4.482222875e-87);
   graph->SetPoint(300,11.27,4.72070107e-89);
   graph->SetPoint(301,11.28,4.730682067e-91);
   graph->SetPoint(302,11.29,4.510713375e-93);
   graph->SetPoint(303,11.3,4.092332474e-95);
   graph->SetPoint(304,11.31,3.532651509e-97);
   graph->SetPoint(305,11.32,2.901582296e-99);
   graph->SetPoint(306,11.33,2.267635238e-101);
   graph->SetPoint(307,11.34,1.686225722e-103);
   graph->SetPoint(308,11.35,1.193060402e-105);
   graph->SetPoint(309,11.36,8.031808803e-108);
   graph->SetPoint(310,11.37,5.144800044e-110);
   graph->SetPoint(311,11.38,3.135651925e-112);
   graph->SetPoint(312,11.39,1.818408294e-114);
   graph->SetPoint(313,11.4,1.003365509e-116);
   graph->SetPoint(314,11.41,5.2678226e-119);
   graph->SetPoint(315,11.42,2.631523925e-121);
   graph->SetPoint(316,11.43,1.250799541e-123);
   graph->SetPoint(317,11.44,5.656819381e-126);
   graph->SetPoint(318,11.45,2.43422725e-128);
   graph->SetPoint(319,11.46,9.966763107e-131);
   graph->SetPoint(320,11.47,3.882856681e-133);
   graph->SetPoint(321,11.48,1.439304867e-135);
   graph->SetPoint(322,11.49,5.076430399e-138);
   graph->SetPoint(323,11.5,1.70360257e-140);
   graph->SetPoint(324,11.51,5.439792649e-143);
   graph->SetPoint(325,11.52,1.652725065e-145);
   graph->SetPoint(326,11.53,4.777746357e-148);
   graph->SetPoint(327,11.54,1.314164633e-150);
   graph->SetPoint(328,11.55,3.439384017e-153);
   graph->SetPoint(329,11.56,8.564771303e-156);
   graph->SetPoint(330,11.57,2.029341243e-158);
   graph->SetPoint(331,11.58,4.575079037e-161);
   graph->SetPoint(332,11.59,9.814006227e-164);
   graph->SetPoint(333,11.6,2.003079867e-166);
   graph->SetPoint(334,11.61,3.890043082e-169);
   graph->SetPoint(335,11.62,7.188110835e-172);
   graph->SetPoint(336,11.63,1.263802841e-174);
   graph->SetPoint(337,11.64,2.114209882e-177);
   graph->SetPoint(338,11.65,3.365279021e-180);
   graph->SetPoint(339,11.66,5.096807914e-183);
   graph->SetPoint(340,11.67,7.344794739e-186);
   graph->SetPoint(341,11.68,1.007083009e-188);
   graph->SetPoint(342,11.69,1.313878128e-191);
   graph->SetPoint(343,11.7,1.630981765e-194);
   graph->SetPoint(344,11.71,1.926403847e-197);
   graph->SetPoint(345,11.72,2.164959502e-200);
   graph->SetPoint(346,11.73,2.315028945e-203);
   graph->SetPoint(347,11.74,2.355414165e-206);
   graph->SetPoint(348,11.75,2.28024939e-209);
   graph->SetPoint(349,11.76,2.100398128e-212);
   graph->SetPoint(350,11.77,1.840878415e-215);
   graph->SetPoint(351,11.78,1.535156999e-218);
   graph->SetPoint(352,11.79,1.218104919e-221);
   graph->SetPoint(353,11.8,9.196462534e-225);
   graph->SetPoint(354,11.81,6.606343074e-228);
   graph->SetPoint(355,11.82,4.515497948e-231);
   graph->SetPoint(356,11.83,2.936664842e-234);
   graph->SetPoint(357,11.84,1.817219243e-237);
   graph->SetPoint(358,11.85,1.069952453e-240);
   graph->SetPoint(359,11.86,5.994125604e-244);
   graph->SetPoint(360,11.87,3.195151153e-247);
   graph->SetPoint(361,11.88,1.620545338e-250);
   graph->SetPoint(362,11.89,7.820511733e-254);
   graph->SetPoint(363,11.9,3.590983146e-257);
   graph->SetPoint(364,11.91,1.568901832e-260);
   graph->SetPoint(365,11.92,6.522023844e-264);
   graph->SetPoint(366,11.93,2.579723755e-267);
   graph->SetPoint(367,11.94,9.708859852e-271);
   graph->SetPoint(368,11.95,3.47670202e-274);
   graph->SetPoint(369,11.96,1.184597785e-277);
   graph->SetPoint(370,11.97,3.840418662e-281);
   graph->SetPoint(371,11.98,1.184651026e-284);
   graph->SetPoint(372,11.99,3.477014544e-288);
   graph->SetPoint(373,12,9.71016899e-292);
   graph->SetPoint(374,12.01,2.580187564e-295);
   graph->SetPoint(375,12.02,6.523489621e-299);
   graph->SetPoint(376,12.03,1.569324961e-302);
   graph->SetPoint(377,12.04,7.099822232e-305);
   graph->SetPoint(378,12.05,7.099822232e-305);
   graph->SetPoint(379,12.06,7.099822232e-305);
   graph->SetPoint(380,12.07,7.099822232e-305);
   graph->SetPoint(381,12.08,7.099822232e-305);
   graph->SetPoint(382,12.09,7.099822232e-305);
   graph->SetPoint(383,12.1,7.099822232e-305);
   graph->SetPoint(384,12.11,7.099822232e-305);
   graph->SetPoint(385,12.12,7.099822232e-305);
   graph->SetPoint(386,12.13,7.099822232e-305);
   graph->SetPoint(387,12.14,7.099822232e-305);
   graph->SetPoint(388,12.15,7.099822232e-305);
   graph->SetPoint(389,12.16,7.099822232e-305);
   graph->SetPoint(390,12.17,7.099822232e-305);
   graph->SetPoint(391,12.18,7.099822232e-305);
   graph->SetPoint(392,12.19,7.099822232e-305);
   graph->SetPoint(393,12.2,7.099822232e-305);
   graph->SetPoint(394,12.21,7.099822232e-305);
   graph->SetPoint(395,12.22,7.099822232e-305);
   graph->SetPoint(396,12.23,7.099822232e-305);
   graph->SetPoint(397,12.24,7.099822232e-305);
   graph->SetPoint(398,12.25,7.099822232e-305);
   graph->SetPoint(399,12.26,7.099822232e-305);
   graph->SetPoint(400,12.27,7.099822232e-305);
   graph->SetPoint(401,12.28,7.099822232e-305);
   graph->SetPoint(402,12.29,7.099822232e-305);
   graph->SetPoint(403,12.3,7.099822232e-305);
   graph->SetPoint(404,12.31,7.099822232e-305);
   graph->SetPoint(405,12.32,7.099822232e-305);
   graph->SetPoint(406,12.33,7.099822232e-305);
   graph->SetPoint(407,12.34,7.099822232e-305);
   graph->SetPoint(408,12.35,7.099822232e-305);
   graph->SetPoint(409,12.36,7.099822232e-305);
   graph->SetPoint(410,12.37,7.099822232e-305);
   graph->SetPoint(411,12.38,7.099822232e-305);
   graph->SetPoint(412,12.39,7.099822232e-305);
   graph->SetPoint(413,12.4,7.099822232e-305);
   graph->SetPoint(414,12.41,7.099822232e-305);
   graph->SetPoint(415,12.42,7.099822232e-305);
   graph->SetPoint(416,12.43,7.099822232e-305);
   graph->SetPoint(417,12.44,7.099822232e-305);
   graph->SetPoint(418,12.45,7.099822232e-305);
   graph->SetPoint(419,12.46,7.099822232e-305);
   graph->SetPoint(420,12.47,7.099822232e-305);
   graph->SetPoint(421,12.48,7.099822232e-305);
   graph->SetPoint(422,12.49,7.099822232e-305);
   graph->SetPoint(423,12.5,7.099822232e-305);
   graph->SetPoint(424,12.5,7.099822232e-305);
   graph->SetPoint(425,12.51,7.099822232e-305);
   graph->SetPoint(426,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4 = new TH1F("Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4","Projection of manca(Y02)",427,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->SetMaximum(1754.751);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]_Comp[needham_Y023S]4);
   
   graph->Draw("l");
   
   graph = new TGraph(430);
   graph->SetName("manca_Y02_Norm[m_Y]");
   graph->SetTitle("Projection of manca(Y02)");
   graph->SetFillColor(1);
   graph->SetLineColor(92);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(1.2);
   graph->SetPoint(0,8.49,0);
   graph->SetPoint(1,8.49,1970.279499);
   graph->SetPoint(2,8.5,1970.279499);
   graph->SetPoint(3,8.51,1960.834108);
   graph->SetPoint(4,8.52,1951.45326);
   graph->SetPoint(5,8.53,1942.13738);
   graph->SetPoint(6,8.54,1932.886924);
   graph->SetPoint(7,8.55,1923.702375);
   graph->SetPoint(8,8.56,1914.584248);
   graph->SetPoint(9,8.57,1905.53309);
   graph->SetPoint(10,8.58,1896.549484);
   graph->SetPoint(11,8.59,1887.634048);
   graph->SetPoint(12,8.6,1878.787442);
   graph->SetPoint(13,8.61,1870.010366);
   graph->SetPoint(14,8.62,1861.303564);
   graph->SetPoint(15,8.63,1852.667828);
   graph->SetPoint(16,8.64,1844.103998);
   graph->SetPoint(17,8.65,1835.612972);
   graph->SetPoint(18,8.66,1827.195701);
   graph->SetPoint(19,8.67,1818.853198);
   graph->SetPoint(20,8.68,1810.586541);
   graph->SetPoint(21,8.69,1802.39688);
   graph->SetPoint(22,8.7,1794.285436);
   graph->SetPoint(23,8.71,1786.253512);
   graph->SetPoint(24,8.72,1778.302498);
   graph->SetPoint(25,8.73,1770.433872);
   graph->SetPoint(26,8.74,1762.649217);
   graph->SetPoint(27,8.75,1754.950218);
   graph->SetPoint(28,8.76,1747.338677);
   graph->SetPoint(29,8.77,1739.81652);
   graph->SetPoint(30,8.78,1732.385807);
   graph->SetPoint(31,8.79,1725.048745);
   graph->SetPoint(32,8.8,1717.807694);
   graph->SetPoint(33,8.81,1710.66519);
   graph->SetPoint(34,8.82,1703.623949);
   graph->SetPoint(35,8.83,1696.686893);
   graph->SetPoint(36,8.84,1689.857161);
   graph->SetPoint(37,8.85,1683.138131);
   graph->SetPoint(38,8.86,1676.533446);
   graph->SetPoint(39,8.87,1670.047032);
   graph->SetPoint(40,8.88,1663.683131);
   graph->SetPoint(41,8.89,1657.44633);
   graph->SetPoint(42,8.9,1651.341596);
   graph->SetPoint(43,8.91,1645.374313);
   graph->SetPoint(44,8.92,1639.550329);
   graph->SetPoint(45,8.93,1633.876004);
   graph->SetPoint(46,8.94,1628.358264);
   graph->SetPoint(47,8.95,1623.00467);
   graph->SetPoint(48,8.96,1617.823482);
   graph->SetPoint(49,8.97,1612.82375);
   graph->SetPoint(50,8.98,1608.015402);
   graph->SetPoint(51,8.99,1603.409355);
   graph->SetPoint(52,9,1599.01764);
   graph->SetPoint(53,9.01,1594.853542);
   graph->SetPoint(54,9.02,1590.931774);
   graph->SetPoint(55,9.03,1587.268665);
   graph->SetPoint(56,9.04,1583.882389);
   graph->SetPoint(57,9.05,1580.793234);
   graph->SetPoint(58,9.06,1578.023911);
   graph->SetPoint(59,9.07,1575.599932);
   graph->SetPoint(60,9.08,1573.550047);
   graph->SetPoint(61,9.09,1571.906778);
   graph->SetPoint(62,9.1,1570.707053);
   graph->SetPoint(63,9.11,1569.992976);
   graph->SetPoint(64,9.12,1569.81277);
   graph->SetPoint(65,9.13,1570.221923);
   graph->SetPoint(66,9.14,1571.284609);
   graph->SetPoint(67,9.15,1573.075456);
   graph->SetPoint(68,9.16,1575.681763);
   graph->SetPoint(69,9.17,1579.206304);
   graph->SetPoint(70,9.18,1583.770921);
   graph->SetPoint(71,9.19,1589.521153);
   graph->SetPoint(72,9.2,1596.632292);
   graph->SetPoint(73,9.21,1605.317398);
   graph->SetPoint(74,9.22,1615.83805);
   graph->SetPoint(75,9.23,1628.518986);
   graph->SetPoint(76,9.24,1643.768398);
   graph->SetPoint(77,9.25,1662.106586);
   graph->SetPoint(78,9.26,1684.207281);
   graph->SetPoint(79,9.27,1710.958721);
   graph->SetPoint(80,9.28,1743.556414);
   graph->SetPoint(81,9.29,1783.648601);
   graph->SetPoint(82,9.3,1833.573014);
   graph->SetPoint(83,9.31,1896.759557);
   graph->SetPoint(84,9.32,1978.452538);
   graph->SetPoint(85,9.33,2087.093383);
   graph->SetPoint(86,9.34,2237.195239);
   graph->SetPoint(87,9.35,2455.999164);
   graph->SetPoint(88,9.355,2607.014088);
   graph->SetPoint(89,9.36,2801.345681);
   graph->SetPoint(90,9.365,3060.215326);
   graph->SetPoint(91,9.37,3421.417522);
   graph->SetPoint(92,9.375,3958.740169);
   graph->SetPoint(93,9.38,4669.263874);
   graph->SetPoint(94,9.385,5498.803015);
   graph->SetPoint(95,9.39,6448.22837);
   graph->SetPoint(96,9.395,7512.712403);
   graph->SetPoint(97,9.4,8680.793554);
   graph->SetPoint(98,9.405,9933.780935);
   graph->SetPoint(99,9.41,11245.62528);
   graph->SetPoint(100,9.42,13908.12254);
   graph->SetPoint(101,9.425,15176.87469);
   graph->SetPoint(102,9.43,16344.53657);
   graph->SetPoint(103,9.435,17366.60213);
   graph->SetPoint(104,9.44,18201.91029);
   graph->SetPoint(105,9.445,18815.37553);
   graph->SetPoint(106,9.45,19180.42045);
   graph->SetPoint(107,9.455,19280.87588);
   graph->SetPoint(108,9.46,19112.15916);
   graph->SetPoint(109,9.465,18681.611);
   graph->SetPoint(110,9.47,18007.95653);
   graph->SetPoint(111,9.475,17119.94549);
   graph->SetPoint(112,9.48,16054.30929);
   graph->SetPoint(113,9.485,14853.23702);
   graph->SetPoint(114,9.49,13561.61168);
   graph->SetPoint(115,9.5,10883.42879);
   graph->SetPoint(116,9.505,9576.731326);
   graph->SetPoint(117,9.51,8335.598046);
   graph->SetPoint(118,9.515,7184.383512);
   graph->SetPoint(119,9.52,6140.066559);
   graph->SetPoint(120,9.525,5212.497876);
   graph->SetPoint(121,9.53,4405.086396);
   graph->SetPoint(122,9.535,3715.794736);
   graph->SetPoint(123,9.54,3138.308039);
   graph->SetPoint(124,9.545,2663.250056);
   graph->SetPoint(125,9.55,2279.341215);
   graph->SetPoint(126,9.555,1974.421015);
   graph->SetPoint(127,9.56,1736.28668);
   graph->SetPoint(128,9.565,1553.327809);
   graph->SetPoint(129,9.57,1414.959924);
   graph->SetPoint(130,9.58,1236.152785);
   graph->SetPoint(131,9.59,1141.816837);
   graph->SetPoint(132,9.6,1093.870072);
   graph->SetPoint(133,9.61,1069.619814);
   graph->SetPoint(134,9.62,1056.674387);
   graph->SetPoint(135,9.63,1048.797357);
   graph->SetPoint(136,9.64,1043.085496);
   graph->SetPoint(137,9.65,1038.286753);
   graph->SetPoint(138,9.66,1033.902181);
   graph->SetPoint(139,9.67,1029.750812);
   graph->SetPoint(140,9.68,1025.776801);
   graph->SetPoint(141,9.69,1021.970876);
   graph->SetPoint(142,9.7,1018.340933);
   graph->SetPoint(143,9.71,1014.902036);
   graph->SetPoint(144,9.72,1011.673545);
   graph->SetPoint(145,9.73,1008.678732);
   graph->SetPoint(146,9.74,1005.945313);
   graph->SetPoint(147,9.75,1003.506422);
   graph->SetPoint(148,9.76,1001.401977);
   graph->SetPoint(149,9.77,999.6804991);
   graph->SetPoint(150,9.78,998.4015676);
   graph->SetPoint(151,9.79,997.6391609);
   graph->SetPoint(152,9.8,997.4862962);
   graph->SetPoint(153,9.81,998.0615849);
   graph->SetPoint(154,9.82,999.5187027);
   graph->SetPoint(155,9.83,1002.060403);
   graph->SetPoint(156,9.84,1005.959841);
   graph->SetPoint(157,9.85,1011.594087);
   graph->SetPoint(158,9.86,1019.498798);
   graph->SetPoint(159,9.87,1030.461504);
   graph->SetPoint(160,9.88,1045.689521);
   graph->SetPoint(161,9.89,1067.132925);
   graph->SetPoint(162,9.9,1098.159997);
   graph->SetPoint(163,9.91,1145.133713);
   graph->SetPoint(164,9.92,1221.692617);
   graph->SetPoint(165,9.93,1363.315483);
   graph->SetPoint(166,9.94,1632.228188);
   graph->SetPoint(167,9.95,1995.33831);
   graph->SetPoint(168,9.96,2443.202114);
   graph->SetPoint(169,9.97,2953.128904);
   graph->SetPoint(170,9.98,3483.30426);
   graph->SetPoint(171,9.99,3976.598671);
   graph->SetPoint(172,10,4369.830147);
   graph->SetPoint(173,10.005,4510.685404);
   graph->SetPoint(174,10.01,4606.700116);
   graph->SetPoint(175,10.015,4654.064288);
   graph->SetPoint(176,10.02,4650.83428);
   graph->SetPoint(177,10.025,4597.059875);
   graph->SetPoint(178,10.03,4494.781059);
   graph->SetPoint(179,10.035,4347.894848);
   graph->SetPoint(180,10.04,4161.904256);
   graph->SetPoint(181,10.05,3700.509073);
   graph->SetPoint(182,10.06,3172.234786);
   graph->SetPoint(183,10.07,2638.551874);
   graph->SetPoint(184,10.08,2149.402598);
   graph->SetPoint(185,10.09,1736.713013);
   graph->SetPoint(186,10.1,1413.444579);
   graph->SetPoint(187,10.11,1177.005691);
   graph->SetPoint(188,10.12,1014.87106);
   graph->SetPoint(189,10.13,910.28678);
   graph->SetPoint(190,10.14,846.649946);
   graph->SetPoint(191,10.15,810.0542824);
   graph->SetPoint(192,10.16,790.1987835);
   graph->SetPoint(193,10.17,780.2036346);
   graph->SetPoint(194,10.18,775.9074372);
   graph->SetPoint(195,10.19,775.070861);
   graph->SetPoint(196,10.2,776.7217898);
   graph->SetPoint(197,10.21,780.7311975);
   graph->SetPoint(198,10.22,787.6397332);
   graph->SetPoint(199,10.23,798.7724485);
   graph->SetPoint(200,10.24,816.8316188);
   graph->SetPoint(201,10.25,847.7201661);
   graph->SetPoint(202,10.26,906.9099594);
   graph->SetPoint(203,10.27,1016.304454);
   graph->SetPoint(204,10.28,1161.477027);
   graph->SetPoint(205,10.29,1339.493029);
   graph->SetPoint(206,10.3,1541.727725);
   graph->SetPoint(207,10.31,1752.56853);
   graph->SetPoint(208,10.32,1950.716691);
   graph->SetPoint(209,10.33,2112.370129);
   graph->SetPoint(210,10.34,2215.733864);
   graph->SetPoint(211,10.35,2245.709968);
   graph->SetPoint(212,10.36,2197.381185);
   graph->SetPoint(213,10.37,2077.180821);
   graph->SetPoint(214,10.38,1901.365451);
   graph->SetPoint(215,10.39,1692.289962);
   graph->SetPoint(216,10.4,1473.660704);
   graph->SetPoint(217,10.41,1266.149148);
   graph->SetPoint(218,10.42,1084.448352);
   graph->SetPoint(219,10.43,936.2324972);
   graph->SetPoint(220,10.44,822.8270491);
   graph->SetPoint(221,10.45,740.9604609);
   graph->SetPoint(222,10.46,684.8502418);
   graph->SetPoint(223,10.47,648.0266945);
   graph->SetPoint(224,10.48,624.5788558);
   graph->SetPoint(225,10.49,609.7785272);
   graph->SetPoint(226,10.5,600.2143267);
   graph->SetPoint(227,10.51,593.6310249);
   graph->SetPoint(228,10.52,588.649599);
   graph->SetPoint(229,10.53,584.4852673);
   graph->SetPoint(230,10.54,580.720595);
   graph->SetPoint(231,10.55,577.1473898);
   graph->SetPoint(232,10.56,573.6680497);
   graph->SetPoint(233,10.57,570.2394698);
   graph->SetPoint(234,10.58,566.8436719);
   graph->SetPoint(235,10.59,563.4735453);
   graph->SetPoint(236,10.6,560.1263984);
   graph->SetPoint(237,10.61,556.801231);
   graph->SetPoint(238,10.62,553.4976535);
   graph->SetPoint(239,10.63,550.2154844);
   graph->SetPoint(240,10.64,546.9546097);
   graph->SetPoint(241,10.65,543.7149355);
   graph->SetPoint(242,10.66,540.4963744);
   graph->SetPoint(243,10.67,537.2988407);
   graph->SetPoint(244,10.68,534.1222496);
   graph->SetPoint(245,10.69,530.9665163);
   graph->SetPoint(246,10.7,527.8315566);
   graph->SetPoint(247,10.71,524.7172865);
   graph->SetPoint(248,10.72,521.6236221);
   graph->SetPoint(249,10.73,518.5504801);
   graph->SetPoint(250,10.74,515.4977772);
   graph->SetPoint(251,10.75,512.4654305);
   graph->SetPoint(252,10.76,509.4533572);
   graph->SetPoint(253,10.77,506.461475);
   graph->SetPoint(254,10.78,503.4897016);
   graph->SetPoint(255,10.79,500.5379553);
   graph->SetPoint(256,10.8,497.6061544);
   graph->SetPoint(257,10.81,494.6942175);
   graph->SetPoint(258,10.82,491.8020634);
   graph->SetPoint(259,10.83,488.9296115);
   graph->SetPoint(260,10.84,486.076781);
   graph->SetPoint(261,10.85,483.2434917);
   graph->SetPoint(262,10.86,480.4296635);
   graph->SetPoint(263,10.87,477.6352166);
   graph->SetPoint(264,10.88,474.8600715);
   graph->SetPoint(265,10.89,472.1041488);
   graph->SetPoint(266,10.9,469.3673695);
   graph->SetPoint(267,10.91,466.6496549);
   graph->SetPoint(268,10.92,463.9509263);
   graph->SetPoint(269,10.93,461.2711056);
   graph->SetPoint(270,10.94,458.6101148);
   graph->SetPoint(271,10.95,455.9678759);
   graph->SetPoint(272,10.96,453.3443116);
   graph->SetPoint(273,10.97,450.7393446);
   graph->SetPoint(274,10.98,448.1528979);
   graph->SetPoint(275,10.99,445.5848946);
   graph->SetPoint(276,11,443.0352583);
   graph->SetPoint(277,11.01,440.5039126);
   graph->SetPoint(278,11.02,437.9907817);
   graph->SetPoint(279,11.03,435.4957897);
   graph->SetPoint(280,11.04,433.018861);
   graph->SetPoint(281,11.05,430.5599205);
   graph->SetPoint(282,11.06,428.118893);
   graph->SetPoint(283,11.07,425.6957037);
   graph->SetPoint(284,11.08,423.2902782);
   graph->SetPoint(285,11.09,420.902542);
   graph->SetPoint(286,11.1,418.5324212);
   graph->SetPoint(287,11.11,416.1798419);
   graph->SetPoint(288,11.12,413.8447304);
   graph->SetPoint(289,11.13,411.5270136);
   graph->SetPoint(290,11.14,409.2266182);
   graph->SetPoint(291,11.15,406.9434714);
   graph->SetPoint(292,11.16,404.6775005);
   graph->SetPoint(293,11.17,402.4286332);
   graph->SetPoint(294,11.18,400.1967973);
   graph->SetPoint(295,11.19,397.9819209);
   graph->SetPoint(296,11.2,395.7839323);
   graph->SetPoint(297,11.21,393.60276);
   graph->SetPoint(298,11.22,391.4383328);
   graph->SetPoint(299,11.23,389.2905797);
   graph->SetPoint(300,11.24,387.1594301);
   graph->SetPoint(301,11.25,385.0448132);
   graph->SetPoint(302,11.26,382.9466589);
   graph->SetPoint(303,11.27,380.8648972);
   graph->SetPoint(304,11.28,378.7994581);
   graph->SetPoint(305,11.29,376.750272);
   graph->SetPoint(306,11.3,374.7172696);
   graph->SetPoint(307,11.31,372.7003818);
   graph->SetPoint(308,11.32,370.6995396);
   graph->SetPoint(309,11.33,368.7146743);
   graph->SetPoint(310,11.34,366.7457175);
   graph->SetPoint(311,11.35,364.7926009);
   graph->SetPoint(312,11.36,362.8552565);
   graph->SetPoint(313,11.37,360.9336165);
   graph->SetPoint(314,11.38,359.0276133);
   graph->SetPoint(315,11.39,357.1371796);
   graph->SetPoint(316,11.4,355.2622483);
   graph->SetPoint(317,11.41,353.4027524);
   graph->SetPoint(318,11.42,351.5586253);
   graph->SetPoint(319,11.43,349.7298005);
   graph->SetPoint(320,11.44,347.9162117);
   graph->SetPoint(321,11.45,346.117793);
   graph->SetPoint(322,11.46,344.3344786);
   graph->SetPoint(323,11.47,342.5662027);
   graph->SetPoint(324,11.48,340.8129002);
   graph->SetPoint(325,11.49,339.0745057);
   graph->SetPoint(326,11.5,337.3509544);
   graph->SetPoint(327,11.51,335.6421815);
   graph->SetPoint(328,11.52,333.9481226);
   graph->SetPoint(329,11.53,332.2687133);
   graph->SetPoint(330,11.54,330.6038895);
   graph->SetPoint(331,11.55,328.9535874);
   graph->SetPoint(332,11.56,327.3177434);
   graph->SetPoint(333,11.57,325.6962939);
   graph->SetPoint(334,11.58,324.0891757);
   graph->SetPoint(335,11.59,322.4963258);
   graph->SetPoint(336,11.6,320.9176814);
   graph->SetPoint(337,11.61,319.3531799);
   graph->SetPoint(338,11.62,317.8027589);
   graph->SetPoint(339,11.63,316.2663561);
   graph->SetPoint(340,11.64,314.7439097);
   graph->SetPoint(341,11.65,313.2353577);
   graph->SetPoint(342,11.66,311.7406387);
   graph->SetPoint(343,11.67,310.2596913);
   graph->SetPoint(344,11.68,308.7924543);
   graph->SetPoint(345,11.69,307.3388667);
   graph->SetPoint(346,11.7,305.8988679);
   graph->SetPoint(347,11.71,304.4723972);
   graph->SetPoint(348,11.72,303.0593943);
   graph->SetPoint(349,11.73,301.659799);
   graph->SetPoint(350,11.74,300.2735515);
   graph->SetPoint(351,11.75,298.9005919);
   graph->SetPoint(352,11.76,297.5408608);
   graph->SetPoint(353,11.77,296.1942987);
   graph->SetPoint(354,11.78,294.8608465);
   graph->SetPoint(355,11.79,293.5404454);
   graph->SetPoint(356,11.8,292.2330364);
   graph->SetPoint(357,11.81,290.9385612);
   graph->SetPoint(358,11.82,289.6569612);
   graph->SetPoint(359,11.83,288.3881784);
   graph->SetPoint(360,11.84,287.1321548);
   graph->SetPoint(361,11.85,285.8888327);
   graph->SetPoint(362,11.86,284.6581544);
   graph->SetPoint(363,11.87,283.4400625);
   graph->SetPoint(364,11.88,282.2345);
   graph->SetPoint(365,11.89,281.0414097);
   graph->SetPoint(366,11.9,279.860735);
   graph->SetPoint(367,11.91,278.6924191);
   graph->SetPoint(368,11.92,277.5364056);
   graph->SetPoint(369,11.93,276.3926384);
   graph->SetPoint(370,11.94,275.2610614);
   graph->SetPoint(371,11.95,274.1416187);
   graph->SetPoint(372,11.96,273.0342548);
   graph->SetPoint(373,11.97,271.938914);
   graph->SetPoint(374,11.98,270.8555411);
   graph->SetPoint(375,11.99,269.7840811);
   graph->SetPoint(376,12,268.724479);
   graph->SetPoint(377,12.01,267.67668);
   graph->SetPoint(378,12.02,266.6406298);
   graph->SetPoint(379,12.03,265.6162738);
   graph->SetPoint(380,12.04,264.603558);
   graph->SetPoint(381,12.05,263.6024283);
   graph->SetPoint(382,12.06,262.612831);
   graph->SetPoint(383,12.07,261.6347123);
   graph->SetPoint(384,12.08,260.668019);
   graph->SetPoint(385,12.09,259.7126977);
   graph->SetPoint(386,12.1,258.7686954);
   graph->SetPoint(387,12.11,257.8359592);
   graph->SetPoint(388,12.12,256.9144363);
   graph->SetPoint(389,12.13,256.0040743);
   graph->SetPoint(390,12.14,255.1048207);
   graph->SetPoint(391,12.15,254.2166235);
   graph->SetPoint(392,12.16,253.3394305);
   graph->SetPoint(393,12.17,252.4731901);
   graph->SetPoint(394,12.18,251.6178505);
   graph->SetPoint(395,12.19,250.7733603);
   graph->SetPoint(396,12.2,249.9396682);
   graph->SetPoint(397,12.21,249.1167231);
   graph->SetPoint(398,12.22,248.3044741);
   graph->SetPoint(399,12.23,247.5028703);
   graph->SetPoint(400,12.24,246.7118613);
   graph->SetPoint(401,12.25,245.9313966);
   graph->SetPoint(402,12.26,245.1614259);
   graph->SetPoint(403,12.27,244.4018992);
   graph->SetPoint(404,12.28,243.6527666);
   graph->SetPoint(405,12.29,242.9139783);
   graph->SetPoint(406,12.3,242.1854849);
   graph->SetPoint(407,12.31,241.4672369);
   graph->SetPoint(408,12.32,240.7591851);
   graph->SetPoint(409,12.33,240.0612804);
   graph->SetPoint(410,12.34,239.3734741);
   graph->SetPoint(411,12.35,238.6957174);
   graph->SetPoint(412,12.36,238.0279617);
   graph->SetPoint(413,12.37,237.3701587);
   graph->SetPoint(414,12.38,236.7222602);
   graph->SetPoint(415,12.39,236.0842182);
   graph->SetPoint(416,12.4,235.4559847);
   graph->SetPoint(417,12.41,234.8375121);
   graph->SetPoint(418,12.42,234.2287529);
   graph->SetPoint(419,12.43,233.6296596);
   graph->SetPoint(420,12.44,233.0401851);
   graph->SetPoint(421,12.45,232.4602822);
   graph->SetPoint(422,12.46,231.8899042);
   graph->SetPoint(423,12.47,231.3290044);
   graph->SetPoint(424,12.48,230.777536);
   graph->SetPoint(425,12.49,230.2354528);
   graph->SetPoint(426,12.5,229.7027086);
   graph->SetPoint(427,12.5,229.7027086);
   graph->SetPoint(428,12.51,229.7027086);
   graph->SetPoint(429,12.51,0);
   
   TH1F *Graph_manca_Y02_Norm[m_Y]5 = new TH1F("Graph_manca_Y02_Norm[m_Y]5","Projection of manca(Y02)",430,8.088,12.912);
   Graph_manca_Y02_Norm[m_Y]5->SetMinimum(0);
   Graph_manca_Y02_Norm[m_Y]5->SetMaximum(21208.96);
   Graph_manca_Y02_Norm[m_Y]5->SetDirectory(0);
   Graph_manca_Y02_Norm[m_Y]5->SetStats(0);
   Graph_manca_Y02_Norm[m_Y]5->SetMarkerStyle(20);
   Graph_manca_Y02_Norm[m_Y]5->SetMarkerSize(1.2);
   Graph_manca_Y02_Norm[m_Y]5->GetXaxis()->SetNdivisions(505);
   Graph_manca_Y02_Norm[m_Y]5->GetXaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]5->GetXaxis()->SetLabelOffset(0.015);
   Graph_manca_Y02_Norm[m_Y]5->GetXaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]5->GetXaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]5->GetXaxis()->SetTitleFont(132);
   Graph_manca_Y02_Norm[m_Y]5->GetYaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]5->GetYaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]5->GetYaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]5->GetYaxis()->SetTitleFont(42);
   Graph_manca_Y02_Norm[m_Y]5->GetZaxis()->SetLabelFont(132);
   Graph_manca_Y02_Norm[m_Y]5->GetZaxis()->SetLabelSize(0.05);
   Graph_manca_Y02_Norm[m_Y]5->GetZaxis()->SetTitleSize(0.06);
   Graph_manca_Y02_Norm[m_Y]5->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_manca_Y02_Norm[m_Y]5);
   
   graph->Draw("l");
   
   grae = new TGraphAsymmErrors(400);
   grae->SetName("h_ds_1020");
   grae->SetTitle("Histogram of ds_1020_plot__m_Y");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(0.5);
   grae->SetPoint(0,8.505,1916.745);
   grae->SetPointError(0,0.005,0.005,69.98497,69.98497);
   grae->SetPoint(1,8.515,1810.598);
   grae->SetPointError(1,0.005,0.005,67.83298,67.83298);
   grae->SetPoint(2,8.525,1962.475);
   grae->SetPointError(2,0.005,0.005,70.65818,70.65818);
   grae->SetPoint(3,8.535,1958.068);
   grae->SetPointError(3,0.005,0.005,70.74103,70.74103);
   grae->SetPoint(4,8.545,1919.493);
   grae->SetPointError(4,0.005,0.005,70.08564,70.08564);
   grae->SetPoint(5,8.555,1898.172);
   grae->SetPointError(5,0.005,0.005,69.57537,69.57537);
   grae->SetPoint(6,8.565,1911.203);
   grae->SetPointError(6,0.005,0.005,69.82024,69.82024);
   grae->SetPoint(7,8.575,1869.434);
   grae->SetPointError(7,0.005,0.005,69.12645,69.12645);
   grae->SetPoint(8,8.585,1743.34);
   grae->SetPointError(8,0.005,0.005,66.73806,66.73806);
   grae->SetPoint(9,8.595,1923.465);
   grae->SetPointError(9,0.005,0.005,70.13937,70.13937);
   grae->SetPoint(10,8.605,1893.275);
   grae->SetPointError(10,0.005,0.005,69.3963,69.3963);
   grae->SetPoint(11,8.615,1846.252);
   grae->SetPointError(11,0.005,0.005,68.54581,68.54581);
   grae->SetPoint(12,8.625,1917.283);
   grae->SetPointError(12,0.005,0.005,69.89618,69.89618);
   grae->SetPoint(13,8.635,1951.64);
   grae->SetPointError(13,0.005,0.005,70.59596,70.59596);
   grae->SetPoint(14,8.645,1862.409);
   grae->SetPointError(14,0.005,0.005,68.77646,68.77646);
   grae->SetPoint(15,8.655,1810.405);
   grae->SetPointError(15,0.005,0.005,67.92523,67.92523);
   grae->SetPoint(16,8.665,1810.822);
   grae->SetPointError(16,0.005,0.005,68.03348,68.03348);
   grae->SetPoint(17,8.675,1858.097);
   grae->SetPointError(17,0.005,0.005,68.80035,68.80035);
   grae->SetPoint(18,8.685,1818.576);
   grae->SetPointError(18,0.005,0.005,68.08551,68.08551);
   grae->SetPoint(19,8.695,1822.049);
   grae->SetPointError(19,0.005,0.005,67.9816,67.9816);
   grae->SetPoint(20,8.705,1825.749);
   grae->SetPointError(20,0.005,0.005,68.21252,68.21252);
   grae->SetPoint(21,8.715,1760.193);
   grae->SetPointError(21,0.005,0.005,67.13718,67.13718);
   grae->SetPoint(22,8.725,1682.656);
   grae->SetPointError(22,0.005,0.005,65.37352,65.37352);
   grae->SetPoint(23,8.735,1776.079);
   grae->SetPointError(23,0.005,0.005,67.25127,67.25127);
   grae->SetPoint(24,8.745,1864.797);
   grae->SetPointError(24,0.005,0.005,68.8603,68.8603);
   grae->SetPoint(25,8.755,1826.477);
   grae->SetPointError(25,0.005,0.005,68.09593,68.09593);
   grae->SetPoint(26,8.765,1776.984);
   grae->SetPointError(26,0.005,0.005,67.18545,67.18545);
   grae->SetPoint(27,8.775,1694.568);
   grae->SetPointError(27,0.005,0.005,65.68814,65.68814);
   grae->SetPoint(28,8.785,1731.766);
   grae->SetPointError(28,0.005,0.005,66.18337,66.18337);
   grae->SetPoint(29,8.795,1826.842);
   grae->SetPointError(29,0.005,0.005,68.15998,68.15998);
   grae->SetPoint(30,8.805,1618.743);
   grae->SetPointError(30,0.005,0.005,64.15611,64.15611);
   grae->SetPoint(31,8.815,1705.324);
   grae->SetPointError(31,0.005,0.005,65.75718,65.75718);
   grae->SetPoint(32,8.825,1701.973);
   grae->SetPointError(32,0.005,0.005,65.77769,65.77769);
   grae->SetPoint(33,8.835,1616.158);
   grae->SetPointError(33,0.005,0.005,64.04839,64.04839);
   grae->SetPoint(34,8.845,1713.745);
   grae->SetPointError(34,0.005,0.005,65.88519,65.88519);
   grae->SetPoint(35,8.855,1723.111);
   grae->SetPointError(35,0.005,0.005,66.09568,66.09568);
   grae->SetPoint(36,8.865,1702.857);
   grae->SetPointError(36,0.005,0.005,65.81304,65.81304);
   grae->SetPoint(37,8.875,1662.06);
   grae->SetPointError(37,0.005,0.005,65.01803,65.01803);
   grae->SetPoint(38,8.885,1648.724);
   grae->SetPointError(38,0.005,0.005,64.7452,64.7452);
   grae->SetPoint(39,8.895,1495.454);
   grae->SetPointError(39,0.005,0.005,61.58383,61.58383);
   grae->SetPoint(40,8.905,1704.245);
   grae->SetPointError(40,0.005,0.005,65.86716,65.86716);
   grae->SetPoint(41,8.915,1648.715);
   grae->SetPointError(41,0.005,0.005,64.68862,64.68862);
   grae->SetPoint(42,8.925,1714.554);
   grae->SetPointError(42,0.005,0.005,65.96146,65.96146);
   grae->SetPoint(43,8.935,1716.273);
   grae->SetPointError(43,0.005,0.005,66.03176,66.03176);
   grae->SetPoint(44,8.945,1530.711);
   grae->SetPointError(44,0.005,0.005,62.24349,62.24349);
   grae->SetPoint(45,8.955,1682.827);
   grae->SetPointError(45,0.005,0.005,65.42745,65.42745);
   grae->SetPoint(46,8.965,1637.187);
   grae->SetPointError(46,0.005,0.005,64.48676,64.48676);
   grae->SetPoint(47,8.975,1567.987);
   grae->SetPointError(47,0.005,0.005,62.98246,62.98246);
   grae->SetPoint(48,8.985,1618.208);
   grae->SetPointError(48,0.005,0.005,64.08762,64.08762);
   grae->SetPoint(49,8.995,1680.495);
   grae->SetPointError(49,0.005,0.005,65.28963,65.28963);
   grae->SetPoint(50,9.005,1569.103);
   grae->SetPointError(50,0.005,0.005,62.97902,62.97902);
   grae->SetPoint(51,9.015,1627.275);
   grae->SetPointError(51,0.005,0.005,64.19466,64.19466);
   grae->SetPoint(52,9.025,1642.938);
   grae->SetPointError(52,0.005,0.005,64.51379,64.51379);
   grae->SetPoint(53,9.035,1609.074);
   grae->SetPointError(53,0.005,0.005,63.92155,63.92155);
   grae->SetPoint(54,9.045,1543.257);
   grae->SetPointError(54,0.005,0.005,62.49822,62.49822);
   grae->SetPoint(55,9.055,1513.361);
   grae->SetPointError(55,0.005,0.005,61.8465,61.8465);
   grae->SetPoint(56,9.065,1470.146);
   grae->SetPointError(56,0.005,0.005,61.00611,61.00611);
   grae->SetPoint(57,9.075,1529.355);
   grae->SetPointError(57,0.005,0.005,62.13869,62.13869);
   grae->SetPoint(58,9.085,1648.41);
   grae->SetPointError(58,0.005,0.005,64.57642,64.57642);
   grae->SetPoint(59,9.095,1575.465);
   grae->SetPointError(59,0.005,0.005,63.08182,63.08182);
   grae->SetPoint(60,9.105,1538.701);
   grae->SetPointError(60,0.005,0.005,62.36517,62.36517);
   grae->SetPoint(61,9.115,1529.509);
   grae->SetPointError(61,0.005,0.005,62.14421,62.14421);
   grae->SetPoint(62,9.125,1484.944);
   grae->SetPointError(62,0.005,0.005,61.30619,61.30619);
   grae->SetPoint(63,9.135,1491.262);
   grae->SetPointError(63,0.005,0.005,61.3553,61.3553);
   grae->SetPoint(64,9.145,1582.844);
   grae->SetPointError(64,0.005,0.005,63.27273,63.27273);
   grae->SetPoint(65,9.155,1575.89);
   grae->SetPointError(65,0.005,0.005,63.04449,63.04449);
   grae->SetPoint(66,9.165,1562.605);
   grae->SetPointError(66,0.005,0.005,62.9231,62.9231);
   grae->SetPoint(67,9.175,1653.751);
   grae->SetPointError(67,0.005,0.005,64.74116,64.74116);
   grae->SetPoint(68,9.185,1554.432);
   grae->SetPointError(68,0.005,0.005,62.64484,62.64484);
   grae->SetPoint(69,9.195,1600.996);
   grae->SetPointError(69,0.005,0.005,63.60414,63.60414);
   grae->SetPoint(70,9.205,1713.068);
   grae->SetPointError(70,0.005,0.005,65.75815,65.75815);
   grae->SetPoint(71,9.215,1471.585);
   grae->SetPointError(71,0.005,0.005,60.95566,60.95566);
   grae->SetPoint(72,9.225,1501.733);
   grae->SetPointError(72,0.005,0.005,61.52202,61.52202);
   grae->SetPoint(73,9.235,1648.058);
   grae->SetPointError(73,0.005,0.005,64.35949,64.35949);
   grae->SetPoint(74,9.245,1637.447);
   grae->SetPointError(74,0.005,0.005,64.14419,64.14419);
   grae->SetPoint(75,9.255,1513.051);
   grae->SetPointError(75,0.005,0.005,61.56734,61.56734);
   grae->SetPoint(76,9.265,1685.173);
   grae->SetPointError(76,0.005,0.005,65.16461,65.16461);
   grae->SetPoint(77,9.275,1697.453);
   grae->SetPointError(77,0.005,0.005,65.34876,65.34876);
   grae->SetPoint(78,9.285,1692.404);
   grae->SetPointError(78,0.005,0.005,65.09923,65.09923);
   grae->SetPoint(79,9.295,1733.465);
   grae->SetPointError(79,0.005,0.005,66.05627,66.05627);
   grae->SetPoint(80,9.305,1717.336);
   grae->SetPointError(80,0.005,0.005,65.62632,65.62632);
   grae->SetPoint(81,9.315,1801.834);
   grae->SetPointError(81,0.005,0.005,67.20898,67.20898);
   grae->SetPoint(82,9.325,2020.629);
   grae->SetPointError(82,0.005,0.005,71.19327,71.19327);
   grae->SetPoint(83,9.335,2258.275);
   grae->SetPointError(83,0.005,0.005,75.12954,75.12954);
   grae->SetPoint(84,9.345,2375.02);
   grae->SetPointError(84,0.005,0.005,76.91486,76.91486);
   grae->SetPoint(85,9.355,2801.571);
   grae->SetPointError(85,0.005,0.005,83.51715,83.51715);
   grae->SetPoint(86,9.365,3525.342);
   grae->SetPointError(86,0.005,0.005,93.65754,93.65754);
   grae->SetPoint(87,9.375,4228.636);
   grae->SetPointError(87,0.005,0.005,102.4549,102.4549);
   grae->SetPoint(88,9.385,5637.271);
   grae->SetPointError(88,0.005,0.005,118.1622,118.1622);
   grae->SetPoint(89,9.395,7166.242);
   grae->SetPointError(89,0.005,0.005,133.1748,133.1748);
   grae->SetPoint(90,9.405,9596.883);
   grae->SetPointError(90,0.005,0.005,154,154);
   grae->SetPoint(91,9.415,11819.68);
   grae->SetPointError(91,0.005,0.005,170.8124,170.8124);
   grae->SetPoint(92,9.425,14740.79);
   grae->SetPointError(92,0.005,0.005,190.7091,190.7091);
   grae->SetPoint(93,9.435,17577.13);
   grae->SetPointError(93,0.005,0.005,208.1927,208.1927);
   grae->SetPoint(94,9.445,18814.34);
   grae->SetPointError(94,0.005,0.005,215.3391,215.3391);
   grae->SetPoint(95,9.455,20175.84);
   grae->SetPointError(95,0.005,0.005,222.8962,222.8962);
   grae->SetPoint(96,9.465,18890.2);
   grae->SetPointError(96,0.005,0.005,215.7152,215.7152);
   grae->SetPoint(97,9.475,17326.68);
   grae->SetPointError(97,0.005,0.005,206.6324,206.6324);
   grae->SetPoint(98,9.485,15038.32);
   grae->SetPointError(98,0.005,0.005,192.5252,192.5252);
   grae->SetPoint(99,9.495,12157.88);
   grae->SetPointError(99,0.005,0.005,173.2551,173.2551);
   grae->SetPoint(100,9.505,9323.674);
   grae->SetPointError(100,0.005,0.005,151.6752,151.6752);
   grae->SetPoint(101,9.515,6769.133);
   grae->SetPointError(101,0.005,0.005,129.3467,129.3467);
   grae->SetPoint(102,9.525,5104.163);
   grae->SetPointError(102,0.005,0.005,112.45,112.45);
   grae->SetPoint(103,9.535,3743.184);
   grae->SetPointError(103,0.005,0.005,96.39466,96.39466);
   grae->SetPoint(104,9.545,2627.971);
   grae->SetPointError(104,0.005,0.005,80.81026,80.81026);
   grae->SetPoint(105,9.555,2272.945);
   grae->SetPointError(105,0.005,0.005,75.4111,75.4111);
   grae->SetPoint(106,9.565,1804.594);
   grae->SetPointError(106,0.005,0.005,67.22154,67.22154);
   grae->SetPoint(107,9.575,1437.507);
   grae->SetPointError(107,0.005,0.005,60.00611,60.00611);
   grae->SetPoint(108,9.585,1223.041);
   grae->SetPointError(108,0.005,0.005,55.41845,55.41845);
   grae->SetPoint(109,9.595,1209.498);
   grae->SetPointError(109,0.005,0.005,55.02731,55.02731);
   grae->SetPoint(110,9.605,1185.601);
   grae->SetPointError(110,0.005,0.005,54.38584,54.38584);
   grae->SetPoint(111,9.615,1161.249);
   grae->SetPointError(111,0.005,0.005,53.96237,53.96237);
   grae->SetPoint(112,9.625,1118.786);
   grae->SetPointError(112,0.005,0.005,52.90942,52.90942);
   grae->SetPoint(113,9.635,1085.199);
   grae->SetPointError(113,0.005,0.005,52.01766,52.01766);
   grae->SetPoint(114,9.645,972.2454);
   grae->SetPointError(114,0.005,0.005,49.28254,49.28254);
   grae->SetPoint(115,9.655,1056.888);
   grae->SetPointError(115,0.005,0.005,51.37164,51.37164);
   grae->SetPoint(116,9.665,1065.479);
   grae->SetPointError(116,0.005,0.005,51.67145,51.67145);
   grae->SetPoint(117,9.675,1005.824);
   grae->SetPointError(117,0.005,0.005,50.14967,50.14967);
   grae->SetPoint(118,9.685,1060.099);
   grae->SetPointError(118,0.005,0.005,51.46776,51.46776);
   grae->SetPoint(119,9.695,1052.617);
   grae->SetPointError(119,0.005,0.005,51.35127,51.35127);
   grae->SetPoint(120,9.705,1057.515);
   grae->SetPointError(120,0.005,0.005,51.40315,51.40315);
   grae->SetPoint(121,9.715,945.4648);
   grae->SetPointError(121,0.005,0.005,48.67761,48.67761);
   grae->SetPoint(122,9.725,958.1487);
   grae->SetPointError(122,0.005,0.005,48.87866,48.87866);
   grae->SetPoint(123,9.735,1009.73);
   grae->SetPointError(123,0.005,0.005,50.15785,50.15785);
   grae->SetPoint(124,9.745,882.3286);
   grae->SetPointError(124,0.005,0.005,46.94127,46.94127);
   grae->SetPoint(125,9.755,979.3652);
   grae->SetPointError(125,0.005,0.005,49.51379,49.51379);
   grae->SetPoint(126,9.765,1061.703);
   grae->SetPointError(126,0.005,0.005,51.42467,51.42467);
   grae->SetPoint(127,9.775,893.4271);
   grae->SetPointError(127,0.005,0.005,47.13311,47.13311);
   grae->SetPoint(128,9.785,1045.043);
   grae->SetPointError(128,0.005,0.005,50.98131,50.98131);
   grae->SetPoint(129,9.795,1094.819);
   grae->SetPointError(129,0.005,0.005,52.24753,52.24753);
   grae->SetPoint(130,9.805,1057.192);
   grae->SetPointError(130,0.005,0.005,51.14292,51.14292);
   grae->SetPoint(131,9.815,950.4371);
   grae->SetPointError(131,0.005,0.005,48.54085,48.54085);
   grae->SetPoint(132,9.825,996.4879);
   grae->SetPointError(132,0.005,0.005,49.68337,49.68337);
   grae->SetPoint(133,9.835,982.7037);
   grae->SetPointError(133,0.005,0.005,49.36406,49.36406);
   grae->SetPoint(134,9.845,1004.446);
   grae->SetPointError(134,0.005,0.005,50.08433,50.08433);
   grae->SetPoint(135,9.855,979.3809);
   grae->SetPointError(135,0.005,0.005,49.32364,49.32364);
   grae->SetPoint(136,9.865,953.2485);
   grae->SetPointError(136,0.005,0.005,48.69859,48.69859);
   grae->SetPoint(137,9.875,1062.856);
   grae->SetPointError(137,0.005,0.005,51.42592,51.42592);
   grae->SetPoint(138,9.885,1006.173);
   grae->SetPointError(138,0.005,0.005,49.85092,49.85092);
   grae->SetPoint(139,9.895,1081.781);
   grae->SetPointError(139,0.005,0.005,51.61692,51.61692);
   grae->SetPoint(140,9.905,1154.929);
   grae->SetPointError(140,0.005,0.005,53.38329,53.38329);
   grae->SetPoint(141,9.915,1189.04);
   grae->SetPointError(141,0.005,0.005,54.15112,54.15112);
   grae->SetPoint(142,9.925,1396.847);
   grae->SetPointError(142,0.005,0.005,58.44662,58.44662);
   grae->SetPoint(143,9.935,1552.717);
   grae->SetPointError(143,0.005,0.005,61.76874,61.76874);
   grae->SetPoint(144,9.945,1851.305);
   grae->SetPointError(144,0.005,0.005,67.2021,67.2021);
   grae->SetPoint(145,9.955,2373.938);
   grae->SetPointError(145,0.005,0.005,76.08122,76.08122);
   grae->SetPoint(146,9.965,2659.841);
   grae->SetPointError(146,0.005,0.005,80.43337,80.43337);
   grae->SetPoint(147,9.975,3277.286);
   grae->SetPointError(147,0.005,0.005,89.21758,89.21758);
   grae->SetPoint(148,9.985,3681.922);
   grae->SetPointError(148,0.005,0.005,94.49673,94.49673);
   grae->SetPoint(149,9.995,4058.781);
   grae->SetPointError(149,0.005,0.005,99.20252,99.20252);
   grae->SetPoint(150,10.005,4424.219);
   grae->SetPointError(150,0.005,0.005,103.5402,103.5402);
   grae->SetPoint(151,10.015,4688.078);
   grae->SetPointError(151,0.005,0.005,106.5227,106.5227);
   grae->SetPoint(152,10.025,4736.349);
   grae->SetPointError(152,0.005,0.005,107.1006,107.1006);
   grae->SetPoint(153,10.035,4138.817);
   grae->SetPointError(153,0.005,0.005,100.0875,100.0875);
   grae->SetPoint(154,10.045,4093.979);
   grae->SetPointError(154,0.005,0.005,99.6488,99.6488);
   grae->SetPoint(155,10.055,3300.779);
   grae->SetPointError(155,0.005,0.005,89.49705,89.49705);
   grae->SetPoint(156,10.065,2869.65);
   grae->SetPointError(156,0.005,0.005,83.5258,83.5258);
   grae->SetPoint(157,10.075,2377.602);
   grae->SetPointError(157,0.005,0.005,76.00279,76.00279);
   grae->SetPoint(158,10.085,2004.686);
   grae->SetPointError(158,0.005,0.005,69.88761,69.88761);
   grae->SetPoint(159,10.095,1533.69);
   grae->SetPointError(159,0.005,0.005,61.14771,61.14771);
   grae->SetPoint(160,10.105,1254.495);
   grae->SetPointError(160,0.005,0.005,55.48715,55.48715);
   grae->SetPoint(161,10.115,1135.287);
   grae->SetPointError(161,0.005,0.005,52.74794,52.74794);
   grae->SetPoint(162,10.125,916.0374);
   grae->SetPointError(162,0.005,0.005,47.40711,47.40711);
   grae->SetPoint(163,10.135,905.2689);
   grae->SetPointError(163,0.005,0.005,47.10479,47.10479);
   grae->SetPoint(164,10.145,916.9958);
   grae->SetPointError(164,0.005,0.005,47.27198,47.27198);
   grae->SetPoint(165,10.155,771.9546);
   grae->SetPointError(165,0.005,0.005,43.32642,43.32642);
   grae->SetPoint(166,10.165,811.679);
   grae->SetPointError(166,0.005,0.005,44.4518,44.4518);
   grae->SetPoint(167,10.175,693.4477);
   grae->SetPointError(167,0.005,0.005,41.04804,41.04804);
   grae->SetPoint(168,10.185,788.8958);
   grae->SetPointError(168,0.005,0.005,43.72905,43.72905);
   grae->SetPoint(169,10.195,732.5046);
   grae->SetPointError(169,0.005,0.005,42.11584,42.11584);
   grae->SetPoint(170,10.205,725.1047);
   grae->SetPointError(170,0.005,0.005,41.97598,41.97598);
   grae->SetPoint(171,10.215,731.9901);
   grae->SetPointError(171,0.005,0.005,42.01847,42.01847);
   grae->SetPoint(172,10.225,740.3704);
   grae->SetPointError(172,0.005,0.005,42.1572,42.1572);
   grae->SetPoint(173,10.235,755.7867);
   grae->SetPointError(173,0.005,0.005,42.55466,42.55466);
   grae->SetPoint(174,10.245,907.0911);
   grae->SetPointError(174,0.005,0.005,46.44824,46.44824);
   grae->SetPoint(175,10.255,933.4331);
   grae->SetPointError(175,0.005,0.005,47.12537,47.12537);
   grae->SetPoint(176,10.265,1058.506);
   grae->SetPointError(176,0.005,0.005,50.16812,50.16812);
   grae->SetPoint(177,10.275,1048.372);
   grae->SetPointError(177,0.005,0.005,49.79343,49.79343);
   grae->SetPoint(178,10.285,1225.283);
   grae->SetPointError(178,0.005,0.005,53.72189,53.72189);
   grae->SetPoint(179,10.295,1462.441);
   grae->SetPointError(179,0.005,0.005,58.72824,58.72824);
   grae->SetPoint(180,10.305,1709.949);
   grae->SetPointError(180,0.005,0.005,63.46283,63.46283);
   grae->SetPoint(181,10.315,1739.135);
   grae->SetPointError(181,0.005,0.005,63.88464,63.88464);
   grae->SetPoint(182,10.325,2080.291);
   grae->SetPointError(182,0.005,0.005,69.89303,69.89303);
   grae->SetPoint(183,10.335,2125.717);
   grae->SetPointError(183,0.005,0.005,70.71188,70.71188);
   grae->SetPoint(184,10.345,2460.293);
   grae->SetPointError(184,0.005,0.005,75.89667,75.89667);
   grae->SetPoint(185,10.355,2218.593);
   grae->SetPointError(185,0.005,0.005,72.17986,72.17986);
   grae->SetPoint(186,10.365,2071.413);
   grae->SetPointError(186,0.005,0.005,69.716,69.716);
   grae->SetPoint(187,10.375,2111.557);
   grae->SetPointError(187,0.005,0.005,70.43268,70.43268);
   grae->SetPoint(188,10.385,1746.448);
   grae->SetPointError(188,0.005,0.005,64.07374,64.07374);
   grae->SetPoint(189,10.395,1501.828);
   grae->SetPointError(189,0.005,0.005,59.45327,59.45327);
   grae->SetPoint(190,10.405,1367.106);
   grae->SetPointError(190,0.005,0.005,56.81043,56.81043);
   grae->SetPoint(191,10.415,1024.406);
   grae->SetPointError(191,0.005,0.005,49.15357,49.15357);
   grae->SetPoint(192,10.425,927.783);
   grae->SetPointError(192,0.005,0.005,46.8346,46.8346);
   grae->SetPoint(193,10.435,927.2747);
   grae->SetPointError(193,0.005,0.005,46.93409,46.93409);
   grae->SetPoint(194,10.445,765.295);
   grae->SetPointError(194,0.005,0.005,42.61875,42.61875);
   grae->SetPoint(195,10.455,747.9789);
   grae->SetPointError(195,0.005,0.005,42.17968,42.17968);
   grae->SetPoint(196,10.465,661.4828);
   grae->SetPointError(196,0.005,0.005,39.63307,39.63307);
   grae->SetPoint(197,10.475,671.3474);
   grae->SetPointError(197,0.005,0.005,39.9424,39.9424);
   grae->SetPoint(198,10.485,688.6058);
   grae->SetPointError(198,0.005,0.005,40.54594,40.54594);
   grae->SetPoint(199,10.495,599.5364);
   grae->SetPointError(199,0.005,0.005,37.80221,37.80221);
   grae->SetPoint(200,10.505,576.9235);
   grae->SetPointError(200,0.005,0.005,37.03865,37.03865);
   grae->SetPoint(201,10.515,617.8654);
   grae->SetPointError(201,0.005,0.005,38.5093,38.5093);
   grae->SetPoint(202,10.525,559.6192);
   grae->SetPointError(202,0.005,0.005,36.5386,36.5386);
   grae->SetPoint(203,10.535,597.2084);
   grae->SetPointError(203,0.005,0.005,37.65073,37.65073);
   grae->SetPoint(204,10.545,557.1141);
   grae->SetPointError(204,0.005,0.005,36.53443,36.53443);
   grae->SetPoint(205,10.555,529.9333);
   grae->SetPointError(205,0.005,0.005,35.60185,35.60185);
   grae->SetPoint(206,10.565,582.3893);
   grae->SetPointError(206,0.005,0.005,37.31567,37.31567);
   grae->SetPoint(207,10.575,549.5167);
   grae->SetPointError(207,0.005,0.005,36.18634,36.18634);
   grae->SetPoint(208,10.585,599.0266);
   grae->SetPointError(208,0.005,0.005,37.84697,37.84697);
   grae->SetPoint(209,10.595,501.9743);
   grae->SetPointError(209,0.005,0.005,34.67718,34.67718);
   grae->SetPoint(210,10.605,565.1096);
   grae->SetPointError(210,0.005,0.005,36.82271,36.82271);
   grae->SetPoint(211,10.615,532.7927);
   grae->SetPointError(211,0.005,0.005,35.63076,35.63076);
   grae->SetPoint(212,10.625,540.5417);
   grae->SetPointError(212,0.005,0.005,35.91438,35.91438);
   grae->SetPoint(213,10.635,527.8453);
   grae->SetPointError(213,0.005,0.005,35.45715,35.45715);
   grae->SetPoint(214,10.645,548.4545);
   grae->SetPointError(214,0.005,0.005,36.19822,36.19822);
   grae->SetPoint(215,10.655,564.528);
   grae->SetPointError(215,0.005,0.005,36.70363,36.70363);
   grae->SetPoint(216,10.665,534.7737);
   grae->SetPointError(216,0.005,0.005,35.67813,35.67813);
   grae->SetPoint(217,10.675,513.2166);
   grae->SetPointError(217,0.005,0.005,35.03475,35.03475);
   grae->SetPoint(218,10.685,483.3842);
   grae->SetPointError(218,0.005,0.005,33.87061,33.87061);
   grae->SetPoint(219,10.695,614.5836);
   grae->SetPointError(219,0.005,0.005,38.29575,38.29575);
   grae->SetPoint(220,10.705,497.1982);
   grae->SetPointError(220,0.005,0.005,34.50875,34.50875);
   grae->SetPoint(221,10.715,519.814);
   grae->SetPointError(221,0.005,0.005,35.23821,35.23821);
   grae->SetPoint(222,10.725,507.3492);
   grae->SetPointError(222,0.005,0.005,34.79295,34.79295);
   grae->SetPoint(223,10.735,498.5069);
   grae->SetPointError(223,0.005,0.005,34.42759,34.42759);
   grae->SetPoint(224,10.745,509.3425);
   grae->SetPointError(224,0.005,0.005,34.77003,34.77003);
   grae->SetPoint(225,10.755,485.2713);
   grae->SetPointError(225,0.005,0.005,34.00836,34.00836);
   grae->SetPoint(226,10.765,453.8853);
   grae->SetPointError(226,0.005,0.005,32.87715,32.87715);
   grae->SetPoint(227,10.775,441.3893);
   grae->SetPointError(227,0.005,0.005,32.30445,32.30445);
   grae->SetPoint(228,10.785,498.5996);
   grae->SetPointError(228,0.005,0.005,34.43664,34.43664);
   grae->SetPoint(229,10.795,528.3763);
   grae->SetPointError(229,0.005,0.005,35.57541,35.57541);
   grae->SetPoint(230,10.805,497.13);
   grae->SetPointError(230,0.005,0.005,34.41634,34.41634);
   grae->SetPoint(231,10.815,487.1693);
   grae->SetPointError(231,0.005,0.005,34.13881,34.13881);
   grae->SetPoint(232,10.825,415.4626);
   grae->SetPointError(232,0.005,0.005,31.53379,31.53379);
   grae->SetPoint(233,10.835,455.1578);
   grae->SetPointError(233,0.005,0.005,32.96612,32.96612);
   grae->SetPoint(234,10.845,489.2439);
   grae->SetPointError(234,0.005,0.005,34.11231,34.11231);
   grae->SetPoint(235,10.855,451.984);
   grae->SetPointError(235,0.005,0.005,32.82411,32.82411);
   grae->SetPoint(236,10.865,514.1779);
   grae->SetPointError(236,0.005,0.005,35.01681,35.01681);
   grae->SetPoint(237,10.875,398.259);
   grae->SetPointError(237,0.005,0.005,30.75636,30.75636);
   grae->SetPoint(238,10.885,511.8528);
   grae->SetPointError(238,0.005,0.005,34.94509,34.94509);
   grae->SetPoint(239,10.895,430.5377);
   grae->SetPointError(239,0.005,0.005,32.02791,32.02791);
   grae->SetPoint(240,10.905,469.5712);
   grae->SetPointError(240,0.005,0.005,33.39962,33.39962);
   grae->SetPoint(241,10.915,447.1728);
   grae->SetPointError(241,0.005,0.005,32.73522,32.73522);
   grae->SetPoint(242,10.925,476.9904);
   grae->SetPointError(242,0.005,0.005,33.67036,33.67036);
   grae->SetPoint(243,10.935,467.3344);
   grae->SetPointError(243,0.005,0.005,33.322,33.322);
   grae->SetPoint(244,10.945,478.3936);
   grae->SetPointError(244,0.005,0.005,33.68793,33.68793);
   grae->SetPoint(245,10.955,420.6229);
   grae->SetPointError(245,0.005,0.005,31.6505,31.6505);
   grae->SetPoint(246,10.965,457.4807);
   grae->SetPointError(246,0.005,0.005,32.96006,32.96006);
   grae->SetPoint(247,10.975,407.6909);
   grae->SetPointError(247,0.005,0.005,31.10973,31.10973);
   grae->SetPoint(248,10.985,408.3893);
   grae->SetPointError(248,0.005,0.005,31.16634,31.16634);
   grae->SetPoint(249,10.995,425.6004);
   grae->SetPointError(249,0.005,0.005,31.74884,31.74884);
   grae->SetPoint(250,11.005,466.058);
   grae->SetPointError(250,0.005,0.005,33.23711,33.23711);
   grae->SetPoint(251,11.015,387.1789);
   grae->SetPointError(251,0.005,0.005,30.26099,30.26099);
   grae->SetPoint(252,11.025,447.989);
   grae->SetPointError(252,0.005,0.005,32.70609,32.70609);
   grae->SetPoint(253,11.035,438.265);
   grae->SetPointError(253,0.005,0.005,32.342,32.342);
   grae->SetPoint(254,11.045,465.8103);
   grae->SetPointError(254,0.005,0.005,33.3899,33.3899);
   grae->SetPoint(255,11.055,414.3018);
   grae->SetPointError(255,0.005,0.005,31.43763,31.43763);
   grae->SetPoint(256,11.065,447.8688);
   grae->SetPointError(256,0.005,0.005,32.60539,32.60539);
   grae->SetPoint(257,11.075,421.1185);
   grae->SetPointError(257,0.005,0.005,31.68021,31.68021);
   grae->SetPoint(258,11.085,406.6177);
   grae->SetPointError(258,0.005,0.005,31.03003,31.03003);
   grae->SetPoint(259,11.095,417.5919);
   grae->SetPointError(259,0.005,0.005,31.59782,31.59782);
   grae->SetPoint(260,11.105,431.3717);
   grae->SetPointError(260,0.005,0.005,32.00456,32.00456);
   grae->SetPoint(261,11.115,392.4727);
   grae->SetPointError(261,0.005,0.005,30.57989,30.57989);
   grae->SetPoint(262,11.125,385.4769);
   grae->SetPointError(262,0.005,0.005,30.31359,30.31359);
   grae->SetPoint(263,11.135,372.6512);
   grae->SetPointError(263,0.005,0.005,29.76988,29.76988);
   grae->SetPoint(264,11.145,413.3997);
   grae->SetPointError(264,0.005,0.005,31.36915,31.36915);
   grae->SetPoint(265,11.155,367.2258);
   grae->SetPointError(265,0.005,0.005,29.61956,29.61956);
   grae->SetPoint(266,11.165,447.8894);
   grae->SetPointError(266,0.005,0.005,32.60739,32.60739);
   grae->SetPoint(267,11.175,388.925);
   grae->SetPointError(267,0.005,0.005,30.39657,30.39657);
   grae->SetPoint(268,11.185,446.7625);
   grae->SetPointError(268,0.005,0.005,32.52533,32.52533);
   grae->SetPoint(269,11.195,437.9915);
   grae->SetPointError(269,0.005,0.005,32.4043,32.4043);
   grae->SetPoint(270,11.205,389.3409);
   grae->SetPointError(270,0.005,0.005,30.32957,30.32957);
   grae->SetPoint(271,11.215,374.3423);
   grae->SetPointError(271,0.005,0.005,29.80848,29.80848);
   grae->SetPoint(272,11.225,348.6283);
   grae->SetPointError(272,0.005,0.005,28.67611,28.67611);
   grae->SetPoint(273,11.235,370.505);
   grae->SetPointError(273,0.005,0.005,29.6896,29.6896);
   grae->SetPoint(274,11.245,396.8488);
   grae->SetPointError(274,0.005,0.005,30.74332,30.74332);
   grae->SetPoint(275,11.255,393.2994);
   grae->SetPointError(275,0.005,0.005,30.55055,30.55055);
   grae->SetPoint(276,11.265,381.3082);
   grae->SetPointError(276,0.005,0.005,30.08017,30.08017);
   grae->SetPoint(277,11.275,379.0235);
   grae->SetPointError(277,0.005,0.005,30.08701,30.08701);
   grae->SetPoint(278,11.285,369.6734);
   grae->SetPointError(278,0.005,0.005,29.62254,29.62254);
   grae->SetPoint(279,11.295,388.1167);
   grae->SetPointError(279,0.005,0.005,30.42699,30.42699);
   grae->SetPoint(280,11.305,415.5037);
   grae->SetPointError(280,0.005,0.005,31.34646,31.34646);
   grae->SetPoint(281,11.315,370.1038);
   grae->SetPointError(281,0.005,0.005,29.56337,29.56337);
   grae->SetPoint(282,11.325,359.1);
   grae->SetPointError(282,0.005,0.005,29.24425,29.24425);
   grae->SetPoint(283,11.335,351.6072);
   grae->SetPointError(283,0.005,0.005,28.92762,28.92762);
   grae->SetPoint(284,11.345,370.3928);
   grae->SetPointError(284,0.005,0.005,29.58581,29.58581);
   grae->SetPoint(285,11.355,448.1239);
   grae->SetPointError(285,0.005,0.005,32.62604,32.62604);
   grae->SetPoint(286,11.365,442.456);
   grae->SetPointError(286,0.005,0.005,32.38376,32.38376);
   grae->SetPoint(287,11.375,371.5327);
   grae->SetPointError(287,0.005,0.005,29.67734,29.67734);
   grae->SetPoint(288,11.385,378.1112);
   grae->SetPointError(288,0.005,0.005,30.01544,30.01544);
   grae->SetPoint(289,11.395,380.0282);
   grae->SetPointError(289,0.005,0.005,30.07463,30.07463);
   grae->SetPoint(290,11.405,317.1377);
   grae->SetPointError(290,0.005,0.005,27.41913,27.41913);
   grae->SetPoint(291,11.415,349.9639);
   grae->SetPointError(291,0.005,0.005,28.78875,28.78875);
   grae->SetPoint(292,11.425,374.0912);
   grae->SetPointError(292,0.005,0.005,29.78625,29.78625);
   grae->SetPoint(293,11.435,318.7597);
   grae->SetPointError(293,0.005,0.005,27.45839,27.45839);
   grae->SetPoint(294,11.445,352.9208);
   grae->SetPointError(294,0.005,0.005,28.93589,28.93589);
   grae->SetPoint(295,11.455,383.2586);
   grae->SetPointError(295,0.005,0.005,30.23621,30.23621);
   grae->SetPoint(296,11.465,357.7436);
   grae->SetPointError(296,0.005,0.005,29.13627,29.13627);
   grae->SetPoint(297,11.475,332.1358);
   grae->SetPointError(297,0.005,0.005,28.0917,28.0917);
   grae->SetPoint(298,11.485,380.437);
   grae->SetPointError(298,0.005,0.005,30.10234,30.10234);
   grae->SetPoint(299,11.495,374.7242);
   grae->SetPointError(299,0.005,0.005,29.83482,29.83482);
   grae->SetPoint(300,11.505,365.7494);
   grae->SetPointError(300,0.005,0.005,29.40013,29.40013);
   grae->SetPoint(301,11.515,291.9745);
   grae->SetPointError(301,0.005,0.005,26.35002,26.35002);
   grae->SetPoint(302,11.525,364.8072);
   grae->SetPointError(302,0.005,0.005,29.4225,29.4225);
   grae->SetPoint(303,11.535,351.6868);
   grae->SetPointError(303,0.005,0.005,28.83247,28.83247);
   grae->SetPoint(304,11.545,365.4525);
   grae->SetPointError(304,0.005,0.005,29.3816,29.3816);
   grae->SetPoint(305,11.555,304.0232);
   grae->SetPointError(305,0.005,0.005,26.78889,26.78889);
   grae->SetPoint(306,11.565,304.4592);
   grae->SetPointError(306,0.005,0.005,26.83106,26.83106);
   grae->SetPoint(307,11.575,330.2581);
   grae->SetPointError(307,0.005,0.005,28.03829,28.03829);
   grae->SetPoint(308,11.585,331.6227);
   grae->SetPointError(308,0.005,0.005,28.05172,28.05172);
   grae->SetPoint(309,11.595,290.1327);
   grae->SetPointError(309,0.005,0.005,26.29614,26.29614);
   grae->SetPoint(310,11.605,326.6966);
   grae->SetPointError(310,0.005,0.005,27.73103,27.73103);
   grae->SetPoint(311,11.615,270.5177);
   grae->SetPointError(311,0.005,0.005,25.36013,25.36013);
   grae->SetPoint(312,11.625,315.6305);
   grae->SetPointError(312,0.005,0.005,27.28462,27.28462);
   grae->SetPoint(313,11.635,351.755);
   grae->SetPointError(313,0.005,0.005,28.94205,28.94205);
   grae->SetPoint(314,11.645,286.2951);
   grae->SetPointError(314,0.005,0.005,26.04499,26.04499);
   grae->SetPoint(315,11.655,327.0951);
   grae->SetPointError(315,0.005,0.005,27.87125,27.87125);
   grae->SetPoint(316,11.665,332.334);
   grae->SetPointError(316,0.005,0.005,28.11173,28.11173);
   grae->SetPoint(317,11.675,326.2454);
   grae->SetPointError(317,0.005,0.005,27.80407,27.80407);
   grae->SetPoint(318,11.685,321.6095);
   grae->SetPointError(318,0.005,0.005,27.60305,27.60305);
   grae->SetPoint(319,11.695,301.0999);
   grae->SetPointError(319,0.005,0.005,26.74075,26.74075);
   grae->SetPoint(320,11.705,318.3495);
   grae->SetPointError(320,0.005,0.005,27.52862,27.52862);
   grae->SetPoint(321,11.715,278.5976);
   grae->SetPointError(321,0.005,0.005,25.66249,25.66249);
   grae->SetPoint(322,11.725,303.3375);
   grae->SetPointError(322,0.005,0.005,26.72555,26.72555);
   grae->SetPoint(323,11.735,300.9747);
   grae->SetPointError(323,0.005,0.005,26.62599,26.62599);
   grae->SetPoint(324,11.745,265.3728);
   grae->SetPointError(324,0.005,0.005,25.09382,25.09382);
   grae->SetPoint(325,11.755,317.9543);
   grae->SetPointError(325,0.005,0.005,27.49453,27.49453);
   grae->SetPoint(326,11.765,300.9427);
   grae->SetPointError(326,0.005,0.005,26.72565,26.72565);
   grae->SetPoint(327,11.775,287.0518);
   grae->SetPointError(327,0.005,0.005,26.00788,26.00788);
   grae->SetPoint(328,11.785,273.573);
   grae->SetPointError(328,0.005,0.005,25.42067,25.42067);
   grae->SetPoint(329,11.795,288.9844);
   grae->SetPointError(329,0.005,0.005,26.18721,26.18721);
   grae->SetPoint(330,11.805,285.1564);
   grae->SetPointError(330,0.005,0.005,25.94059,25.94059);
   grae->SetPoint(331,11.815,317.7475);
   grae->SetPointError(331,0.005,0.005,27.36403,27.36403);
   grae->SetPoint(332,11.825,323.6926);
   grae->SetPointError(332,0.005,0.005,27.68527,27.68527);
   grae->SetPoint(333,11.835,288.1632);
   grae->SetPointError(333,0.005,0.005,26.21993,26.21993);
   grae->SetPoint(334,11.845,253.865);
   grae->SetPointError(334,0.005,0.005,24.44525,24.44525);
   grae->SetPoint(335,11.855,318.4661);
   grae->SetPointError(335,0.005,0.005,27.53758,27.53758);
   grae->SetPoint(336,11.865,295.2675);
   grae->SetPointError(336,0.005,0.005,26.42935,26.42935);
   grae->SetPoint(337,11.875,252.8149);
   grae->SetPointError(337,0.005,0.005,24.45536,24.45536);
   grae->SetPoint(338,11.885,281.976);
   grae->SetPointError(338,0.005,0.005,25.87028,25.87028);
   grae->SetPoint(339,11.895,257.9724);
   grae->SetPointError(339,0.005,0.005,24.73169,24.73169);
   grae->SetPoint(340,11.905,271.5172);
   grae->SetPointError(340,0.005,0.005,25.2259,25.2259);
   grae->SetPoint(341,11.915,285.7506);
   grae->SetPointError(341,0.005,0.005,25.99796,25.99796);
   grae->SetPoint(342,11.925,249.663);
   grae->SetPointError(342,0.005,0.005,24.26732,24.26732);
   grae->SetPoint(343,11.935,298.3062);
   grae->SetPointError(343,0.005,0.005,26.4891,26.4891);
   grae->SetPoint(344,11.945,289.5286);
   grae->SetPointError(344,0.005,0.005,26.2388,26.2388);
   grae->SetPoint(345,11.955,286.5448);
   grae->SetPointError(345,0.005,0.005,25.96289,25.96289);
   grae->SetPoint(346,11.965,269.8266);
   grae->SetPointError(346,0.005,0.005,25.29118,25.29118);
   grae->SetPoint(347,11.975,285.9316);
   grae->SetPointError(347,0.005,0.005,26.01651,26.01651);
   grae->SetPoint(348,11.985,228.5942);
   grae->SetPointError(348,0.005,0.005,23.22963,23.22963);
   grae->SetPoint(349,11.995,295.259);
   grae->SetPointError(349,0.005,0.005,26.42764,26.42764);
   grae->SetPoint(350,12.005,286.3044);
   grae->SetPointError(350,0.005,0.005,26.05192,26.05192);
   grae->SetPoint(351,12.015,269.4592);
   grae->SetPointError(351,0.005,0.005,25.2595,25.2595);
   grae->SetPoint(352,12.025,259.671);
   grae->SetPointError(352,0.005,0.005,24.77947,24.77947);
   grae->SetPoint(353,12.035,299.1229);
   grae->SetPointError(353,0.005,0.005,26.45313,26.45313);
   grae->SetPoint(354,12.045,246.0833);
   grae->SetPointError(354,0.005,0.005,24.15625,24.15625);
   grae->SetPoint(355,12.055,271.4023);
   grae->SetPointError(355,0.005,0.005,25.33082,25.33082);
   grae->SetPoint(356,12.065,272.1421);
   grae->SetPointError(356,0.005,0.005,25.3977,25.3977);
   grae->SetPoint(357,12.075,260.3563);
   grae->SetPointError(357,0.005,0.005,24.72832,24.72832);
   grae->SetPoint(358,12.085,247.5926);
   grae->SetPointError(358,0.005,0.005,24.17928,24.17928);
   grae->SetPoint(359,12.095,278.9344);
   grae->SetPointError(359,0.005,0.005,25.7016,25.7016);
   grae->SetPoint(360,12.105,245.8539);
   grae->SetPointError(360,0.005,0.005,24.12741,24.12741);
   grae->SetPoint(361,12.115,259.3571);
   grae->SetPointError(361,0.005,0.005,24.74905,24.74905);
   grae->SetPoint(362,12.125,254.136);
   grae->SetPointError(362,0.005,0.005,24.47227,24.47227);
   grae->SetPoint(363,12.135,208.7314);
   grae->SetPointError(363,0.005,0.005,22.26444,22.26444);
   grae->SetPoint(364,12.145,231.6459);
   grae->SetPointError(364,0.005,0.005,23.42065,23.42065);
   grae->SetPoint(365,12.155,294.8794);
   grae->SetPointError(365,0.005,0.005,26.5047,26.5047);
   grae->SetPoint(366,12.165,266.0234);
   grae->SetPointError(366,0.005,0.005,25.0446,25.0446);
   grae->SetPoint(367,12.175,310.5114);
   grae->SetPointError(367,0.005,0.005,27.0466,27.0466);
   grae->SetPoint(368,12.185,222.2664);
   grae->SetPointError(368,0.005,0.005,22.93862,22.93862);
   grae->SetPoint(369,12.195,216.7125);
   grae->SetPointError(369,0.005,0.005,22.61615,22.61615);
   grae->SetPoint(370,12.205,262.6457);
   grae->SetPointError(370,0.005,0.005,24.83541,24.83541);
   grae->SetPoint(371,12.215,268.3172);
   grae->SetPointError(371,0.005,0.005,25.15001,25.15001);
   grae->SetPoint(372,12.225,250.0244);
   grae->SetPointError(372,0.005,0.005,24.30086,24.30086);
   grae->SetPoint(373,12.235,284.0553);
   grae->SetPointError(373,0.005,0.005,25.9516,25.9516);
   grae->SetPoint(374,12.245,229.4782);
   grae->SetPointError(374,0.005,0.005,23.32158,23.32158);
   grae->SetPoint(375,12.255,273.3932);
   grae->SetPointError(375,0.005,0.005,25.40513,25.40513);
   grae->SetPoint(376,12.265,249.5553);
   grae->SetPointError(376,0.005,0.005,24.37668,24.37668);
   grae->SetPoint(377,12.275,213.7885);
   grae->SetPointError(377,0.005,0.005,22.42519,22.42519);
   grae->SetPoint(378,12.285,255.6135);
   grae->SetPointError(378,0.005,0.005,24.61635,24.61635);
   grae->SetPoint(379,12.295,251.8513);
   grae->SetPointError(379,0.005,0.005,24.36229,24.36229);
   grae->SetPoint(380,12.305,214.7289);
   grae->SetPointError(380,0.005,0.005,22.52842,22.52842);
   grae->SetPoint(381,12.315,229.6091);
   grae->SetPointError(381,0.005,0.005,23.33169,23.33169);
   grae->SetPoint(382,12.325,226.5816);
   grae->SetPointError(382,0.005,0.005,23.1446,23.1446);
   grae->SetPoint(383,12.335,276.339);
   grae->SetPointError(383,0.005,0.005,25.56799,25.56799);
   grae->SetPoint(384,12.345,229.8227);
   grae->SetPointError(384,0.005,0.005,23.35889,23.35889);
   grae->SetPoint(385,12.355,240.464);
   grae->SetPointError(385,0.005,0.005,23.82778,23.82778);
   grae->SetPoint(386,12.365,253.8145);
   grae->SetPointError(386,0.005,0.005,24.44153,24.44153);
   grae->SetPoint(387,12.375,266.903);
   grae->SetPointError(387,0.005,0.005,25.1235,25.1235);
   grae->SetPoint(388,12.385,241.1776);
   grae->SetPointError(388,0.005,0.005,23.90816,23.90816);
   grae->SetPoint(389,12.395,207.7417);
   grae->SetPointError(389,0.005,0.005,22.16148,22.16148);
   grae->SetPoint(390,12.405,186.9842);
   grae->SetPointError(390,0.005,0.005,20.91711,20.91711);
   grae->SetPoint(391,12.415,245.6598);
   grae->SetPointError(391,0.005,0.005,24.10698,24.10698);
   grae->SetPoint(392,12.425,245.5439);
   grae->SetPointError(392,0.005,0.005,24.09827,24.09827);
   grae->SetPoint(393,12.435,182.9843);
   grae->SetPointError(393,0.005,0.005,20.73856,20.73856);
   grae->SetPoint(394,12.445,191.937);
   grae->SetPointError(394,0.005,0.005,21.21116,21.21116);
   grae->SetPoint(395,12.455,244.7284);
   grae->SetPointError(395,0.005,0.005,24.13716,24.13716);
   grae->SetPoint(396,12.465,209.7959);
   grae->SetPointError(396,0.005,0.005,22.2514,22.2514);
   grae->SetPoint(397,12.475,242.5365);
   grae->SetPointError(397,0.005,0.005,23.90914,23.90914);
   grae->SetPoint(398,12.485,233.1207);
   grae->SetPointError(398,0.005,0.005,23.4492,23.4492);
   grae->SetPoint(399,12.495,228.3772);
   grae->SetPointError(399,0.005,0.005,23.20676,23.20676);
   
   TH1F *Graph_h_ds_10202 = new TH1F("Graph_h_ds_10202","Histogram of ds_1020_plot__m_Y",400,8.1,12.9);
   Graph_h_ds_10202->SetMinimum(0);
   Graph_h_ds_10202->SetMaximum(22422.39);
   Graph_h_ds_10202->SetDirectory(0);
   Graph_h_ds_10202->SetStats(0);
   Graph_h_ds_10202->SetMarkerStyle(20);
   Graph_h_ds_10202->SetMarkerSize(1.2);
   Graph_h_ds_10202->GetXaxis()->SetNdivisions(505);
   Graph_h_ds_10202->GetXaxis()->SetLabelFont(132);
   Graph_h_ds_10202->GetXaxis()->SetLabelOffset(0.015);
   Graph_h_ds_10202->GetXaxis()->SetLabelSize(0.05);
   Graph_h_ds_10202->GetXaxis()->SetTitleSize(0.06);
   Graph_h_ds_10202->GetXaxis()->SetTitleFont(132);
   Graph_h_ds_10202->GetYaxis()->SetLabelFont(132);
   Graph_h_ds_10202->GetYaxis()->SetLabelSize(0.05);
   Graph_h_ds_10202->GetYaxis()->SetTitleSize(0.06);
   Graph_h_ds_10202->GetYaxis()->SetTitleFont(42);
   Graph_h_ds_10202->GetZaxis()->SetLabelFont(132);
   Graph_h_ds_10202->GetZaxis()->SetLabelSize(0.05);
   Graph_h_ds_10202->GetZaxis()->SetTitleSize(0.06);
   Graph_h_ds_10202->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_h_ds_10202);
   
   grae->Draw("zp");
   
   TH1D *frame_2028be30__2 = new TH1D("frame_2028be30__2","A RooPlot of \"m(#mu^{+}#mu^{-})\"",400,8.5,12.5);
   frame_2028be30__2->SetBinContent(1,21418.68);
   frame_2028be30__2->SetMaximum(25000);
   frame_2028be30__2->SetEntries(1);
   frame_2028be30__2->SetDirectory(0);
   frame_2028be30__2->SetStats(0);
   frame_2028be30__2->SetMarkerStyle(20);
   frame_2028be30__2->SetMarkerSize(1.2);
   frame_2028be30__2->GetXaxis()->SetRange(51,251);
   frame_2028be30__2->GetXaxis()->SetNdivisions(505);
   frame_2028be30__2->GetXaxis()->SetLabelFont(132);
   frame_2028be30__2->GetXaxis()->SetLabelOffset(0.015);
   frame_2028be30__2->GetXaxis()->SetLabelSize(0.05);
   frame_2028be30__2->GetXaxis()->SetTitleSize(0.06);
   frame_2028be30__2->GetXaxis()->SetTitleFont(132);
   frame_2028be30__2->GetYaxis()->SetLabelFont(132);
   frame_2028be30__2->GetYaxis()->SetLabelSize(0.05);
   frame_2028be30__2->GetYaxis()->SetTitleSize(0.06);
   frame_2028be30__2->GetYaxis()->SetTitleFont(42);
   frame_2028be30__2->GetZaxis()->SetLabelFont(132);
   frame_2028be30__2->GetZaxis()->SetLabelSize(0.05);
   frame_2028be30__2->GetZaxis()->SetTitleSize(0.06);
   frame_2028be30__2->GetZaxis()->SetTitleFont(42);
   frame_2028be30__2->Draw("AXISSAME");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:46:40 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-1.810127,31.85185,3.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1650 = new TH1F("h_1650","",60,0,30);
   h_1650->SetMinimum(0.1);
   h_1650->SetMaximum(1000);
   h_1650->SetStats(0);
   h_1650->SetMarkerStyle(20);
   h_1650->SetMarkerSize(1.2);
   h_1650->GetXaxis()->SetNdivisions(505);
   h_1650->GetXaxis()->SetLabelFont(132);
   h_1650->GetXaxis()->SetLabelOffset(0.015);
   h_1650->GetXaxis()->SetLabelSize(0.05);
   h_1650->GetXaxis()->SetTitleSize(0.06);
   h_1650->GetXaxis()->SetTitleFont(132);
   h_1650->GetYaxis()->SetLabelFont(132);
   h_1650->GetYaxis()->SetLabelSize(0.05);
   h_1650->GetYaxis()->SetTitleSize(0.06);
   h_1650->GetYaxis()->SetTitleFont(42);
   h_1650->GetZaxis()->SetLabelFont(132);
   h_1650->GetZaxis()->SetLabelSize(0.05);
   h_1650->GetZaxis()->SetTitleSize(0.06);
   h_1650->GetZaxis()->SetTitleFont(42);
   h_1650->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,26.73248);
   gre->SetPointError(0,0.5,1.162223);
   gre->SetPoint(1,1.5,63.51689);
   gre->SetPointError(1,0.5,2.302017);
   gre->SetPoint(2,2.5,77.88185);
   gre->SetPointError(2,0.5,3.401828);
   gre->SetPoint(3,3.5,75.48717);
   gre->SetPointError(3,0.5,2.730325);
   gre->SetPoint(4,4.5,61.99929);
   gre->SetPointError(4,0.5,2.26498);
   gre->SetPoint(5,5.5,48.09835);
   gre->SetPointError(5,0.5,1.775083);
   gre->SetPoint(6,6.5,35.15284);
   gre->SetPointError(6,0.5,1.589767);
   gre->SetPoint(7,7.5,25.56244);
   gre->SetPointError(7,0.5,1.044409);
   gre->SetPoint(8,8.5,16.62902);
   gre->SetPointError(8,0.5,0.8038343);
   gre->SetPoint(9,9.5,11.65137);
   gre->SetPointError(9,0.5,0.6024967);
   gre->SetPoint(10,10.5,7.771149);
   gre->SetPointError(10,0.5,0.7695995);
   gre->SetPoint(11,11.5,4.950516);
   gre->SetPointError(11,0.5,0.3711355);
   gre->SetPoint(12,12.5,3.469773);
   gre->SetPointError(12,0.5,0.3513909);
   gre->SetPoint(13,14,1.9339);
   gre->SetPointError(13,1,0.2087783);
   gre->SetPoint(14,17.5,0.4171107);
   gre->SetPointError(14,2.5,0.06981263);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0,22);
   Graph_Graph1->SetMinimum(0.3125682);
   Graph_Graph1->SetMaximum(89.37732);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,44.9156);
   grae->SetPointError(0,0.4,0.6,2.09982,2.09982);
   grae->SetPoint(1,1.4,112.0963);
   grae->SetPointError(1,0.4,0.6,3.697771,3.697771);
   grae->SetPoint(2,2.4,137.0171);
   grae->SetPointError(2,0.4,0.6,4.719595,4.719595);
   grae->SetPoint(3,3.4,133.4925);
   grae->SetPointError(3,0.4,0.6,4.380334,4.380334);
   grae->SetPoint(4,4.4,115.1165);
   grae->SetPointError(4,0.4,0.6,4.084141,4.084141);
   grae->SetPoint(5,5.4,89.22417);
   grae->SetPointError(5,0.4,0.6,2.981787,2.981787);
   grae->SetPoint(6,6.4,67.97202);
   grae->SetPointError(6,0.4,0.6,2.294547,2.294547);
   grae->SetPoint(7,7.4,49.90545);
   grae->SetPointError(7,0.4,0.6,1.731885,1.731885);
   grae->SetPoint(8,8.4,35.48501);
   grae->SetPointError(8,0.4,0.6,1.2442,1.2442);
   grae->SetPoint(9,9.4,26.19774);
   grae->SetPointError(9,0.4,0.6,0.9573204,0.9573204);
   grae->SetPoint(10,10.4,17.98709);
   grae->SetPointError(10,0.4,0.6,0.6650462,0.6650462);
   grae->SetPoint(11,11.4,13.09695);
   grae->SetPointError(11,0.4,0.6,0.5275723,0.5275723);
   grae->SetPoint(12,12.4,9.36682);
   grae->SetPointError(12,0.4,0.6,0.3887652,0.3887652);
   grae->SetPoint(13,13.4,6.939573);
   grae->SetPointError(13,0.4,0.6,0.3050648,0.3050648);
   grae->SetPoint(14,14.4,4.50191);
   grae->SetPointError(14,0.4,0.6,0.2333433,0.2333433);
   grae->SetPoint(15,15.4,3.356194);
   grae->SetPointError(15,0.4,0.6,0.185533,0.185533);
   grae->SetPoint(16,16.4,2.499436);
   grae->SetPointError(16,0.4,0.6,0.1621438,0.1621438);
   grae->SetPoint(17,17.4,1.841372);
   grae->SetPointError(17,0.4,0.6,0.1319507,0.1319507);
   grae->SetPoint(18,18.4,1.166663);
   grae->SetPointError(18,0.4,0.6,0.1121691,0.1121691);
   grae->SetPoint(19,19.4,0.8001949);
   grae->SetPointError(19,0.4,0.6,0.09354035,0.09354035);
   grae->SetPoint(20,22.4,0.3741022);
   grae->SetPointError(20,2.4,2.6,0.02747175,0.02747175);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,0,27.5);
   Graph_Graph1->SetMinimum(0.3119674);
   Graph_Graph1->SetMaximum(155.8757);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,53.93672);
   grae->SetPointError(0,0.6,0.4,1.976503,1.976503);
   grae->SetPoint(1,1.6,137.5607);
   grae->SetPointError(1,0.6,0.4,4.546001,4.546001);
   grae->SetPoint(2,2.6,170.4818);
   grae->SetPointError(2,0.6,0.4,5.497744,5.497744);
   grae->SetPoint(3,3.6,168.3859);
   grae->SetPointError(3,0.6,0.4,5.412217,5.412217);
   grae->SetPoint(4,4.6,144.4195);
   grae->SetPointError(4,0.6,0.4,4.686406,4.686406);
   grae->SetPoint(5,5.6,118.722);
   grae->SetPointError(5,0.6,0.4,3.941405,3.941405);
   grae->SetPoint(6,6.6,90.95766);
   grae->SetPointError(6,0.6,0.4,3.049089,3.049089);
   grae->SetPoint(7,7.6,66.85339);
   grae->SetPointError(7,0.6,0.4,2.233408,2.233408);
   grae->SetPoint(8,8.6,49.51106);
   grae->SetPointError(8,0.6,0.4,1.716494,1.716494);
   grae->SetPoint(9,9.6,36.77138);
   grae->SetPointError(9,0.6,0.4,1.269665,1.269665);
   grae->SetPoint(10,10.6,27.41459);
   grae->SetPointError(10,0.6,0.4,0.9434264,0.9434264);
   grae->SetPoint(11,11.6,19.62561);
   grae->SetPointError(11,0.6,0.4,0.6948179,0.6948179);
   grae->SetPoint(12,12.6,14.16687);
   grae->SetPointError(12,0.6,0.4,0.5189926,0.5189926);
   grae->SetPoint(13,13.6,10.28538);
   grae->SetPointError(13,0.6,0.4,0.3969199,0.3969199);
   grae->SetPoint(14,14.6,7.402523);
   grae->SetPointError(14,0.6,0.4,0.3310121,0.3310121);
   grae->SetPoint(15,15.6,5.481281);
   grae->SetPointError(15,0.6,0.4,0.2373931,0.2373931);
   grae->SetPoint(16,16.6,3.989423);
   grae->SetPointError(16,0.6,0.4,0.1877437,0.1877437);
   grae->SetPoint(17,17.6,3.037275);
   grae->SetPointError(17,0.6,0.4,0.1552835,0.1552835);
   grae->SetPoint(18,18.6,2.25739);
   grae->SetPointError(18,0.6,0.4,0.1264668,0.1264668);
   grae->SetPoint(19,19.6,1.687244);
   grae->SetPointError(19,0.6,0.4,0.1056521,0.1056521);
   grae->SetPoint(20,21.1,1.152332);
   grae->SetPointError(20,1.1,0.9,0.06491439,0.06491439);
   grae->SetPoint(21,23.1,0.6546571);
   grae->SetPointError(21,1.1,0.9,0.04960533,0.04960533);
   grae->SetPoint(22,25.1,0.3889599);
   grae->SetPointError(22,1.1,0.9,0.03584636,0.03584636);
   grae->SetPoint(23,28.1,0.2227713);
   grae->SetPointError(23,2.1,1.9,0.02582213,0.02582213);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,33);
   Graph_Graph2->SetMinimum(0.1772542);
   Graph_Graph2->SetMaximum(193.5578);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,59.10976);
   grae->SetPointError(0,0.3,0.7,1.976135,1.976135);
   grae->SetPoint(1,1.3,149.787);
   grae->SetPointError(1,0.3,0.7,4.913375,4.913375);
   grae->SetPoint(2,2.3,194.0194);
   grae->SetPointError(2,0.3,0.7,6.2867,6.2867);
   grae->SetPoint(3,3.3,192.0569);
   grae->SetPointError(3,0.3,0.7,6.218202,6.218202);
   grae->SetPoint(4,4.3,167.4145);
   grae->SetPointError(4,0.3,0.7,5.407015,5.407015);
   grae->SetPoint(5,5.3,136.1166);
   grae->SetPointError(5,0.3,0.7,4.446854,4.446854);
   grae->SetPoint(6,6.3,107.2347);
   grae->SetPointError(6,0.3,0.7,3.57479,3.57479);
   grae->SetPoint(7,7.3,81.73684);
   grae->SetPointError(7,0.3,0.7,2.811517,2.811517);
   grae->SetPoint(8,8.3,61.61875);
   grae->SetPointError(8,0.3,0.7,2.132106,2.132106);
   grae->SetPoint(9,9.3,44.10759);
   grae->SetPointError(9,0.3,0.7,1.506667,1.506667);
   grae->SetPoint(10,10.3,32.70634);
   grae->SetPointError(10,0.3,0.7,1.127118,1.127118);
   grae->SetPoint(11,11.3,24.63016);
   grae->SetPointError(11,0.3,0.7,0.9221933,0.9221933);
   grae->SetPoint(12,12.3,17.83548);
   grae->SetPointError(12,0.3,0.7,0.6533683,0.6533683);
   grae->SetPoint(13,13.3,13.20799);
   grae->SetPointError(13,0.3,0.7,0.5204506,0.5204506);
   grae->SetPoint(14,14.3,9.816392);
   grae->SetPointError(14,0.3,0.7,0.3945227,0.3945227);
   grae->SetPoint(15,15.3,6.929519);
   grae->SetPointError(15,0.3,0.7,0.2994766,0.2994766);
   grae->SetPoint(16,16.3,5.941465);
   grae->SetPointError(16,0.3,0.7,0.2614944,0.2614944);
   grae->SetPoint(17,17.3,3.855199);
   grae->SetPointError(17,0.3,0.7,0.1865086,0.1865086);
   grae->SetPoint(18,18.3,3.089324);
   grae->SetPointError(18,0.3,0.7,0.1577504,0.1577504);
   grae->SetPoint(19,19.3,2.127422);
   grae->SetPointError(19,0.3,0.7,0.1229703,0.1229703);
   grae->SetPoint(20,20.8,1.572678);
   grae->SetPointError(20,0.8,1.2,0.07992948,0.07992948);
   grae->SetPoint(21,22.8,0.9809254);
   grae->SetPointError(21,0.8,1.2,0.05951219,0.05951219);
   grae->SetPoint(22,24.8,0.5294601);
   grae->SetPointError(22,0.8,1.2,0.04329204,0.04329204);
   grae->SetPoint(23,26.8,0.3798237);
   grae->SetPointError(23,0.8,1.2,0.03437954,0.03437954);
   grae->SetPoint(24,28.8,0.2550204);
   grae->SetPointError(24,0.8,1.2,0.02873168,0.02873168);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,33);
   Graph_Graph3->SetMinimum(0.2036598);
   Graph_Graph3->SetMaximum(220.3141);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,52.15107);
   grae->SetPointError(0,0.7,0.3,2.022796,2.022796);
   grae->SetPoint(1,1.7,135.739);
   grae->SetPointError(1,0.7,0.3,4.992342,4.992342);
   grae->SetPoint(2,2.7,170.0751);
   grae->SetPointError(2,0.7,0.3,5.814965,5.814965);
   grae->SetPoint(3,3.7,170.5092);
   grae->SetPointError(3,0.7,0.3,6.599195,6.599195);
   grae->SetPoint(4,4.7,154.3034);
   grae->SetPointError(4,0.7,0.3,5.17271,5.17271);
   grae->SetPoint(5,5.7,126.8405);
   grae->SetPointError(5,0.7,0.3,4.754751,4.754751);
   grae->SetPoint(6,6.7,101.8617);
   grae->SetPointError(6,0.7,0.3,3.796365,3.796365);
   grae->SetPoint(7,7.7,77.42014);
   grae->SetPointError(7,0.7,0.3,2.90203,2.90203);
   grae->SetPoint(8,8.7,57.25754);
   grae->SetPointError(8,0.7,0.3,2.179613,2.179613);
   grae->SetPoint(9,9.7,44.3027);
   grae->SetPointError(9,0.7,0.3,1.752326,1.752326);
   grae->SetPoint(10,10.7,33.47297);
   grae->SetPointError(10,0.7,0.3,1.342499,1.342499);
   grae->SetPoint(11,11.7,24.59565);
   grae->SetPointError(11,0.7,0.3,1.066963,1.066963);
   grae->SetPoint(12,12.7,18.48001);
   grae->SetPointError(12,0.7,0.3,0.8328276,0.8328276);
   grae->SetPoint(13,13.7,13.56077);
   grae->SetPointError(13,0.7,0.3,0.6306919,0.6306919);
   grae->SetPoint(14,14.7,10.75569);
   grae->SetPointError(14,0.7,0.3,0.5540245,0.5540245);
   grae->SetPoint(15,15.7,6.877887);
   grae->SetPointError(15,0.7,0.3,0.3732912,0.3732912);
   grae->SetPoint(16,16.7,5.829656);
   grae->SetPointError(16,0.7,0.3,0.3596388,0.3596388);
   grae->SetPoint(17,17.7,4.572174);
   grae->SetPointError(17,0.7,0.3,0.2807267,0.2807267);
   grae->SetPoint(18,18.7,3.277011);
   grae->SetPointError(18,0.7,0.3,0.2384676,0.2384676);
   grae->SetPoint(19,19.7,2.559344);
   grae->SetPointError(19,0.7,0.3,0.1939324,0.1939324);
   grae->SetPoint(20,21.2,1.646121);
   grae->SetPointError(20,1.2,0.8,0.1196364,0.1196364);
   grae->SetPoint(21,23.2,1.122087);
   grae->SetPointError(21,1.2,0.8,0.08355947,0.08355947);
   grae->SetPoint(22,25.2,0.7180992);
   grae->SetPointError(22,1.2,0.8,0.0666617,0.0666617);
   grae->SetPoint(23,28.2,0.3496394);
   grae->SetPointError(23,2.2,1.8,0.03381929,0.03381929);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,33);
   Graph_Graph4->SetMinimum(0.2842381);
   Graph_Graph4->SetMaximum(194.7877);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph4);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:47:40 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-1.810127,31.85185,3.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1660 = new TH1F("h_1660","",60,0,30);
   h_1660->SetMinimum(0.1);
   h_1660->SetMaximum(1000);
   h_1660->SetStats(0);
   h_1660->SetMarkerStyle(20);
   h_1660->SetMarkerSize(1.2);
   h_1660->GetXaxis()->SetNdivisions(505);
   h_1660->GetXaxis()->SetLabelFont(132);
   h_1660->GetXaxis()->SetLabelOffset(0.015);
   h_1660->GetXaxis()->SetLabelSize(0.05);
   h_1660->GetXaxis()->SetTitleSize(0.06);
   h_1660->GetXaxis()->SetTitleFont(132);
   h_1660->GetYaxis()->SetLabelFont(132);
   h_1660->GetYaxis()->SetLabelSize(0.05);
   h_1660->GetYaxis()->SetTitleSize(0.06);
   h_1660->GetYaxis()->SetTitleFont(42);
   h_1660->GetZaxis()->SetLabelFont(132);
   h_1660->GetZaxis()->SetLabelSize(0.05);
   h_1660->GetZaxis()->SetTitleSize(0.06);
   h_1660->GetZaxis()->SetTitleFont(42);
   h_1660->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,31.59732);
   gre->SetPointError(0,0.5,1.161485);
   gre->SetPoint(1,1.5,79.22302);
   gre->SetPointError(1,0.5,2.592348);
   gre->SetPoint(2,2.5,96.08405);
   gre->SetPointError(2,0.5,3.015209);
   gre->SetPoint(3,3.5,91.64593);
   gre->SetPointError(3,0.5,2.879223);
   gre->SetPoint(4,4.5,76.70335);
   gre->SetPointError(4,0.5,2.649658);
   gre->SetPoint(5,5.5,62.86925);
   gre->SetPointError(5,0.5,1.984442);
   gre->SetPoint(6,6.5,46.40619);
   gre->SetPointError(6,0.5,1.50281);
   gre->SetPoint(7,7.5,35.30468);
   gre->SetPointError(7,0.5,1.209754);
   gre->SetPoint(8,8.5,23.71658);
   gre->SetPointError(8,0.5,0.9232224);
   gre->SetPoint(9,9.5,15.7389);
   gre->SetPointError(9,0.5,0.6185756);
   gre->SetPoint(10,10.5,10.03602);
   gre->SetPointError(10,0.5,0.5173425);
   gre->SetPoint(11,11.5,6.451268);
   gre->SetPointError(11,0.5,0.3554955);
   gre->SetPoint(12,12.5,4.825865);
   gre->SetPointError(12,0.5,0.3271039);
   gre->SetPoint(13,14,2.45997);
   gre->SetPointError(13,1,0.1788322);
   gre->SetPoint(14,17.5,0.6983835);
   gre->SetPointError(14,2.5,0.06573093);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,0,22);
   Graph_Graph4->SetMinimum(0.5693873);
   Graph_Graph4->SetMaximum(108.9459);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph4);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,52.55772);
   grae->SetPointError(0,0.4,0.6,1.603161,1.603161);
   grae->SetPoint(1,1.4,131.3784);
   grae->SetPointError(1,0.4,0.6,4.106108,4.106108);
   grae->SetPoint(2,2.4,161.8165);
   grae->SetPointError(2,0.4,0.6,4.774056,4.774056);
   grae->SetPoint(3,3.4,158.8799);
   grae->SetPointError(3,0.4,0.6,4.779192,4.779192);
   grae->SetPoint(4,4.4,138.3091);
   grae->SetPointError(4,0.4,0.6,4.129774,4.129774);
   grae->SetPoint(5,5.4,109.3491);
   grae->SetPointError(5,0.4,0.6,3.361983,3.361983);
   grae->SetPoint(6,6.4,84.05806);
   grae->SetPointError(6,0.4,0.6,2.629634,2.629634);
   grae->SetPoint(7,7.4,62.95912);
   grae->SetPointError(7,0.4,0.6,1.915605,1.915605);
   grae->SetPoint(8,8.4,46.37481);
   grae->SetPointError(8,0.4,0.6,1.407987,1.407987);
   grae->SetPoint(9,9.4,32.72517);
   grae->SetPointError(9,0.4,0.6,1.04457,1.04457);
   grae->SetPoint(10,10.4,23.69215);
   grae->SetPointError(10,0.4,0.6,0.7939645,0.7939645);
   grae->SetPoint(11,11.4,17.7343);
   grae->SetPointError(11,0.4,0.6,0.582891,0.582891);
   grae->SetPoint(12,12.4,12.63479);
   grae->SetPointError(12,0.4,0.6,0.4372942,0.4372942);
   grae->SetPoint(13,13.4,8.981298);
   grae->SetPointError(13,0.4,0.6,0.3272739,0.3272739);
   grae->SetPoint(14,14.4,6.4727);
   grae->SetPointError(14,0.4,0.6,0.2772549,0.2772549);
   grae->SetPoint(15,15.4,4.530591);
   grae->SetPointError(15,0.4,0.6,0.1851168,0.1851168);
   grae->SetPoint(16,16.4,3.585222);
   grae->SetPointError(16,0.4,0.6,0.1688977,0.1688977);
   grae->SetPoint(17,17.4,2.498153);
   grae->SetPointError(17,0.4,0.6,0.1311363,0.1311363);
   grae->SetPoint(18,18.4,1.82221);
   grae->SetPointError(18,0.4,0.6,0.1217607,0.1217607);
   grae->SetPoint(19,19.4,1.493694);
   grae->SetPointError(19,0.4,0.6,0.09233205,0.09233205);
   grae->SetPoint(20,22.4,0.5169841);
   grae->SetPointError(20,2.4,2.6,0.02710827,0.02710827);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,0,27.5);
   Graph_Graph13->SetMinimum(0.4408883);
   Graph_Graph13->SetMaximum(183.2006);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   Graph_Graph13->SetMarkerStyle(20);
   Graph_Graph13->SetMarkerSize(1.2);
   Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph13->GetXaxis()->SetLabelFont(132);
   Graph_Graph13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetXaxis()->SetTitleFont(132);
   Graph_Graph13->GetYaxis()->SetLabelFont(132);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(132);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph13);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,65.48611);
   grae->SetPointError(0,0.6,0.4,2.056197,2.056197);
   grae->SetPoint(1,1.6,163.0562);
   grae->SetPointError(1,0.6,0.4,4.82906,4.82906);
   grae->SetPoint(2,2.6,207.3061);
   grae->SetPointError(2,0.6,0.4,6.261192,6.261192);
   grae->SetPoint(3,3.6,203.7089);
   grae->SetPointError(3,0.6,0.4,6.081638,6.081638);
   grae->SetPoint(4,4.6,177.4198);
   grae->SetPointError(4,0.6,0.4,5.231933,5.231933);
   grae->SetPoint(5,5.6,145.3121);
   grae->SetPointError(5,0.6,0.4,4.365098,4.365098);
   grae->SetPoint(6,6.6,111.9896);
   grae->SetPointError(6,0.6,0.4,3.361045,3.361045);
   grae->SetPoint(7,7.6,85.51218);
   grae->SetPointError(7,0.6,0.4,2.580575,2.580575);
   grae->SetPoint(8,8.6,62.81538);
   grae->SetPointError(8,0.6,0.4,1.887814,1.887814);
   grae->SetPoint(9,9.6,47.06018);
   grae->SetPointError(9,0.6,0.4,1.419275,1.419275);
   grae->SetPoint(10,10.6,34.34653);
   grae->SetPointError(10,0.6,0.4,1.051194,1.051194);
   grae->SetPoint(11,11.6,25.24291);
   grae->SetPointError(11,0.6,0.4,0.8270012,0.8270012);
   grae->SetPoint(12,12.6,18.09111);
   grae->SetPointError(12,0.6,0.4,0.5784955,0.5784955);
   grae->SetPoint(13,13.6,13.40728);
   grae->SetPointError(13,0.6,0.4,0.4686453,0.4686453);
   grae->SetPoint(14,14.6,9.866601);
   grae->SetPointError(14,0.6,0.4,0.3299305,0.3299305);
   grae->SetPoint(15,15.6,7.289841);
   grae->SetPointError(15,0.6,0.4,0.2623323,0.2623323);
   grae->SetPoint(16,16.6,5.576035);
   grae->SetPointError(16,0.6,0.4,0.2040108,0.2040108);
   grae->SetPoint(17,17.6,3.91926);
   grae->SetPointError(17,0.6,0.4,0.1575305,0.1575305);
   grae->SetPoint(18,18.6,3.100821);
   grae->SetPointError(18,0.6,0.4,0.1275106,0.1275106);
   grae->SetPoint(19,19.6,2.516248);
   grae->SetPointError(19,0.6,0.4,0.1156251,0.1156251);
   grae->SetPoint(20,21.1,1.68543);
   grae->SetPointError(20,1.1,0.9,0.07550796,0.07550796);
   grae->SetPoint(21,23.1,0.9289514);
   grae->SetPointError(21,1.1,0.9,0.04800251,0.04800251);
   grae->SetPoint(22,25.1,0.5625179);
   grae->SetPointError(22,1.1,0.9,0.0334824,0.0334824);
   grae->SetPoint(23,28.1,0.3041594);
   grae->SetPointError(23,2.1,1.9,0.01909727,0.01909727);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,0,33);
   Graph_Graph14->SetMinimum(0.2565559);
   Graph_Graph14->SetMaximum(234.8956);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);
   Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph14->SetMarkerSize(1.2);
   Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph14);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,74.31794);
   grae->SetPointError(0,0.3,0.7,2.317792,2.317792);
   grae->SetPoint(1,1.3,188.6334);
   grae->SetPointError(1,0.3,0.7,5.566869,5.566869);
   grae->SetPoint(2,2.3,244.272);
   grae->SetPointError(2,0.3,0.7,7.262136,7.262136);
   grae->SetPoint(3,3.3,244.7762);
   grae->SetPointError(3,0.3,0.7,7.191368,7.191368);
   grae->SetPoint(4,4.3,214.1816);
   grae->SetPointError(4,0.3,0.7,6.300534,6.300534);
   grae->SetPoint(5,5.3,177.2972);
   grae->SetPointError(5,0.3,0.7,5.297267,5.297267);
   grae->SetPoint(6,6.3,138.1416);
   grae->SetPointError(6,0.3,0.7,4.108886,4.108886);
   grae->SetPoint(7,7.3,105.3218);
   grae->SetPointError(7,0.3,0.7,3.17015,3.17015);
   grae->SetPoint(8,8.3,79.8634);
   grae->SetPointError(8,0.3,0.7,2.432062,2.432062);
   grae->SetPoint(9,9.3,60.0838);
   grae->SetPointError(9,0.3,0.7,1.823515,1.823515);
   grae->SetPoint(10,10.3,44.19198);
   grae->SetPointError(10,0.3,0.7,1.427118,1.427118);
   grae->SetPoint(11,11.3,32.64104);
   grae->SetPointError(11,0.3,0.7,1.031483,1.031483);
   grae->SetPoint(12,12.3,23.99756);
   grae->SetPointError(12,0.3,0.7,0.7876362,0.7876362);
   grae->SetPoint(13,13.3,18.1729);
   grae->SetPointError(13,0.3,0.7,0.6018732,0.6018732);
   grae->SetPoint(14,14.3,13.42031);
   grae->SetPointError(14,0.3,0.7,0.4540245,0.4540245);
   grae->SetPoint(15,15.3,10.30317);
   grae->SetPointError(15,0.3,0.7,0.3561988,0.3561988);
   grae->SetPoint(16,16.3,7.362408);
   grae->SetPointError(16,0.3,0.7,0.2647549,0.2647549);
   grae->SetPoint(17,17.3,5.65464);
   grae->SetPointError(17,0.3,0.7,0.2090818,0.2090818);
   grae->SetPoint(18,18.3,4.209784);
   grae->SetPointError(18,0.3,0.7,0.1665435,0.1665435);
   grae->SetPoint(19,19.3,3.339054);
   grae->SetPointError(19,0.3,0.7,0.1375413,0.1375413);
   grae->SetPoint(20,20.8,2.335142);
   grae->SetPointError(20,0.8,1.2,0.09281713,0.09281713);
   grae->SetPoint(21,22.8,1.38464);
   grae->SetPointError(21,0.8,1.2,0.06090673,0.06090673);
   grae->SetPoint(22,24.8,0.8572923);
   grae->SetPointError(22,0.8,1.2,0.04621808,0.04621808);
   grae->SetPoint(23,26.8,0.5643631);
   grae->SetPointError(23,0.8,1.2,0.03368164,0.03368164);
   grae->SetPoint(24,28.8,0.3934719);
   grae->SetPointError(24,0.8,1.2,0.03002161,0.03002161);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","Graph",100,0,33);
   Graph_Graph15->SetMinimum(0.3271053);
   Graph_Graph15->SetMaximum(277.128);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);
   Graph_Graph15->SetMarkerStyle(20);
   Graph_Graph15->SetMarkerSize(1.2);
   Graph_Graph15->GetXaxis()->SetNdivisions(505);
   Graph_Graph15->GetXaxis()->SetLabelFont(132);
   Graph_Graph15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetXaxis()->SetTitleFont(132);
   Graph_Graph15->GetYaxis()->SetLabelFont(132);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(132);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph15);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,76.99621);
   grae->SetPointError(0,0.7,0.3,2.716689,2.716689);
   grae->SetPoint(1,1.7,196.7522);
   grae->SetPointError(1,0.7,0.3,5.995305,5.995305);
   grae->SetPoint(2,2.7,249.8289);
   grae->SetPointError(2,0.7,0.3,7.627913,7.627913);
   grae->SetPoint(3,3.7,254.5123);
   grae->SetPointError(3,0.7,0.3,7.799887,7.799887);
   grae->SetPoint(4,4.7,229.375);
   grae->SetPointError(4,0.7,0.3,6.919546,6.919546);
   grae->SetPoint(5,5.7,187.3586);
   grae->SetPointError(5,0.7,0.3,5.770262,5.770262);
   grae->SetPoint(6,6.7,148.238);
   grae->SetPointError(6,0.7,0.3,4.73882,4.73882);
   grae->SetPoint(7,7.7,113.3017);
   grae->SetPointError(7,0.7,0.3,3.60404,3.60404);
   grae->SetPoint(8,8.7,85.79772);
   grae->SetPointError(8,0.7,0.3,2.723111,2.723111);
   grae->SetPoint(9,9.7,65.20032);
   grae->SetPointError(9,0.7,0.3,2.114091,2.114091);
   grae->SetPoint(10,10.7,50.24773);
   grae->SetPointError(10,0.7,0.3,1.768543,1.768543);
   grae->SetPoint(11,11.7,37.17969);
   grae->SetPointError(11,0.7,0.3,1.314064,1.314064);
   grae->SetPoint(12,12.7,27.53546);
   grae->SetPointError(12,0.7,0.3,0.9738187,0.9738187);
   grae->SetPoint(13,13.7,20.48003);
   grae->SetPointError(13,0.7,0.3,0.7813124,0.7813124);
   grae->SetPoint(14,14.7,15.77816);
   grae->SetPointError(14,0.7,0.3,0.6846447,0.6846447);
   grae->SetPoint(15,15.7,11.79989);
   grae->SetPointError(15,0.7,0.3,0.5058434,0.5058434);
   grae->SetPoint(16,16.7,8.742792);
   grae->SetPointError(16,0.7,0.3,0.3710222,0.3710222);
   grae->SetPoint(17,17.7,6.706789);
   grae->SetPointError(17,0.7,0.3,0.3216177,0.3216177);
   grae->SetPoint(18,18.7,5.556591);
   grae->SetPointError(18,0.7,0.3,0.2694197,0.2694197);
   grae->SetPoint(19,19.7,4.042031);
   grae->SetPointError(19,0.7,0.3,0.213359,0.213359);
   grae->SetPoint(20,21.2,2.720238);
   grae->SetPointError(20,1.2,0.8,0.1284063,0.1284063);
   grae->SetPoint(21,23.2,1.656498);
   grae->SetPointError(21,1.2,0.8,0.09190631,0.09190631);
   grae->SetPoint(22,25.2,1.242968);
   grae->SetPointError(22,1.2,0.8,0.07771611,0.07771611);
   grae->SetPoint(23,28.2,0.6014106);
   grae->SetPointError(23,2.2,1.8,0.039888,0.039888);
   
   TH1F *Graph_Graph16 = new TH1F("Graph_Graph16","Graph",100,0,33);
   Graph_Graph16->SetMinimum(0.5053703);
   Graph_Graph16->SetMaximum(288.4873);
   Graph_Graph16->SetDirectory(0);
   Graph_Graph16->SetStats(0);
   Graph_Graph16->SetMarkerStyle(20);
   Graph_Graph16->SetMarkerSize(1.2);
   Graph_Graph16->GetXaxis()->SetNdivisions(505);
   Graph_Graph16->GetXaxis()->SetLabelFont(132);
   Graph_Graph16->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph16->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph16->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph16->GetXaxis()->SetTitleFont(132);
   Graph_Graph16->GetYaxis()->SetLabelFont(132);
   Graph_Graph16->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph16->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph16->GetYaxis()->SetTitleFont(42);
   Graph_Graph16->GetZaxis()->SetLabelFont(132);
   Graph_Graph16->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph16->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph16->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph16);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:46:58 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-2.810127,31.85185,2.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1680 = new TH1F("h_1680","",60,0,30);
   h_1680->SetMinimum(0.01);
   h_1680->SetMaximum(100);
   h_1680->SetStats(0);
   h_1680->SetMarkerStyle(20);
   h_1680->SetMarkerSize(1.2);
   h_1680->GetXaxis()->SetNdivisions(505);
   h_1680->GetXaxis()->SetLabelFont(132);
   h_1680->GetXaxis()->SetLabelOffset(0.015);
   h_1680->GetXaxis()->SetLabelSize(0.05);
   h_1680->GetXaxis()->SetTitleSize(0.06);
   h_1680->GetXaxis()->SetTitleFont(132);
   h_1680->GetYaxis()->SetLabelFont(132);
   h_1680->GetYaxis()->SetLabelSize(0.05);
   h_1680->GetYaxis()->SetTitleSize(0.06);
   h_1680->GetYaxis()->SetTitleFont(42);
   h_1680->GetZaxis()->SetLabelFont(132);
   h_1680->GetZaxis()->SetLabelSize(0.05);
   h_1680->GetZaxis()->SetTitleSize(0.06);
   h_1680->GetZaxis()->SetTitleFont(42);
   h_1680->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,5.716357);
   gre->SetPointError(0,0.5,0.4632606);
   gre->SetPoint(1,1.5,14.32112);
   gre->SetPointError(1,0.5,0.7468949);
   gre->SetPoint(2,2.5,16.98987);
   gre->SetPointError(2,0.5,1.092918);
   gre->SetPoint(3,3.5,17.44384);
   gre->SetPointError(3,0.5,0.8572175);
   gre->SetPoint(4,4.5,15.33507);
   gre->SetPointError(4,0.5,0.7840301);
   gre->SetPoint(5,5.5,13.33681);
   gre->SetPointError(5,0.5,0.6740029);
   gre->SetPoint(6,6.5,9.821799);
   gre->SetPointError(6,0.5,0.6528317);
   gre->SetPoint(7,7.5,7.334064);
   gre->SetPointError(7,0.5,0.4578914);
   gre->SetPoint(8,8.5,5.09995);
   gre->SetPointError(8,0.5,0.396764);
   gre->SetPoint(9,9.5,3.767443);
   gre->SetPointError(9,0.5,0.3216715);
   gre->SetPoint(10,10.5,2.567935);
   gre->SetPointError(10,0.5,0.3763235);
   gre->SetPoint(11,11.5,1.892804);
   gre->SetPointError(11,0.5,0.2596725);
   gre->SetPoint(12,12.5,1.136546);
   gre->SetPointError(12,0.5,0.1971595);
   gre->SetPoint(13,14,0.7130005);
   gre->SetPointError(13,1,0.146952);
   gre->SetPoint(14,17.5,0.13109);
   gre->SetPointError(14,2.5,0.04574751);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,0,22);
   Graph_Graph2->SetMinimum(0.07680826);
   Graph_Graph2->SetMaximum(20.12263);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph2);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,9.4144);
   grae->SetPointError(0,0.4,0.6,0.6244432,0.6244432);
   grae->SetPoint(1,1.4,23.74323);
   grae->SetPointError(1,0.4,0.6,0.890938,0.890938);
   grae->SetPoint(2,2.4,30.123);
   grae->SetPointError(2,0.4,0.6,1.188079,1.188079);
   grae->SetPoint(3,3.4,30.83284);
   grae->SetPointError(3,0.4,0.6,1.125987,1.125987);
   grae->SetPoint(4,4.4,28.15891);
   grae->SetPointError(4,0.4,0.6,1.245143,1.245143);
   grae->SetPoint(5,5.4,22.52462);
   grae->SetPointError(5,0.4,0.6,0.858071,0.858071);
   grae->SetPoint(6,6.4,18.13326);
   grae->SetPointError(6,0.4,0.6,0.7141962,0.7141962);
   grae->SetPoint(7,7.4,13.8318);
   grae->SetPointError(7,0.4,0.6,0.6054077,0.6054077);
   grae->SetPoint(8,8.4,10.91489);
   grae->SetPointError(8,0.4,0.6,0.4749059,0.4749059);
   grae->SetPoint(9,9.4,8.230241);
   grae->SetPointError(9,0.4,0.6,0.4026059,0.4026059);
   grae->SetPoint(10,10.4,6.464643);
   grae->SetPointError(10,0.4,0.6,0.3008276,0.3008276);
   grae->SetPoint(11,11.4,4.407581);
   grae->SetPointError(11,0.4,0.6,0.2413446,0.2413446);
   grae->SetPoint(12,12.4,3.202212);
   grae->SetPointError(12,0.4,0.6,0.1878834,0.1878834);
   grae->SetPoint(13,13.4,2.757543);
   grae->SetPointError(13,0.4,0.6,0.1683435,0.1683435);
   grae->SetPoint(14,14.4,1.809467);
   grae->SetPointError(14,0.4,0.6,0.141186,0.141186);
   grae->SetPoint(15,15.4,1.264038);
   grae->SetPointError(15,0.4,0.6,0.1103162,0.1103162);
   grae->SetPoint(16,16.4,1.259884);
   grae->SetPointError(16,0.4,0.6,0.1179735,0.1179735);
   grae->SetPoint(17,17.4,0.8148984);
   grae->SetPointError(17,0.4,0.6,0.08938008,0.08938008);
   grae->SetPoint(18,18.4,0.4407024);
   grae->SetPointError(18,0.4,0.6,0.07363723,0.07363723);
   grae->SetPoint(19,19.4,0.4043032);
   grae->SetPointError(19,0.4,0.6,0.06846868,0.06846868);
   grae->SetPoint(20,22.4,0.1502206);
   grae->SetPointError(20,2.4,2.6,0.01817598,0.01817598);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0,27.5);
   Graph_Graph5->SetMinimum(0.1188401);
   Graph_Graph5->SetMaximum(35.1415);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,11.38534);
   grae->SetPointError(0,0.6,0.4,0.5187788,0.5187788);
   grae->SetPoint(1,1.6,28.80741);
   grae->SetPointError(1,0.6,0.4,1.057139,1.057139);
   grae->SetPoint(2,2.6,36.70555);
   grae->SetPointError(2,0.6,0.4,1.281767,1.281767);
   grae->SetPoint(3,3.6,38.43687);
   grae->SetPointError(3,0.6,0.4,1.32367,1.32367);
   grae->SetPoint(4,4.6,34.80025);
   grae->SetPointError(4,0.6,0.4,1.232245,1.232245);
   grae->SetPoint(5,5.6,28.93988);
   grae->SetPointError(5,0.6,0.4,1.077454,1.077454);
   grae->SetPoint(6,6.6,23.67715);
   grae->SetPointError(6,0.6,0.4,0.9153645,0.9153645);
   grae->SetPoint(7,7.6,18.74302);
   grae->SetPointError(7,0.6,0.4,0.7222635,0.7222635);
   grae->SetPoint(8,8.6,14.85809);
   grae->SetPointError(8,0.6,0.4,0.6084524,0.6084524);
   grae->SetPoint(9,9.6,11.27313);
   grae->SetPointError(9,0.6,0.4,0.4750552,0.4750552);
   grae->SetPoint(10,10.6,7.922415);
   grae->SetPointError(10,0.6,0.4,0.3305889,0.3305889);
   grae->SetPoint(11,11.6,6.462917);
   grae->SetPointError(11,0.6,0.4,0.2818994,0.2818994);
   grae->SetPoint(12,12.6,4.859669);
   grae->SetPointError(12,0.6,0.4,0.2239887,0.2239887);
   grae->SetPoint(13,13.6,4.030622);
   grae->SetPointError(13,0.6,0.4,0.1981455,0.1981455);
   grae->SetPoint(14,14.6,2.943393);
   grae->SetPointError(14,0.6,0.4,0.1782296,0.1782296);
   grae->SetPoint(15,15.6,1.93236);
   grae->SetPointError(15,0.6,0.4,0.1197692,0.1197692);
   grae->SetPoint(16,16.6,1.736892);
   grae->SetPointError(16,0.6,0.4,0.1113308,0.1113308);
   grae->SetPoint(17,17.6,1.239603);
   grae->SetPointError(17,0.6,0.4,0.09093054,0.09093054);
   grae->SetPoint(18,18.6,0.9509176);
   grae->SetPointError(18,0.6,0.4,0.07871378,0.07871378);
   grae->SetPoint(19,19.6,0.7143219);
   grae->SetPointError(19,0.6,0.4,0.06662404,0.06662404);
   grae->SetPoint(20,21.1,0.478512);
   grae->SetPointError(20,1.1,0.9,0.04044635,0.04044635);
   grae->SetPoint(21,23.1,0.3263904);
   grae->SetPointError(21,1.1,0.9,0.03584206,0.03584206);
   grae->SetPoint(22,25.1,0.183833);
   grae->SetPointError(22,1.1,0.9,0.02555927,0.02555927);
   grae->SetPoint(23,28.1,0.1053956);
   grae->SetPointError(23,2.1,1.9,0.01926763,0.01926763);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0,33);
   Graph_Graph6->SetMinimum(0.07751519);
   Graph_Graph6->SetMaximum(43.72798);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph6);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,12.88703);
   grae->SetPointError(0,0.3,0.7,0.5202987,0.5202987);
   grae->SetPoint(1,1.3,31.90064);
   grae->SetPointError(1,0.3,0.7,1.157346,1.157346);
   grae->SetPoint(2,2.3,41.9639);
   grae->SetPointError(2,0.3,0.7,1.469807,1.469807);
   grae->SetPoint(3,3.3,42.98522);
   grae->SetPointError(3,0.3,0.7,1.503115,1.503115);
   grae->SetPoint(4,4.3,40.32877);
   grae->SetPointError(4,0.3,0.7,1.402113,1.402113);
   grae->SetPoint(5,5.3,32.74855);
   grae->SetPointError(5,0.3,0.7,1.176943,1.176943);
   grae->SetPoint(6,6.3,28.07734);
   grae->SetPointError(6,0.3,0.7,1.037169,1.037169);
   grae->SetPoint(7,7.3,22.84538);
   grae->SetPointError(7,0.3,0.7,0.9276828,0.9276828);
   grae->SetPoint(8,8.3,18.34887);
   grae->SetPointError(8,0.3,0.7,0.7276896,0.7276896);
   grae->SetPoint(9,9.3,13.82337);
   grae->SetPointError(9,0.3,0.7,0.5486849,0.5486849);
   grae->SetPoint(10,10.3,10.55117);
   grae->SetPointError(10,0.3,0.7,0.4368995,0.4368995);
   grae->SetPoint(11,11.3,8.06871);
   grae->SetPointError(11,0.3,0.7,0.3832128,0.3832128);
   grae->SetPoint(12,12.3,6.135458);
   grae->SetPointError(12,0.3,0.7,0.2868212,0.2868212);
   grae->SetPoint(13,13.3,5.002566);
   grae->SetPointError(13,0.3,0.7,0.2471574,0.2471574);
   grae->SetPoint(14,14.3,3.708595);
   grae->SetPointError(14,0.3,0.7,0.1993636,0.1993636);
   grae->SetPoint(15,15.3,2.895497);
   grae->SetPointError(15,0.3,0.7,0.1650318,0.1650318);
   grae->SetPoint(16,16.3,2.347759);
   grae->SetPointError(16,0.3,0.7,0.1448941,0.1448941);
   grae->SetPoint(17,17.3,1.761088);
   grae->SetPointError(17,0.3,0.7,0.1156727,0.1156727);
   grae->SetPoint(18,18.3,1.476684);
   grae->SetPointError(18,0.3,0.7,0.1022283,0.1022283);
   grae->SetPoint(19,19.3,1.077296);
   grae->SetPointError(19,0.3,0.7,0.08588763,0.08588763);
   grae->SetPoint(20,20.8,0.7688561);
   grae->SetPointError(20,0.8,1.2,0.05284959,0.05284959);
   grae->SetPoint(21,22.8,0.4297775);
   grae->SetPointError(21,0.8,1.2,0.03923402,0.03923402);
   grae->SetPoint(22,24.8,0.3106835);
   grae->SetPointError(22,0.8,1.2,0.03373268,0.03373268);
   grae->SetPoint(23,26.8,0.1859029);
   grae->SetPointError(23,0.8,1.2,0.02478448,0.02478448);
   grae->SetPoint(24,28.8,0.1220297);
   grae->SetPointError(24,0.8,1.2,0.02103572,0.02103572);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,0,33);
   Graph_Graph7->SetMinimum(0.09089456);
   Graph_Graph7->SetMaximum(48.92707);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);
   Graph_Graph7->SetMarkerStyle(20);
   Graph_Graph7->SetMarkerSize(1.2);
   Graph_Graph7->GetXaxis()->SetNdivisions(505);
   Graph_Graph7->GetXaxis()->SetLabelFont(132);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetXaxis()->SetTitleFont(132);
   Graph_Graph7->GetYaxis()->SetLabelFont(132);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(132);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph7);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,11.60795);
   grae->SetPointError(0,0.7,0.3,0.6632037,0.6632037);
   grae->SetPoint(1,1.7,27.3549);
   grae->SetPointError(1,0.7,0.3,1.359083,1.359083);
   grae->SetPoint(2,2.7,38.924);
   grae->SetPointError(2,0.7,0.3,1.608713,1.608713);
   grae->SetPoint(3,3.7,41.46129);
   grae->SetPointError(3,0.7,0.3,2.180398,2.180398);
   grae->SetPoint(4,4.7,37.15505);
   grae->SetPointError(4,0.7,0.3,1.473482,1.473482);
   grae->SetPoint(5,5.7,32.39709);
   grae->SetPointError(5,0.7,0.3,1.540954,1.540954);
   grae->SetPoint(6,6.7,26.98674);
   grae->SetPointError(6,0.7,0.3,1.316607,1.316607);
   grae->SetPoint(7,7.7,22.53318);
   grae->SetPointError(7,0.7,0.3,1.120384,1.120384);
   grae->SetPoint(8,8.7,18.07394);
   grae->SetPointError(8,0.7,0.3,0.8806474,0.8806474);
   grae->SetPoint(9,9.7,13.63326);
   grae->SetPointError(9,0.7,0.3,0.7224678,0.7224678);
   grae->SetPoint(10,10.7,10.34553);
   grae->SetPointError(10,0.7,0.3,0.5879144,0.5879144);
   grae->SetPoint(11,11.7,8.198084);
   grae->SetPointError(11,0.7,0.3,0.5125176,0.5125176);
   grae->SetPoint(12,12.7,6.032903);
   grae->SetPointError(12,0.7,0.3,0.4174863,0.4174863);
   grae->SetPoint(13,13.7,5.311133);
   grae->SetPointError(13,0.7,0.3,0.3607897,0.3607897);
   grae->SetPoint(14,14.7,3.809982);
   grae->SetPointError(14,0.7,0.3,0.311793,0.311793);
   grae->SetPoint(15,15.7,3.115652);
   grae->SetPointError(15,0.7,0.3,0.2407324,0.2407324);
   grae->SetPoint(16,16.7,2.152273);
   grae->SetPointError(16,0.7,0.3,0.222743,0.222743);
   grae->SetPoint(17,17.7,1.941581);
   grae->SetPointError(17,0.7,0.3,0.179123,0.179123);
   grae->SetPoint(18,18.7,1.394215);
   grae->SetPointError(18,0.7,0.3,0.1607218,0.1607218);
   grae->SetPoint(19,19.7,1.260637);
   grae->SetPointError(19,0.7,0.3,0.144994,0.144994);
   grae->SetPoint(20,21.2,0.7747048);
   grae->SetPointError(20,1.2,0.8,0.083947,0.083947);
   grae->SetPoint(21,23.2,0.4332025);
   grae->SetPointError(21,1.2,0.8,0.05354365,0.05354365);
   grae->SetPoint(22,25.2,0.4146231);
   grae->SetPointError(22,1.2,0.8,0.05206491,0.05206491);
   grae->SetPoint(23,28.2,0.179321);
   grae->SetPointError(23,2.2,1.8,0.0255602,0.0255602);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,0,33);
   Graph_Graph8->SetMinimum(0.1383847);
   Graph_Graph8->SetMaximum(47.99048);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   Graph_Graph8->SetMarkerStyle(20);
   Graph_Graph8->SetMarkerSize(1.2);
   Graph_Graph8->GetXaxis()->SetNdivisions(505);
   Graph_Graph8->GetXaxis()->SetLabelFont(132);
   Graph_Graph8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetXaxis()->SetTitleFont(132);
   Graph_Graph8->GetYaxis()->SetLabelFont(132);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(132);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph8);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:47:57 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-2.810127,31.85185,2.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1650 = new TH1F("h_1650","",60,0,30);
   h_1650->SetMinimum(0.01);
   h_1650->SetMaximum(100);
   h_1650->SetStats(0);
   h_1650->SetMarkerStyle(20);
   h_1650->SetMarkerSize(1.2);
   h_1650->GetXaxis()->SetNdivisions(505);
   h_1650->GetXaxis()->SetLabelFont(132);
   h_1650->GetXaxis()->SetLabelOffset(0.015);
   h_1650->GetXaxis()->SetLabelSize(0.05);
   h_1650->GetXaxis()->SetTitleSize(0.06);
   h_1650->GetXaxis()->SetTitleFont(132);
   h_1650->GetYaxis()->SetLabelFont(132);
   h_1650->GetYaxis()->SetLabelSize(0.05);
   h_1650->GetYaxis()->SetTitleSize(0.06);
   h_1650->GetYaxis()->SetTitleFont(42);
   h_1650->GetZaxis()->SetLabelFont(132);
   h_1650->GetZaxis()->SetLabelSize(0.05);
   h_1650->GetZaxis()->SetTitleSize(0.06);
   h_1650->GetZaxis()->SetTitleFont(42);
   h_1650->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,7.053058);
   gre->SetPointError(0,0.5,0.395127);
   gre->SetPoint(1,1.5,16.46115);
   gre->SetPointError(1,0.5,0.765776);
   gre->SetPoint(2,2.5,21.6659);
   gre->SetPointError(2,0.5,0.8434679);
   gre->SetPoint(3,3.5,21.24285);
   gre->SetPointError(3,0.5,0.8672772);
   gre->SetPoint(4,4.5,19.1142);
   gre->SetPointError(4,0.5,0.9764146);
   gre->SetPoint(5,5.5,16.51495);
   gre->SetPointError(5,0.5,0.6433591);
   gre->SetPoint(6,6.5,12.53397);
   gre->SetPointError(6,0.5,0.5246112);
   gre->SetPoint(7,7.5,10.11961);
   gre->SetPointError(7,0.5,0.4719333);
   gre->SetPoint(8,8.5,7.296919);
   gre->SetPointError(8,0.5,0.4342119);
   gre->SetPoint(9,9.5,4.970473);
   gre->SetPointError(9,0.5,0.2941172);
   gre->SetPoint(10,10.5,3.631393);
   gre->SetPointError(10,0.5,0.2750382);
   gre->SetPoint(11,11.5,2.21051);
   gre->SetPointError(11,0.5,0.2001068);
   gre->SetPoint(12,12.5,1.48254);
   gre->SetPointError(12,0.5,0.1882286);
   gre->SetPoint(13,14,0.8430915);
   gre->SetPointError(13,1,0.10603);
   gre->SetPoint(14,17.5,0.3172566);
   gre->SetPointError(14,2.5,0.04726711);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,0,22);
   Graph_Graph5->SetMinimum(0.2429905);
   Graph_Graph5->SetMaximum(24.7333);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph5);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,11.15789);
   grae->SetPointError(0,0.4,0.6,0.40708,0.40708);
   grae->SetPoint(1,1.4,28.60524);
   grae->SetPointError(1,0.4,0.6,1.003485,1.003485);
   grae->SetPoint(2,2.4,35.60658);
   grae->SetPointError(2,0.4,0.6,1.11923,1.11923);
   grae->SetPoint(3,3.4,37.59678);
   grae->SetPointError(3,0.4,0.6,1.262831,1.262831);
   grae->SetPoint(4,4.4,33.13892);
   grae->SetPointError(4,0.4,0.6,1.077619,1.077619);
   grae->SetPoint(5,5.4,27.17443);
   grae->SetPointError(5,0.4,0.6,0.9445464,0.9445464);
   grae->SetPoint(6,6.4,22.26296);
   grae->SetPointError(6,0.4,0.6,0.8199265,0.8199265);
   grae->SetPoint(7,7.4,17.56844);
   grae->SetPointError(7,0.4,0.6,0.6154009,0.6154009);
   grae->SetPoint(8,8.4,13.71303);
   grae->SetPointError(8,0.4,0.6,0.4686511,0.4686511);
   grae->SetPoint(9,9.4,10.52573);
   grae->SetPointError(9,0.4,0.6,0.3972976,0.3972976);
   grae->SetPoint(10,10.4,7.74158);
   grae->SetPointError(10,0.4,0.6,0.3222544,0.3222544);
   grae->SetPoint(11,11.4,5.876191);
   grae->SetPointError(11,0.4,0.6,0.2440334,0.2440334);
   grae->SetPoint(12,12.4,4.505238);
   grae->SetPointError(12,0.4,0.6,0.1980208,0.1980208);
   grae->SetPoint(13,13.4,3.325);
   grae->SetPointError(13,0.4,0.6,0.1595893,0.1595893);
   grae->SetPoint(14,14.4,2.541364);
   grae->SetPointError(14,0.4,0.6,0.1640589,0.1640589);
   grae->SetPoint(15,15.4,1.841749);
   grae->SetPointError(15,0.4,0.6,0.1043843,0.1043843);
   grae->SetPoint(16,16.4,1.358036);
   grae->SetPointError(16,0.4,0.6,0.1023154,0.1023154);
   grae->SetPoint(17,17.4,1.039355);
   grae->SetPointError(17,0.4,0.6,0.08279852,0.08279852);
   grae->SetPoint(18,18.4,0.7805619);
   grae->SetPointError(18,0.4,0.6,0.0819801,0.0819801);
   grae->SetPoint(19,19.4,0.629002);
   grae->SetPointError(19,0.4,0.6,0.06136041,0.06136041);
   grae->SetPoint(20,22.4,0.2379044);
   grae->SetPointError(20,2.4,2.6,0.01908695,0.01908695);
   
   TH1F *Graph_Graph17 = new TH1F("Graph_Graph17","Graph",100,0,27.5);
   Graph_Graph17->SetMinimum(0.1969357);
   Graph_Graph17->SetMaximum(42.72368);
   Graph_Graph17->SetDirectory(0);
   Graph_Graph17->SetStats(0);
   Graph_Graph17->SetMarkerStyle(20);
   Graph_Graph17->SetMarkerSize(1.2);
   Graph_Graph17->GetXaxis()->SetNdivisions(505);
   Graph_Graph17->GetXaxis()->SetLabelFont(132);
   Graph_Graph17->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph17->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph17->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph17->GetXaxis()->SetTitleFont(132);
   Graph_Graph17->GetYaxis()->SetLabelFont(132);
   Graph_Graph17->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph17->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph17->GetYaxis()->SetTitleFont(42);
   Graph_Graph17->GetZaxis()->SetLabelFont(132);
   Graph_Graph17->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph17->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph17->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph17);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,14.13218);
   grae->SetPointError(0,0.6,0.4,0.5078866,0.5078866);
   grae->SetPoint(1,1.6,35.09344);
   grae->SetPointError(1,0.6,0.4,1.112963,1.112963);
   grae->SetPoint(2,2.6,45.09861);
   grae->SetPointError(2,0.6,0.4,1.455995,1.455995);
   grae->SetPoint(3,3.6,46.48173);
   grae->SetPointError(3,0.6,0.4,1.514838,1.514838);
   grae->SetPoint(4,4.6,41.5813);
   grae->SetPointError(4,0.6,0.4,1.287395,1.287395);
   grae->SetPoint(5,5.6,36.31962);
   grae->SetPointError(5,0.6,0.4,1.184994,1.184994);
   grae->SetPoint(6,6.6,30.0427);
   grae->SetPointError(6,0.6,0.4,0.9908071,0.9908071);
   grae->SetPoint(7,7.6,23.74987);
   grae->SetPointError(7,0.6,0.4,0.7978537,0.7978537);
   grae->SetPoint(8,8.6,18.32207);
   grae->SetPointError(8,0.6,0.4,0.5958047,0.5958047);
   grae->SetPoint(9,9.6,14.28829);
   grae->SetPointError(9,0.6,0.4,0.4749553,0.4749553);
   grae->SetPoint(10,10.6,11.39181);
   grae->SetPointError(10,0.6,0.4,0.3936763,0.3936763);
   grae->SetPoint(11,11.6,8.291143);
   grae->SetPointError(11,0.6,0.4,0.3414852,0.3414852);
   grae->SetPoint(12,12.6,6.375525);
   grae->SetPointError(12,0.6,0.4,0.2370802,0.2370802);
   grae->SetPoint(13,13.6,4.894772);
   grae->SetPointError(13,0.6,0.4,0.2203331,0.2203331);
   grae->SetPoint(14,14.6,3.668614);
   grae->SetPointError(14,0.6,0.4,0.1505217,0.1505217);
   grae->SetPoint(15,15.6,2.845514);
   grae->SetPointError(15,0.6,0.4,0.1344053,0.1344053);
   grae->SetPoint(16,16.6,2.177199);
   grae->SetPointError(16,0.6,0.4,0.1046948,0.1046948);
   grae->SetPoint(17,17.6,1.718712);
   grae->SetPointError(17,0.6,0.4,0.08896427,0.08896427);
   grae->SetPoint(18,18.6,1.388588);
   grae->SetPointError(18,0.6,0.4,0.07540708,0.07540708);
   grae->SetPoint(19,19.6,0.9264972);
   grae->SetPointError(19,0.6,0.4,0.0672307,0.0672307);
   grae->SetPoint(20,21.1,0.6888569);
   grae->SetPointError(20,1.1,0.9,0.04279231,0.04279231);
   grae->SetPoint(21,23.1,0.4084241);
   grae->SetPointError(21,1.1,0.9,0.03035689,0.03035689);
   grae->SetPoint(22,25.1,0.2760001);
   grae->SetPointError(22,1.1,0.9,0.02369568,0.02369568);
   grae->SetPoint(23,28.1,0.1343363);
   grae->SetPointError(23,2.1,1.9,0.01303522,0.01303522);
   
   TH1F *Graph_Graph18 = new TH1F("Graph_Graph18","Graph",100,0,33);
   Graph_Graph18->SetMinimum(0.1091709);
   Graph_Graph18->SetMaximum(52.7841);
   Graph_Graph18->SetDirectory(0);
   Graph_Graph18->SetStats(0);
   Graph_Graph18->SetMarkerStyle(20);
   Graph_Graph18->SetMarkerSize(1.2);
   Graph_Graph18->GetXaxis()->SetNdivisions(505);
   Graph_Graph18->GetXaxis()->SetLabelFont(132);
   Graph_Graph18->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph18->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph18->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph18->GetXaxis()->SetTitleFont(132);
   Graph_Graph18->GetYaxis()->SetLabelFont(132);
   Graph_Graph18->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph18->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph18->GetYaxis()->SetTitleFont(42);
   Graph_Graph18->GetZaxis()->SetLabelFont(132);
   Graph_Graph18->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph18->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph18->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph18);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,15.80808);
   grae->SetPointError(0,0.3,0.7,0.5893469,0.5893469);
   grae->SetPoint(1,1.3,40.88639);
   grae->SetPointError(1,0.3,0.7,1.275432,1.275432);
   grae->SetPoint(2,2.3,53.06647);
   grae->SetPointError(2,0.3,0.7,1.680276,1.680276);
   grae->SetPoint(3,3.3,56.48098);
   grae->SetPointError(3,0.3,0.7,1.731257,1.731257);
   grae->SetPoint(4,4.3,51.99808);
   grae->SetPointError(4,0.3,0.7,1.605805,1.605805);
   grae->SetPoint(5,5.3,44.7855);
   grae->SetPointError(5,0.3,0.7,1.423133,1.423133);
   grae->SetPoint(6,6.3,37.235);
   grae->SetPointError(6,0.3,0.7,1.185484,1.185484);
   grae->SetPoint(7,7.3,29.7018);
   grae->SetPointError(7,0.3,0.7,0.9906334,0.9906334);
   grae->SetPoint(8,8.3,23.58126);
   grae->SetPointError(8,0.3,0.7,0.8172109,0.8172109);
   grae->SetPoint(9,9.3,18.39104);
   grae->SetPointError(9,0.3,0.7,0.6186152,0.6186152);
   grae->SetPoint(10,10.3,13.9375);
   grae->SetPointError(10,0.3,0.7,0.5192908,0.5192908);
   grae->SetPoint(11,11.3,10.748);
   grae->SetPointError(11,0.3,0.7,0.3962662,0.3962662);
   grae->SetPoint(12,12.3,8.38895);
   grae->SetPointError(12,0.3,0.7,0.3180097,0.3180097);
   grae->SetPoint(13,13.3,6.356544);
   grae->SetPointError(13,0.3,0.7,0.2495874,0.2495874);
   grae->SetPoint(14,14.3,4.959227);
   grae->SetPointError(14,0.3,0.7,0.2116671,0.2116671);
   grae->SetPoint(15,15.3,4.052874);
   grae->SetPointError(15,0.3,0.7,0.1720102,0.1720102);
   grae->SetPoint(16,16.3,2.960187);
   grae->SetPointError(16,0.3,0.7,0.1367747,0.1367747);
   grae->SetPoint(17,17.3,2.382885);
   grae->SetPointError(17,0.3,0.7,0.11291,0.11291);
   grae->SetPoint(18,18.3,1.845437);
   grae->SetPointError(18,0.3,0.7,0.09708494,0.09708494);
   grae->SetPoint(19,19.3,1.389336);
   grae->SetPointError(19,0.3,0.7,0.07816025,0.07816025);
   grae->SetPoint(20,20.8,1.075264);
   grae->SetPointError(20,0.8,1.2,0.05511817,0.05511817);
   grae->SetPoint(21,22.8,0.6408535);
   grae->SetPointError(21,0.8,1.2,0.03772693,0.03772693);
   grae->SetPoint(22,24.8,0.4052148);
   grae->SetPointError(22,0.8,1.2,0.02900429,0.02900429);
   grae->SetPoint(23,26.8,0.2902938);
   grae->SetPointError(23,0.8,1.2,0.02373278,0.02373278);
   grae->SetPoint(24,28.8,0.1941884);
   grae->SetPointError(24,0.8,1.2,0.02191843,0.02191843);
   
   TH1F *Graph_Graph19 = new TH1F("Graph_Graph19","Graph",100,0,33);
   Graph_Graph19->SetMinimum(0.1550429);
   Graph_Graph19->SetMaximum(64.01623);
   Graph_Graph19->SetDirectory(0);
   Graph_Graph19->SetStats(0);
   Graph_Graph19->SetMarkerStyle(20);
   Graph_Graph19->SetMarkerSize(1.2);
   Graph_Graph19->GetXaxis()->SetNdivisions(505);
   Graph_Graph19->GetXaxis()->SetLabelFont(132);
   Graph_Graph19->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph19->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph19->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph19->GetXaxis()->SetTitleFont(132);
   Graph_Graph19->GetYaxis()->SetLabelFont(132);
   Graph_Graph19->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph19->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph19->GetYaxis()->SetTitleFont(42);
   Graph_Graph19->GetZaxis()->SetLabelFont(132);
   Graph_Graph19->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph19->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph19->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph19);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,16.22347);
   grae->SetPointError(0,0.7,0.3,0.8101665,0.8101665);
   grae->SetPoint(1,1.7,43.54757);
   grae->SetPointError(1,0.7,0.3,1.536212,1.536212);
   grae->SetPoint(2,2.7,55.45533);
   grae->SetPointError(2,0.7,0.3,1.896846,1.896846);
   grae->SetPoint(3,3.7,59.8195);
   grae->SetPointError(3,0.7,0.3,2.100466,2.100466);
   grae->SetPoint(4,4.7,54.70026);
   grae->SetPointError(4,0.7,0.3,1.847646,1.847646);
   grae->SetPoint(5,5.7,46.94811);
   grae->SetPointError(5,0.7,0.3,1.642468,1.642468);
   grae->SetPoint(6,6.7,40.54655);
   grae->SetPointError(6,0.7,0.3,1.584878,1.584878);
   grae->SetPoint(7,7.7,33.36071);
   grae->SetPointError(7,0.7,0.3,1.259807,1.259807);
   grae->SetPoint(8,8.7,26.8528);
   grae->SetPointError(8,0.7,0.3,1.020539,1.020539);
   grae->SetPoint(9,9.7,20.31858);
   grae->SetPointError(9,0.7,0.3,0.8218802,0.8218802);
   grae->SetPoint(10,10.7,16.30467);
   grae->SetPointError(10,0.7,0.3,0.7168928,0.7168928);
   grae->SetPoint(11,11.7,13.0946);
   grae->SetPointError(11,0.7,0.3,0.6234324,0.6234324);
   grae->SetPoint(12,12.7,9.855613);
   grae->SetPointError(12,0.7,0.3,0.4662769,0.4662769);
   grae->SetPoint(13,13.7,7.867427);
   grae->SetPointError(13,0.7,0.3,0.4037457,0.4037457);
   grae->SetPoint(14,14.7,5.986366);
   grae->SetPointError(14,0.7,0.3,0.364806,0.364806);
   grae->SetPoint(15,15.7,4.710362);
   grae->SetPointError(15,0.7,0.3,0.2911337,0.2911337);
   grae->SetPoint(16,16.7,3.780174);
   grae->SetPointError(16,0.7,0.3,0.223501,0.223501);
   grae->SetPoint(17,17.7,2.610613);
   grae->SetPointError(17,0.7,0.3,0.1869538,0.1869538);
   grae->SetPoint(18,18.7,2.297844);
   grae->SetPointError(18,0.7,0.3,0.1616429,0.1616429);
   grae->SetPoint(19,19.7,1.775723);
   grae->SetPointError(19,0.7,0.3,0.1370581,0.1370581);
   grae->SetPoint(20,21.2,1.336264);
   grae->SetPointError(20,1.2,0.8,0.08621564,0.08621564);
   grae->SetPoint(21,23.2,0.7622179);
   grae->SetPointError(21,1.2,0.8,0.06202138,0.06202138);
   grae->SetPoint(22,25.2,0.6285688);
   grae->SetPointError(22,1.2,0.8,0.05602788,0.05602788);
   grae->SetPoint(23,28.2,0.2741555);
   grae->SetPointError(23,2.2,1.8,0.02739035,0.02739035);
   
   TH1F *Graph_Graph20 = new TH1F("Graph_Graph20","Graph",100,0,33);
   Graph_Graph20->SetMinimum(0.2220887);
   Graph_Graph20->SetMaximum(68.08728);
   Graph_Graph20->SetDirectory(0);
   Graph_Graph20->SetStats(0);
   Graph_Graph20->SetMarkerStyle(20);
   Graph_Graph20->SetMarkerSize(1.2);
   Graph_Graph20->GetXaxis()->SetNdivisions(505);
   Graph_Graph20->GetXaxis()->SetLabelFont(132);
   Graph_Graph20->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph20->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph20->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph20->GetXaxis()->SetTitleFont(132);
   Graph_Graph20->GetYaxis()->SetLabelFont(132);
   Graph_Graph20->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph20->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph20->GetYaxis()->SetTitleFont(42);
   Graph_Graph20->GetZaxis()->SetLabelFont(132);
   Graph_Graph20->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph20->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph20->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph20);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2e.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:47:17 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-2.810127,31.85185,2.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1670 = new TH1F("h_1670","",60,0,30);
   h_1670->SetMinimum(0.01);
   h_1670->SetMaximum(100);
   h_1670->SetStats(0);
   h_1670->SetMarkerStyle(20);
   h_1670->SetMarkerSize(1.2);
   h_1670->GetXaxis()->SetNdivisions(505);
   h_1670->GetXaxis()->SetLabelFont(132);
   h_1670->GetXaxis()->SetLabelOffset(0.015);
   h_1670->GetXaxis()->SetLabelSize(0.05);
   h_1670->GetXaxis()->SetTitleSize(0.06);
   h_1670->GetXaxis()->SetTitleFont(132);
   h_1670->GetYaxis()->SetLabelFont(132);
   h_1670->GetYaxis()->SetLabelSize(0.05);
   h_1670->GetYaxis()->SetTitleSize(0.06);
   h_1670->GetYaxis()->SetTitleFont(42);
   h_1670->GetZaxis()->SetLabelFont(132);
   h_1670->GetZaxis()->SetLabelSize(0.05);
   h_1670->GetZaxis()->SetTitleSize(0.06);
   h_1670->GetZaxis()->SetTitleFont(42);
   h_1670->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,2.205648);
   gre->SetPointError(0,0.5,0.2903055);
   gre->SetPoint(1,1.5,6.652174);
   gre->SetPointError(1,0.5,0.4899569);
   gre->SetPoint(2,2.5,7.979962);
   gre->SetPointError(2,0.5,0.7146897);
   gre->SetPoint(3,3.5,7.880616);
   gre->SetPointError(3,0.5,0.5224727);
   gre->SetPoint(4,4.5,6.665605);
   gre->SetPointError(4,0.5,0.4669964);
   gre->SetPoint(5,5.5,5.969277);
   gre->SetPointError(5,0.5,0.4168357);
   gre->SetPoint(6,6.5,5.138091);
   gre->SetPointError(6,0.5,0.4585151);
   gre->SetPoint(7,7.5,3.873661);
   gre->SetPointError(7,0.5,0.3273404);
   gre->SetPoint(8,8.5,2.665086);
   gre->SetPointError(8,0.5,0.2753547);
   gre->SetPoint(9,9.5,1.979928);
   gre->SetPointError(9,0.5,0.2260885);
   gre->SetPoint(10,10.5,1.305512);
   gre->SetPointError(10,0.5,0.2910145);
   gre->SetPoint(11,11.5,0.7846382);
   gre->SetPointError(11,0.5,0.1618515);
   gre->SetPoint(12,12.5,0.6241524);
   gre->SetPointError(12,0.5,0.1557434);
   gre->SetPoint(13,14,0.5645921);
   gre->SetPointError(13,1,0.116839);
   gre->SetPoint(14,17.5,0.1383797);
   gre->SetPointError(14,2.5,0.04564582);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,0,22);
   Graph_Graph3->SetMinimum(0.08346053);
   Graph_Graph3->SetMaximum(9.554843);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph3);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,4.106864);
   grae->SetPointError(0,0.4,0.6,0.3389315,0.3389315);
   grae->SetPoint(1,1.4,10.79557);
   grae->SetPointError(1,0.4,0.6,0.4877744,0.4877744);
   grae->SetPoint(2,2.4,13.96391);
   grae->SetPointError(2,0.4,0.6,0.6663885,0.6663885);
   grae->SetPoint(3,3.4,13.97342);
   grae->SetPointError(3,0.4,0.6,0.5803261,0.5803261);
   grae->SetPoint(4,4.4,12.80947);
   grae->SetPointError(4,0.4,0.6,0.6800223,0.6800223);
   grae->SetPoint(5,5.4,10.83487);
   grae->SetPointError(5,0.4,0.6,0.4887664,0.4887664);
   grae->SetPoint(6,6.4,9.851171);
   grae->SetPointError(6,0.4,0.6,0.4476588,0.4476588);
   grae->SetPoint(7,7.4,7.444372);
   grae->SetPointError(7,0.4,0.6,0.3839012,0.3839012);
   grae->SetPoint(8,8.4,6.2949);
   grae->SetPointError(8,0.4,0.6,0.3129396,0.3129396);
   grae->SetPoint(9,9.4,4.054304);
   grae->SetPointError(9,0.4,0.6,0.2480561,0.2480561);
   grae->SetPoint(10,10.4,3.672296);
   grae->SetPointError(10,0.4,0.6,0.209375,0.209375);
   grae->SetPoint(11,11.4,2.850006);
   grae->SetPointError(11,0.4,0.6,0.1840884,0.1840884);
   grae->SetPoint(12,12.4,1.936958);
   grae->SetPointError(12,0.4,0.6,0.141958,0.141958);
   grae->SetPoint(13,13.4,1.536006);
   grae->SetPointError(13,0.4,0.6,0.1214197,0.1214197);
   grae->SetPoint(14,14.4,1.054947);
   grae->SetPointError(14,0.4,0.6,0.1024678,0.1024678);
   grae->SetPoint(15,15.4,0.9367314);
   grae->SetPointError(15,0.4,0.6,0.09495275,0.09495275);
   grae->SetPoint(16,16.4,0.8138427);
   grae->SetPointError(16,0.4,0.6,0.09066512,0.09066512);
   grae->SetPoint(17,17.4,0.6751264);
   grae->SetPointError(17,0.4,0.6,0.08375645,0.08375645);
   grae->SetPoint(18,18.4,0.3870546);
   grae->SetPointError(18,0.4,0.6,0.06594216,0.06594216);
   grae->SetPoint(19,19.4,0.2621808);
   grae->SetPointError(19,0.4,0.6,0.05395422,0.05395422);
   grae->SetPoint(20,22.4,0.1309969);
   grae->SetPointError(20,2.4,2.6,0.01680265,0.01680265);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,0,27.5);
   Graph_Graph9->SetMinimum(0.1027748);
   Graph_Graph9->SetMaximum(16.08191);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   Graph_Graph9->SetMarkerStyle(20);
   Graph_Graph9->SetMarkerSize(1.2);
   Graph_Graph9->GetXaxis()->SetNdivisions(505);
   Graph_Graph9->GetXaxis()->SetLabelFont(132);
   Graph_Graph9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetXaxis()->SetTitleFont(132);
   Graph_Graph9->GetYaxis()->SetLabelFont(132);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(132);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph9);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,5.084879);
   grae->SetPointError(0,0.6,0.4,0.3113417,0.3113417);
   grae->SetPoint(1,1.6,13.22227);
   grae->SetPointError(1,0.6,0.4,0.5724859,0.5724859);
   grae->SetPoint(2,2.6,16.34103);
   grae->SetPointError(2,0.6,0.4,0.6427907,0.6427907);
   grae->SetPoint(3,3.6,17.06981);
   grae->SetPointError(3,0.6,0.4,0.659088,0.659088);
   grae->SetPoint(4,4.6,15.68616);
   grae->SetPointError(4,0.6,0.4,0.6134653,0.6134653);
   grae->SetPoint(5,5.6,14.20388);
   grae->SetPointError(5,0.6,0.4,0.5920187,0.5920187);
   grae->SetPoint(6,6.6,12.34894);
   grae->SetPointError(6,0.6,0.4,0.5334912,0.5334912);
   grae->SetPoint(7,7.6,9.499207);
   grae->SetPointError(7,0.6,0.4,0.422722,0.422722);
   grae->SetPoint(8,8.6,7.980715);
   grae->SetPointError(8,0.6,0.4,0.380789,0.380789);
   grae->SetPoint(9,9.6,6.552183);
   grae->SetPointError(9,0.6,0.4,0.3104034,0.3104034);
   grae->SetPoint(10,10.6,4.75282);
   grae->SetPointError(10,0.6,0.4,0.2294922,0.2294922);
   grae->SetPoint(11,11.6,4.030383);
   grae->SetPointError(11,0.6,0.4,0.2031132,0.2031132);
   grae->SetPoint(12,12.6,2.863822);
   grae->SetPointError(12,0.6,0.4,0.1589859,0.1589859);
   grae->SetPoint(13,13.6,2.094715);
   grae->SetPointError(13,0.6,0.4,0.1317097,0.1317097);
   grae->SetPoint(14,14.6,1.933624);
   grae->SetPointError(14,0.6,0.4,0.1289186,0.1289186);
   grae->SetPoint(15,15.6,1.421772);
   grae->SetPointError(15,0.6,0.4,0.1002554,0.1002554);
   grae->SetPoint(16,16.6,1.22529);
   grae->SetPointError(16,0.6,0.4,0.09208588,0.09208588);
   grae->SetPoint(17,17.6,0.7927078);
   grae->SetPointError(17,0.6,0.4,0.07257972,0.07257972);
   grae->SetPoint(18,18.6,0.676114);
   grae->SetPointError(18,0.6,0.4,0.06711548,0.06711548);
   grae->SetPoint(19,19.6,0.5262937);
   grae->SetPointError(19,0.6,0.4,0.05692343,0.05692343);
   grae->SetPoint(20,21.1,0.381335);
   grae->SetPointError(20,1.1,0.9,0.03586946,0.03586946);
   grae->SetPoint(21,23.1,0.2457816);
   grae->SetPointError(21,1.1,0.9,0.03074178,0.03074178);
   grae->SetPoint(22,25.1,0.110402);
   grae->SetPointError(22,1.1,0.9,0.02085694,0.02085694);
   grae->SetPoint(23,28.1,0.07254052);
   grae->SetPointError(23,2.1,1.9,0.01617851,0.01617851);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,0,33);
   Graph_Graph10->SetMinimum(0.05072581);
   Graph_Graph10->SetMaximum(19.49615);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   Graph_Graph10->SetMarkerStyle(20);
   Graph_Graph10->SetMarkerSize(1.2);
   Graph_Graph10->GetXaxis()->SetNdivisions(505);
   Graph_Graph10->GetXaxis()->SetLabelFont(132);
   Graph_Graph10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetXaxis()->SetTitleFont(132);
   Graph_Graph10->GetYaxis()->SetLabelFont(132);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(132);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph10);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,5.217144);
   grae->SetPointError(0,0.3,0.7,0.2815736,0.2815736);
   grae->SetPoint(1,1.3,13.15985);
   grae->SetPointError(1,0.3,0.7,0.5747441,0.5747441);
   grae->SetPoint(2,2.3,18.509);
   grae->SetPointError(2,0.3,0.7,0.7388298,0.7388298);
   grae->SetPoint(3,3.3,18.91005);
   grae->SetPointError(3,0.3,0.7,0.7477022,0.7477022);
   grae->SetPoint(4,4.3,18.84339);
   grae->SetPointError(4,0.3,0.7,0.7388156,0.7388156);
   grae->SetPoint(5,5.3,16.50218);
   grae->SetPointError(5,0.3,0.7,0.6653499,0.6653499);
   grae->SetPoint(6,6.3,14.26559);
   grae->SetPointError(6,0.3,0.7,0.6041113,0.6041113);
   grae->SetPoint(7,7.3,11.86523);
   grae->SetPointError(7,0.3,0.7,0.547252,0.547252);
   grae->SetPoint(8,8.3,9.533699);
   grae->SetPointError(8,0.3,0.7,0.441927,0.441927);
   grae->SetPoint(9,9.3,7.912063);
   grae->SetPointError(9,0.3,0.7,0.3620816,0.3620816);
   grae->SetPoint(10,10.3,6.297945);
   grae->SetPointError(10,0.3,0.7,0.3002229,0.3002229);
   grae->SetPoint(11,11.3,5.157659);
   grae->SetPointError(11,0.3,0.7,0.2830092,0.2830092);
   grae->SetPoint(12,12.3,4.116915);
   grae->SetPointError(12,0.3,0.7,0.2165941,0.2165941);
   grae->SetPoint(13,13.3,3.37628);
   grae->SetPointError(13,0.3,0.7,0.1926698,0.1926698);
   grae->SetPoint(14,14.3,2.551726);
   grae->SetPointError(14,0.3,0.7,0.1553013,0.1553013);
   grae->SetPoint(15,15.3,1.903157);
   grae->SetPointError(15,0.3,0.7,0.1281752,0.1281752);
   grae->SetPoint(16,16.3,1.544252);
   grae->SetPointError(16,0.3,0.7,0.1112042,0.1112042);
   grae->SetPoint(17,17.3,1.228531);
   grae->SetPointError(17,0.3,0.7,0.09552936,0.09552936);
   grae->SetPoint(18,18.3,1.051592);
   grae->SetPointError(18,0.3,0.7,0.08395601,0.08395601);
   grae->SetPoint(19,19.3,0.6399718);
   grae->SetPointError(19,0.3,0.7,0.06729488,0.06729488);
   grae->SetPoint(20,20.8,0.5265474);
   grae->SetPointError(20,0.8,1.2,0.04331541,0.04331541);
   grae->SetPoint(21,22.8,0.2985053);
   grae->SetPointError(21,0.8,1.2,0.03196745,0.03196745);
   grae->SetPoint(22,24.8,0.2506697);
   grae->SetPointError(22,0.8,1.2,0.02922559,0.02922559);
   grae->SetPoint(23,26.8,0.1373526);
   grae->SetPointError(23,0.8,1.2,0.02073714,0.02073714);
   grae->SetPoint(24,28.8,0.08601667);
   grae->SetPointError(24,0.8,1.2,0.01792958,0.01792958);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,33);
   Graph_Graph11->SetMinimum(0.06127838);
   Graph_Graph11->SetMaximum(21.61671);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->SetMarkerSize(1.2);
   Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph11);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,4.434735);
   grae->SetPointError(0,0.7,0.3,0.3767209,0.3767209);
   grae->SetPoint(1,1.7,11.9801);
   grae->SetPointError(1,0.7,0.3,0.7505885,0.7505885);
   grae->SetPoint(2,2.7,16.4443);
   grae->SetPointError(2,0.7,0.3,0.8460276,0.8460276);
   grae->SetPoint(3,3.7,18.62891);
   grae->SetPointError(3,0.7,0.3,1.117151,1.117151);
   grae->SetPoint(4,4.7,16.00384);
   grae->SetPointError(4,0.7,0.3,0.7961516,0.7961516);
   grae->SetPoint(5,5.7,15.34853);
   grae->SetPointError(5,0.7,0.3,0.9029998,0.9029998);
   grae->SetPoint(6,6.7,13.67632);
   grae->SetPointError(6,0.7,0.3,0.8033885,0.8033885);
   grae->SetPoint(7,7.7,11.35993);
   grae->SetPointError(7,0.7,0.3,0.6749443,0.6749443);
   grae->SetPoint(8,8.7,9.264299);
   grae->SetPointError(8,0.7,0.3,0.5755154,0.5755154);
   grae->SetPoint(9,9.7,7.858326);
   grae->SetPointError(9,0.7,0.3,0.5132508,0.5132508);
   grae->SetPoint(10,10.7,6.162491);
   grae->SetPointError(10,0.7,0.3,0.4192296,0.4192296);
   grae->SetPoint(11,11.7,4.800533);
   grae->SetPointError(11,0.7,0.3,0.3686772,0.3686772);
   grae->SetPoint(12,12.7,4.001049);
   grae->SetPointError(12,0.7,0.3,0.3239464,0.3239464);
   grae->SetPoint(13,13.7,3.338537);
   grae->SetPointError(13,0.7,0.3,0.2892835,0.2892835);
   grae->SetPoint(14,14.7,2.620321);
   grae->SetPointError(14,0.7,0.3,0.2437668,0.2437668);
   grae->SetPoint(15,15.7,2.109672);
   grae->SetPointError(15,0.7,0.3,0.1987925,0.1987925);
   grae->SetPoint(16,16.7,1.689379);
   grae->SetPointError(16,0.7,0.3,0.1853731,0.1853731);
   grae->SetPoint(17,17.7,1.073896);
   grae->SetPointError(17,0.7,0.3,0.1363058,0.1363058);
   grae->SetPoint(18,18.7,0.8995348);
   grae->SetPointError(18,0.7,0.3,0.1264216,0.1264216);
   grae->SetPoint(19,19.7,0.8239287);
   grae->SetPointError(19,0.7,0.3,0.1167247,0.1167247);
   grae->SetPoint(20,21.2,0.6373649);
   grae->SetPointError(20,1.2,0.8,0.07467563,0.07467563);
   grae->SetPoint(21,23.2,0.4553331);
   grae->SetPointError(21,1.2,0.8,0.05552233,0.05552233);
   grae->SetPoint(22,25.2,0.2289429);
   grae->SetPointError(22,1.2,0.8,0.0397221,0.0397221);
   grae->SetPoint(23,28.2,0.1562217);
   grae->SetPointError(23,2.2,1.8,0.02423631,0.02423631);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,0,33);
   Graph_Graph12->SetMinimum(0.1187868);
   Graph_Graph12->SetMaximum(21.70747);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->SetMarkerSize(1.2);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph12);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig2f.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:48:14 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-2.810127,31.85185,2.253165);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1680 = new TH1F("h_1680","",60,0,30);
   h_1680->SetMinimum(0.01);
   h_1680->SetMaximum(100);
   h_1680->SetStats(0);
   h_1680->SetMarkerStyle(20);
   h_1680->SetMarkerSize(1.2);
   h_1680->GetXaxis()->SetNdivisions(505);
   h_1680->GetXaxis()->SetLabelFont(132);
   h_1680->GetXaxis()->SetLabelOffset(0.015);
   h_1680->GetXaxis()->SetLabelSize(0.05);
   h_1680->GetXaxis()->SetTitleSize(0.06);
   h_1680->GetXaxis()->SetTitleFont(132);
   h_1680->GetYaxis()->SetLabelFont(132);
   h_1680->GetYaxis()->SetLabelSize(0.05);
   h_1680->GetYaxis()->SetTitleSize(0.06);
   h_1680->GetYaxis()->SetTitleFont(42);
   h_1680->GetZaxis()->SetLabelFont(132);
   h_1680->GetZaxis()->SetLabelSize(0.05);
   h_1680->GetZaxis()->SetTitleSize(0.06);
   h_1680->GetZaxis()->SetTitleFont(42);
   h_1680->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,2.936412);
   gre->SetPointError(0,0.5,0.245679);
   gre->SetPoint(1,1.5,6.85854);
   gre->SetPointError(1,0.5,0.4441656);
   gre->SetPoint(2,2.5,9.881384);
   gre->SetPointError(2,0.5,0.4823319);
   gre->SetPoint(3,3.5,9.372246);
   gre->SetPointError(3,0.5,0.4763574);
   gre->SetPoint(4,4.5,8.955958);
   gre->SetPointError(4,0.5,0.5832317);
   gre->SetPoint(5,5.5,7.361071);
   gre->SetPointError(5,0.5,0.3722458);
   gre->SetPoint(6,6.5,6.265098);
   gre->SetPointError(6,0.5,0.3325604);
   gre->SetPoint(7,7.5,4.962857);
   gre->SetPointError(7,0.5,0.2927977);
   gre->SetPoint(8,8.5,3.491293);
   gre->SetPointError(8,0.5,0.2605398);
   gre->SetPoint(9,9.5,2.47766);
   gre->SetPointError(9,0.5,0.2024668);
   gre->SetPoint(10,10.5,2.202941);
   gre->SetPointError(10,0.5,0.2334656);
   gre->SetPoint(11,11.5,1.372001);
   gre->SetPointError(11,0.5,0.1534731);
   gre->SetPoint(12,12.5,0.9268788);
   gre->SetPointError(12,0.5,0.1461877);
   gre->SetPoint(13,14,0.6024641);
   gre->SetPointError(13,1,0.09028276);
   gre->SetPoint(14,17.5,0.1838231);
   gre->SetPointError(14,2.5,0.0343601);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,0,22);
   Graph_Graph6->SetMinimum(0.1345167);
   Graph_Graph6->SetMaximum(11.38514);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph6);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,4.839083);
   grae->SetPointError(0,0.4,0.6,0.2173733,0.2173733);
   grae->SetPoint(1,1.4,11.65281);
   grae->SetPointError(1,0.4,0.6,0.4968304,0.4968304);
   grae->SetPoint(2,2.4,15.1299);
   grae->SetPointError(2,0.4,0.6,0.5265233,0.5265233);
   grae->SetPoint(3,3.4,15.9588);
   grae->SetPointError(3,0.4,0.6,0.5844049,0.5844049);
   grae->SetPoint(4,4.4,15.39812);
   grae->SetPointError(4,0.4,0.6,0.5371483,0.5371483);
   grae->SetPoint(5,5.4,13.2708);
   grae->SetPointError(5,0.4,0.6,0.5201428,0.5201428);
   grae->SetPoint(6,6.4,11.32062);
   grae->SetPointError(6,0.4,0.6,0.4729225,0.4729225);
   grae->SetPoint(7,7.4,9.572094);
   grae->SetPointError(7,0.4,0.6,0.3626723,0.3626723);
   grae->SetPoint(8,8.4,7.277956);
   grae->SetPointError(8,0.4,0.6,0.2830963,0.2830963);
   grae->SetPoint(9,9.4,5.994367);
   grae->SetPointError(9,0.4,0.6,0.2609057,0.2609057);
   grae->SetPoint(10,10.4,4.845697);
   grae->SetPointError(10,0.4,0.6,0.2234836,0.2234836);
   grae->SetPoint(11,11.4,3.464804);
   grae->SetPointError(11,0.4,0.6,0.1646725,0.1646725);
   grae->SetPoint(12,12.4,2.828113);
   grae->SetPointError(12,0.4,0.6,0.1462525,0.1462525);
   grae->SetPoint(13,13.4,2.106209);
   grae->SetPointError(13,0.4,0.6,0.1217246,0.1217246);
   grae->SetPoint(14,14.4,1.660739);
   grae->SetPointError(14,0.4,0.6,0.1178572,0.1178572);
   grae->SetPoint(15,15.4,1.229316);
   grae->SetPointError(15,0.4,0.6,0.08191864,0.08191864);
   grae->SetPoint(16,16.4,0.8416311);
   grae->SetPointError(16,0.4,0.6,0.07619131,0.07619131);
   grae->SetPoint(17,17.4,0.804083);
   grae->SetPointError(17,0.4,0.6,0.06969727,0.06969727);
   grae->SetPoint(18,18.4,0.6244159);
   grae->SetPointError(18,0.4,0.6,0.0649583,0.0649583);
   grae->SetPoint(19,19.4,0.4001336);
   grae->SetPointError(19,0.4,0.6,0.05063822,0.05063822);
   grae->SetPoint(20,22.4,0.1833983);
   grae->SetPointError(20,2.4,2.6,0.01710538,0.01710538);
   
   TH1F *Graph_Graph21 = new TH1F("Graph_Graph21","Graph",100,0,27.5);
   Graph_Graph21->SetMinimum(0.1496637);
   Graph_Graph21->SetMaximum(18.1809);
   Graph_Graph21->SetDirectory(0);
   Graph_Graph21->SetStats(0);
   Graph_Graph21->SetMarkerStyle(20);
   Graph_Graph21->SetMarkerSize(1.2);
   Graph_Graph21->GetXaxis()->SetNdivisions(505);
   Graph_Graph21->GetXaxis()->SetLabelFont(132);
   Graph_Graph21->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph21->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph21->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph21->GetXaxis()->SetTitleFont(132);
   Graph_Graph21->GetYaxis()->SetLabelFont(132);
   Graph_Graph21->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph21->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph21->GetYaxis()->SetTitleFont(42);
   Graph_Graph21->GetZaxis()->SetLabelFont(132);
   Graph_Graph21->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph21->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph21->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph21);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,5.448197);
   grae->SetPointError(0,0.6,0.4,0.2533668,0.2533668);
   grae->SetPoint(1,1.6,14.35642);
   grae->SetPointError(1,0.6,0.4,0.5007225,0.5007225);
   grae->SetPoint(2,2.6,18.09815);
   grae->SetPointError(2,0.6,0.4,0.6709024,0.6709024);
   grae->SetPoint(3,3.6,19.98146);
   grae->SetPointError(3,0.6,0.4,0.6763042,0.6763042);
   grae->SetPoint(4,4.6,19.02278);
   grae->SetPointError(4,0.6,0.4,0.6348259,0.6348259);
   grae->SetPoint(5,5.6,17.05041);
   grae->SetPointError(5,0.6,0.4,0.5950598,0.5950598);
   grae->SetPoint(6,6.6,14.72642);
   grae->SetPointError(6,0.6,0.4,0.5126896,0.5126896);
   grae->SetPoint(7,7.6,12.2757);
   grae->SetPointError(7,0.6,0.4,0.4479889,0.4479889);
   grae->SetPoint(8,8.6,9.819165);
   grae->SetPointError(8,0.6,0.4,0.3487084,0.3487084);
   grae->SetPoint(9,9.6,7.977035);
   grae->SetPointError(9,0.6,0.4,0.291172,0.291172);
   grae->SetPoint(10,10.6,6.387361);
   grae->SetPointError(10,0.6,0.4,0.2429474,0.2429474);
   grae->SetPoint(11,11.6,4.986029);
   grae->SetPointError(11,0.6,0.4,0.2352191,0.2352191);
   grae->SetPoint(12,12.6,3.908204);
   grae->SetPointError(12,0.6,0.4,0.164774,0.164774);
   grae->SetPoint(13,13.6,3.048147);
   grae->SetPointError(13,0.6,0.4,0.1571427,0.1571427);
   grae->SetPoint(14,14.6,2.333194);
   grae->SetPointError(14,0.6,0.4,0.1107349,0.1107349);
   grae->SetPoint(15,15.6,1.806062);
   grae->SetPointError(15,0.6,0.4,0.09865934,0.09865934);
   grae->SetPoint(16,16.6,1.519451);
   grae->SetPointError(16,0.6,0.4,0.08273506,0.08273506);
   grae->SetPoint(17,17.6,1.110987);
   grae->SetPointError(17,0.6,0.4,0.06839043,0.06839043);
   grae->SetPoint(18,18.6,0.8605379);
   grae->SetPointError(18,0.6,0.4,0.05787443,0.05787443);
   grae->SetPoint(19,19.6,0.6462721);
   grae->SetPointError(19,0.6,0.4,0.0521738,0.0521738);
   grae->SetPoint(20,21.1,0.459862);
   grae->SetPointError(20,1.1,0.9,0.0322207,0.0322207);
   grae->SetPoint(21,23.1,0.3227761);
   grae->SetPointError(21,1.1,0.9,0.02626443,0.02626443);
   grae->SetPoint(22,25.1,0.2101167);
   grae->SetPointError(22,1.1,0.9,0.02028019,0.02028019);
   grae->SetPoint(23,28.1,0.1001537);
   grae->SetPointError(23,2.1,1.9,0.01113197,0.01113197);
   
   TH1F *Graph_Graph22 = new TH1F("Graph_Graph22","Graph",100,0,33);
   Graph_Graph22->SetMinimum(0.08011958);
   Graph_Graph22->SetMaximum(22.71463);
   Graph_Graph22->SetDirectory(0);
   Graph_Graph22->SetStats(0);
   Graph_Graph22->SetMarkerStyle(20);
   Graph_Graph22->SetMarkerSize(1.2);
   Graph_Graph22->GetXaxis()->SetNdivisions(505);
   Graph_Graph22->GetXaxis()->SetLabelFont(132);
   Graph_Graph22->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph22->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph22->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph22->GetXaxis()->SetTitleFont(132);
   Graph_Graph22->GetYaxis()->SetLabelFont(132);
   Graph_Graph22->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph22->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph22->GetYaxis()->SetTitleFont(42);
   Graph_Graph22->GetZaxis()->SetLabelFont(132);
   Graph_Graph22->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph22->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph22->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph22);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,6.575751);
   grae->SetPointError(0,0.3,0.7,0.2803574,0.2803574);
   grae->SetPoint(1,1.3,16.90412);
   grae->SetPointError(1,0.3,0.7,0.5938004,0.5938004);
   grae->SetPoint(2,2.3,22.32928);
   grae->SetPointError(2,0.3,0.7,0.7521582,0.7521582);
   grae->SetPoint(3,3.3,23.99447);
   grae->SetPointError(3,0.3,0.7,0.7914327,0.7914327);
   grae->SetPoint(4,4.3,22.84583);
   grae->SetPointError(4,0.3,0.7,0.7542504,0.7542504);
   grae->SetPoint(5,5.3,20.42249);
   grae->SetPointError(5,0.3,0.7,0.6951205,0.6951205);
   grae->SetPoint(6,6.3,17.19903);
   grae->SetPointError(6,0.3,0.7,0.5885838,0.5885838);
   grae->SetPoint(7,7.3,14.96994);
   grae->SetPointError(7,0.3,0.7,0.5252392,0.5252392);
   grae->SetPoint(8,8.3,12.26986);
   grae->SetPointError(8,0.3,0.7,0.4650587,0.4650587);
   grae->SetPoint(9,9.3,9.623325);
   grae->SetPointError(9,0.3,0.7,0.3595539,0.3595539);
   grae->SetPoint(10,10.3,7.955476);
   grae->SetPointError(10,0.3,0.7,0.3351095,0.3351095);
   grae->SetPoint(11,11.3,6.313134);
   grae->SetPointError(11,0.3,0.7,0.2611048,0.2611048);
   grae->SetPoint(12,12.3,5.293238);
   grae->SetPointError(12,0.3,0.7,0.2222684,0.2222684);
   grae->SetPoint(13,13.3,4.139491);
   grae->SetPointError(13,0.3,0.7,0.1836546,0.1836546);
   grae->SetPoint(14,14.3,3.333715);
   grae->SetPointError(14,0.3,0.7,0.1631531,0.1631531);
   grae->SetPoint(15,15.3,2.429951);
   grae->SetPointError(15,0.3,0.7,0.122209,0.122209);
   grae->SetPoint(16,16.3,1.939709);
   grae->SetPointError(16,0.3,0.7,0.1035729,0.1035729);
   grae->SetPoint(17,17.3,1.546704);
   grae->SetPointError(17,0.3,0.7,0.08662564,0.08662564);
   grae->SetPoint(18,18.3,1.167564);
   grae->SetPointError(18,0.3,0.7,0.07330042,0.07330042);
   grae->SetPoint(19,19.3,0.9743105);
   grae->SetPointError(19,0.3,0.7,0.06361984,0.06361984);
   grae->SetPoint(20,20.8,0.7286788);
   grae->SetPointError(20,0.8,1.2,0.04452388,0.04452388);
   grae->SetPoint(21,22.8,0.4619649);
   grae->SetPointError(21,0.8,1.2,0.03111247,0.03111247);
   grae->SetPoint(22,24.8,0.3024959);
   grae->SetPointError(22,0.8,1.2,0.02408557,0.02408557);
   grae->SetPoint(23,26.8,0.1833953);
   grae->SetPointError(23,0.8,1.2,0.01911959,0.01911959);
   grae->SetPoint(24,28.8,0.1220304);
   grae->SetPointError(24,0.8,1.2,0.01636807,0.01636807);
   
   TH1F *Graph_Graph23 = new TH1F("Graph_Graph23","Graph",100,0,33);
   Graph_Graph23->SetMinimum(0.09509609);
   Graph_Graph23->SetMaximum(27.25393);
   Graph_Graph23->SetDirectory(0);
   Graph_Graph23->SetStats(0);
   Graph_Graph23->SetMarkerStyle(20);
   Graph_Graph23->SetMarkerSize(1.2);
   Graph_Graph23->GetXaxis()->SetNdivisions(505);
   Graph_Graph23->GetXaxis()->SetLabelFont(132);
   Graph_Graph23->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph23->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph23->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph23->GetXaxis()->SetTitleFont(132);
   Graph_Graph23->GetYaxis()->SetLabelFont(132);
   Graph_Graph23->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph23->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph23->GetYaxis()->SetTitleFont(42);
   Graph_Graph23->GetZaxis()->SetLabelFont(132);
   Graph_Graph23->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph23->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph23->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph23);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,6.593466);
   grae->SetPointError(0,0.7,0.3,0.426312,0.426312);
   grae->SetPoint(1,1.7,16.3872);
   grae->SetPointError(1,0.7,0.3,0.7132463,0.7132463);
   grae->SetPoint(2,2.7,21.4565);
   grae->SetPointError(2,0.7,0.3,0.9054105,0.9054105);
   grae->SetPoint(3,3.7,24.8738);
   grae->SetPointError(3,0.7,0.3,0.9654185,0.9654185);
   grae->SetPoint(4,4.7,22.74685);
   grae->SetPointError(4,0.7,0.3,0.8984884,0.8984884);
   grae->SetPoint(5,5.7,20.11249);
   grae->SetPointError(5,0.7,0.3,0.8056637,0.8056637);
   grae->SetPoint(6,6.7,18.70172);
   grae->SetPointError(6,0.7,0.3,0.8143308,0.8143308);
   grae->SetPoint(7,7.7,15.65319);
   grae->SetPointError(7,0.7,0.3,0.6604599,0.6604599);
   grae->SetPoint(8,8.7,13.31692);
   grae->SetPointError(8,0.7,0.3,0.5841142,0.5841142);
   grae->SetPoint(9,9.7,10.58692);
   grae->SetPointError(9,0.7,0.3,0.5013619,0.5013619);
   grae->SetPoint(10,10.7,8.22977);
   grae->SetPointError(10,0.7,0.3,0.4382957,0.4382957);
   grae->SetPoint(11,11.7,6.544242);
   grae->SetPointError(11,0.7,0.3,0.3905526,0.3905526);
   grae->SetPoint(12,12.7,5.820474);
   grae->SetPointError(12,0.7,0.3,0.3248298,0.3248298);
   grae->SetPoint(13,13.7,4.825103);
   grae->SetPointError(13,0.7,0.3,0.2903886,0.2903886);
   grae->SetPoint(14,14.7,3.864808);
   grae->SetPointError(14,0.7,0.3,0.2754048,0.2754048);
   grae->SetPoint(15,15.7,3.046035);
   grae->SetPointError(15,0.7,0.3,0.2166361,0.2166361);
   grae->SetPoint(16,16.7,2.197413);
   grae->SetPointError(16,0.7,0.3,0.1709226,0.1709226);
   grae->SetPoint(17,17.7,1.778461);
   grae->SetPointError(17,0.7,0.3,0.1511057,0.1511057);
   grae->SetPoint(18,18.7,1.571867);
   grae->SetPointError(18,0.7,0.3,0.1336035,0.1336035);
   grae->SetPoint(19,19.7,1.170635);
   grae->SetPointError(19,0.7,0.3,0.1132714,0.1132714);
   grae->SetPoint(20,21.2,0.8429942);
   grae->SetPointError(20,1.2,0.8,0.06819377,0.06819377);
   grae->SetPoint(21,23.2,0.5099518);
   grae->SetPointError(21,1.2,0.8,0.05058086,0.05058086);
   grae->SetPoint(22,25.2,0.3422965);
   grae->SetPointError(22,1.2,0.8,0.04125927,0.04125927);
   grae->SetPoint(23,28.2,0.2586631);
   grae->SetPointError(23,2.2,1.8,0.02681638,0.02681638);
   
   TH1F *Graph_Graph24 = new TH1F("Graph_Graph24","Graph",100,0,33);
   Graph_Graph24->SetMinimum(0.208662);
   Graph_Graph24->SetMaximum(28.39996);
   Graph_Graph24->SetDirectory(0);
   Graph_Graph24->SetStats(0);
   Graph_Graph24->SetMarkerStyle(20);
   Graph_Graph24->SetMarkerSize(1.2);
   Graph_Graph24->GetXaxis()->SetNdivisions(505);
   Graph_Graph24->GetXaxis()->SetLabelFont(132);
   Graph_Graph24->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph24->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph24->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph24->GetXaxis()->SetTitleFont(132);
   Graph_Graph24->GetYaxis()->SetLabelFont(132);
   Graph_Graph24->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph24->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph24->GetYaxis()->SetTitleFont(42);
   Graph_Graph24->GetZaxis()->SetLabelFont(132);
   Graph_Graph24->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph24->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph24->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph24);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3a.C <==
void SPECTRA_PT_7TeV_TSALLIS_REDUCED()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 16:29:01 2015) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",9,56,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-1.817891,31.85185,3.29393);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.0575);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1080__1 = new TH1D("h_1080__1","",30,0,30);
   h_1080__1->SetMinimum(0.1);
   h_1080__1->SetMaximum(1000);
   h_1080__1->SetStats(0);
   h_1080__1->SetMarkerStyle(20);
   h_1080__1->SetMarkerSize(1.2);
   h_1080__1->GetXaxis()->SetNdivisions(505);
   h_1080__1->GetXaxis()->SetLabelFont(132);
   h_1080__1->GetXaxis()->SetLabelOffset(0.015);
   h_1080__1->GetXaxis()->SetLabelSize(0.05);
   h_1080__1->GetXaxis()->SetTitleSize(0.06);
   h_1080__1->GetXaxis()->SetTitleFont(132);
   h_1080__1->GetYaxis()->SetLabelFont(132);
   h_1080__1->GetYaxis()->SetLabelSize(0.05);
   h_1080__1->GetYaxis()->SetTitleSize(0.06);
   h_1080__1->GetYaxis()->SetTitleFont(42);
   h_1080__1->GetZaxis()->SetLabelFont(132);
   h_1080__1->GetZaxis()->SetLabelSize(0.05);
   h_1080__1->GetZaxis()->SetTitleSize(0.06);
   h_1080__1->GetZaxis()->SetTitleFont(42);
   h_1080__1->Draw("");
   
   TF1 *f11 = new TF1("*f1",6,30,3);
    //The original function : f1 had originally been created by:
    //TF1 *f1 = new TF1("f1",f1,6,30,3);
   f11->SetRange(6,30);
   f11->SetName("f1");
   f11->SetTitle("f1");
   f11->SetSavedPoint(0,222.9001);
   f11->SetSavedPoint(1,210.9447);
   f11->SetSavedPoint(2,199.066);
   f11->SetSavedPoint(3,187.3736);
   f11->SetSavedPoint(4,175.957);
   f11->SetSavedPoint(5,164.8879);
   f11->SetSavedPoint(6,154.2215);
   f11->SetSavedPoint(7,143.9986);
   f11->SetSavedPoint(8,134.2475);
   f11->SetSavedPoint(9,124.9859);
   f11->SetSavedPoint(10,116.2221);
   f11->SetSavedPoint(11,107.9572);
   f11->SetSavedPoint(12,100.186);
   f11->SetSavedPoint(13,92.89823);
   f11->SetSavedPoint(14,86.08001);
   f11->SetSavedPoint(15,79.71444);
   f11->SetSavedPoint(16,73.78252);
   f11->SetSavedPoint(17,68.26379);
   f11->SetSavedPoint(18,63.13694);
   f11->SetSavedPoint(19,58.38024);
   f11->SetSavedPoint(20,53.97191);
   f11->SetSavedPoint(21,49.89042);
   f11->SetSavedPoint(22,46.11473);
   f11->SetSavedPoint(23,42.62448);
   f11->SetSavedPoint(24,39.40005);
   f11->SetSavedPoint(25,36.42276);
   f11->SetSavedPoint(26,33.67482);
   f11->SetSavedPoint(27,31.13944);
   f11->SetSavedPoint(28,28.8008);
   f11->SetSavedPoint(29,26.64405);
   f11->SetSavedPoint(30,24.65531);
   f11->SetSavedPoint(31,22.82164);
   f11->SetSavedPoint(32,21.13097);
   f11->SetSavedPoint(33,19.57212);
   f11->SetSavedPoint(34,18.1347);
   f11->SetSavedPoint(35,16.80911);
   f11->SetSavedPoint(36,15.58647);
   f11->SetSavedPoint(37,14.45857);
   f11->SetSavedPoint(38,13.41786);
   f11->SetSavedPoint(39,12.45736);
   f11->SetSavedPoint(40,11.57066);
   f11->SetSavedPoint(41,10.75185);
   f11->SetSavedPoint(42,9.995491);
   f11->SetSavedPoint(43,9.296601);
   f11->SetSavedPoint(44,8.650588);
   f11->SetSavedPoint(45,8.053235);
   f11->SetSavedPoint(46,7.50067);
   f11->SetSavedPoint(47,6.989339);
   f11->SetSavedPoint(48,6.515977);
   f11->SetSavedPoint(49,6.077585);
   f11->SetSavedPoint(50,5.671412);
   f11->SetSavedPoint(51,5.294931);
   f11->SetSavedPoint(52,4.945821);
   f11->SetSavedPoint(53,4.621951);
   f11->SetSavedPoint(54,4.321365);
   f11->SetSavedPoint(55,4.042264);
   f11->SetSavedPoint(56,3.782997);
   f11->SetSavedPoint(57,3.542045);
   f11->SetSavedPoint(58,3.318014);
   f11->SetSavedPoint(59,3.10962);
   f11->SetSavedPoint(60,2.915683);
   f11->SetSavedPoint(61,2.735119);
   f11->SetSavedPoint(62,2.566929);
   f11->SetSavedPoint(63,2.410192);
   f11->SetSavedPoint(64,2.264062);
   f11->SetSavedPoint(65,2.12776);
   f11->SetSavedPoint(66,2.000566);
   f11->SetSavedPoint(67,1.881818);
   f11->SetSavedPoint(68,1.770905);
   f11->SetSavedPoint(69,1.667264);
   f11->SetSavedPoint(70,1.570374);
   f11->SetSavedPoint(71,1.479755);
   f11->SetSavedPoint(72,1.394964);
   f11->SetSavedPoint(73,1.315591);
   f11->SetSavedPoint(74,1.241257);
   f11->SetSavedPoint(75,1.171612);
   f11->SetSavedPoint(76,1.106332);
   f11->SetSavedPoint(77,1.045116);
   f11->SetSavedPoint(78,0.9876882);
   f11->SetSavedPoint(79,0.9337903);
   f11->SetSavedPoint(80,0.8831843);
   f11->SetSavedPoint(81,0.8356494);
   f11->SetSavedPoint(82,0.7909805);
   f11->SetSavedPoint(83,0.7489878);
   f11->SetSavedPoint(84,0.7094948);
   f11->SetSavedPoint(85,0.6723376);
   f11->SetSavedPoint(86,0.6373642);
   f11->SetSavedPoint(87,0.6044331);
   f11->SetSavedPoint(88,0.5734129);
   f11->SetSavedPoint(89,0.5441813);
   f11->SetSavedPoint(90,0.5166245);
   f11->SetSavedPoint(91,0.4906366);
   f11->SetSavedPoint(92,0.4661191);
   f11->SetSavedPoint(93,0.4429799);
   f11->SetSavedPoint(94,0.4211336);
   f11->SetSavedPoint(95,0.4005002);
   f11->SetSavedPoint(96,0.3810053);
   f11->SetSavedPoint(97,0.3625794);
   f11->SetSavedPoint(98,0.3451577);
   f11->SetSavedPoint(99,0.3286796);
   f11->SetSavedPoint(100,0.3130886);
   f11->SetSavedPoint(101,6);
   f11->SetSavedPoint(102,30);
   f11->SetFillColor(19);
   f11->SetFillStyle(0);
   f11->SetMarkerStyle(20);
   f11->SetMarkerSize(1.2);
   f11->SetLineColor(2);
   f11->SetLineWidth(1);
   f11->SetChisquare(52.84583);
   f11->SetNDF(8);
   f11->GetXaxis()->SetNdivisions(505);
   f11->GetXaxis()->SetLabelFont(132);
   f11->GetXaxis()->SetLabelOffset(0.015);
   f11->GetXaxis()->SetLabelSize(0.05);
   f11->GetXaxis()->SetTitleSize(0.06);
   f11->GetXaxis()->SetTitleFont(132);
   f11->GetYaxis()->SetLabelFont(132);
   f11->GetYaxis()->SetLabelSize(0.05);
   f11->GetYaxis()->SetTitleSize(0.06);
   f11->GetYaxis()->SetTitleFont(42);
   f11->SetParameter(0,2159.536);
   f11->SetParError(0,14.57054);
   f11->SetParLimits(0,0,0);
   f11->SetParameter(1,-7.550296);
   f11->SetParError(1,0.1105065);
   f11->SetParLimits(1,0,0);
   f11->SetParameter(2,-1.142286);
   f11->SetParError(2,0.0110499);
   f11->SetParLimits(2,0,0);
   f11->Draw("same");
   
   TF1 *f22 = new TF1("*f2",6,30,3);
    //The original function : f2 had originally been created by:
    //TF1 *f2 = new TF1("f2",f2,6,30,3);
   f22->SetRange(6,30);
   f22->SetName("f2");
   f22->SetTitle("f2");
   f22->SetSavedPoint(0,57.80888);
   f22->SetSavedPoint(1,55.43936);
   f22->SetSavedPoint(2,53.01648);
   f22->SetSavedPoint(3,50.5678);
   f22->SetSavedPoint(4,48.11741);
   f22->SetSavedPoint(5,45.68599);
   f22->SetSavedPoint(6,43.29107);
   f22->SetSavedPoint(7,40.9472);
   f22->SetSavedPoint(8,38.66624);
   f22->SetSavedPoint(9,36.45756);
   f22->SetSavedPoint(10,34.32836);
   f22->SetSavedPoint(11,32.28389);
   f22->SetSavedPoint(12,30.32772);
   f22->SetSavedPoint(13,28.46195);
   f22->SetSavedPoint(14,26.68747);
   f22->SetSavedPoint(15,25.00411);
   f22->SetSavedPoint(16,23.41083);
   f22->SetSavedPoint(17,21.90592);
   f22->SetSavedPoint(18,20.48709);
   f22->SetSavedPoint(19,19.15163);
   f22->SetSavedPoint(20,17.89649);
   f22->SetSavedPoint(21,16.71841);
   f22->SetSavedPoint(22,15.61395);
   f22->SetSavedPoint(23,14.57959);
   f22->SetSavedPoint(24,13.61178);
   f22->SetSavedPoint(25,12.70699);
   f22->SetSavedPoint(26,11.8617);
   f22->SetSavedPoint(27,11.07251);
   f22->SetSavedPoint(28,10.33608);
   f22->SetSavedPoint(29,9.649205);
   f22->SetSavedPoint(30,9.008799);
   f22->SetSavedPoint(31,8.411911);
   f22->SetSavedPoint(32,7.855731);
   f22->SetSavedPoint(33,7.33759);
   f22->SetSavedPoint(34,6.854963);
   f22->SetSavedPoint(35,6.405464);
   f22->SetSavedPoint(36,5.986848);
   f22->SetSavedPoint(37,5.597002);
   f22->SetSavedPoint(38,5.233946);
   f22->SetSavedPoint(39,4.895825);
   f22->SetSavedPoint(40,4.580901);
   f22->SetSavedPoint(41,4.287554);
   f22->SetSavedPoint(42,4.01427);
   f22->SetSavedPoint(43,3.759637);
   f22->SetSavedPoint(44,3.522341);
   f22->SetSavedPoint(45,3.301159);
   f22->SetSavedPoint(46,3.094952);
   f22->SetSavedPoint(47,2.902662);
   f22->SetSavedPoint(48,2.723305);
   f22->SetSavedPoint(49,2.555969);
   f22->SetSavedPoint(50,2.399805);
   f22->SetSavedPoint(51,2.254026);
   f22->SetSavedPoint(52,2.117901);
   f22->SetSavedPoint(53,1.990753);
   f22->SetSavedPoint(54,1.871951);
   f22->SetSavedPoint(55,1.760913);
   f22->SetSavedPoint(56,1.657097);
   f22->SetSavedPoint(57,1.560001);
   f22->SetSavedPoint(58,1.46916);
   f22->SetSavedPoint(59,1.384141);
   f22->SetSavedPoint(60,1.304544);
   f22->SetSavedPoint(61,1.229996);
   f22->SetSavedPoint(62,1.160153);
   f22->SetSavedPoint(63,1.094694);
   f22->SetSavedPoint(64,1.033322);
   f22->SetSavedPoint(65,0.9757606);
   f22->SetSavedPoint(66,0.9217542);
   f22->SetSavedPoint(67,0.8710646);
   f22->SetSavedPoint(68,0.8234708);
   f22->SetSavedPoint(69,0.7787673);
   f22->SetSavedPoint(70,0.7367634);
   f22->SetSavedPoint(71,0.6972815);
   f22->SetSavedPoint(72,0.6601566);
   f22->SetSavedPoint(73,0.6252355);
   f22->SetSavedPoint(74,0.5923752);
   f22->SetSavedPoint(75,0.5614429);
   f22->SetSavedPoint(76,0.5323151);
   f22->SetSavedPoint(77,0.5048765);
   f22->SetSavedPoint(78,0.4790198);
   f22->SetSavedPoint(79,0.4546452);
   f22->SetSavedPoint(80,0.4316596);
   f22->SetSavedPoint(81,0.4099761);
   f22->SetSavedPoint(82,0.3895136);
   f22->SetSavedPoint(83,0.3701968);
   f22->SetSavedPoint(84,0.3519551);
   f22->SetSavedPoint(85,0.3347226);
   f22->SetSavedPoint(86,0.318438);
   f22->SetSavedPoint(87,0.3030439);
   f22->SetSavedPoint(88,0.2884865);
   f22->SetSavedPoint(89,0.2747158);
   f22->SetSavedPoint(90,0.2616849);
   f22->SetSavedPoint(91,0.24935);
   f22->SetSavedPoint(92,0.2376699);
   f22->SetSavedPoint(93,0.2266064);
   f22->SetSavedPoint(94,0.2161235);
   f22->SetSavedPoint(95,0.2061874);
   f22->SetSavedPoint(96,0.1967667);
   f22->SetSavedPoint(97,0.1878318);
   f22->SetSavedPoint(98,0.1793549);
   f22->SetSavedPoint(99,0.17131);
   f22->SetSavedPoint(100,0.1636729);
   f22->SetSavedPoint(101,6);
   f22->SetSavedPoint(102,30);
   f22->SetFillColor(19);
   f22->SetFillStyle(0);
   f22->SetMarkerStyle(20);
   f22->SetMarkerSize(1.2);
   f22->SetLineColor(4);
   f22->SetLineWidth(1);
   f22->SetChisquare(23.85231);
   f22->SetNDF(8);
   f22->GetXaxis()->SetNdivisions(505);
   f22->GetXaxis()->SetLabelFont(132);
   f22->GetXaxis()->SetLabelOffset(0.015);
   f22->GetXaxis()->SetLabelSize(0.05);
   f22->GetXaxis()->SetTitleSize(0.06);
   f22->GetXaxis()->SetTitleFont(132);
   f22->GetYaxis()->SetLabelFont(132);
   f22->GetYaxis()->SetLabelSize(0.05);
   f22->GetYaxis()->SetTitleSize(0.06);
   f22->GetYaxis()->SetTitleFont(42);
   f22->SetParameter(0,554.6607);
   f22->SetParError(0,6.193896);
   f22->SetParLimits(0,0,0);
   f22->SetParameter(1,-7.324226);
   f22->SetParError(1,0.2171624);
   f22->SetParLimits(1,0,0);
   f22->SetParameter(2,1.307653);
   f22->SetParError(2,0.02429535);
   f22->SetParLimits(2,0,0);
   f22->Draw("same");
   
   TF1 *f33 = new TF1("*f3",6,30,3);
    //The original function : f3 had originally been created by:
    //TF1 *f3 = new TF1("f3",f3,6,30,3);
   f33->SetRange(6,30);
   f33->SetName("f3");
   f33->SetTitle("f3");
   f33->SetSavedPoint(0,28.5894);
   f33->SetSavedPoint(1,27.67687);
   f33->SetSavedPoint(2,26.71828);
   f33->SetSavedPoint(3,25.72603);
   f33->SetSavedPoint(4,24.71135);
   f33->SetSavedPoint(5,23.68431);
   f33->SetSavedPoint(6,22.65378);
   f33->SetSavedPoint(7,21.62753);
   f33->SetSavedPoint(8,20.61225);
   f33->SetSavedPoint(9,19.6136);
   f33->SetSavedPoint(10,18.63634);
   f33->SetSavedPoint(11,17.68434);
   f33->SetSavedPoint(12,16.76072);
   f33->SetSavedPoint(13,15.86789);
   f33->SetSavedPoint(14,15.00764);
   f33->SetSavedPoint(15,14.18124);
   f33->SetSavedPoint(16,13.38944);
   f33->SetSavedPoint(17,12.63263);
   f33->SetSavedPoint(18,11.91083);
   f33->SetSavedPoint(19,11.22376);
   f33->SetSavedPoint(20,10.57091);
   f33->SetSavedPoint(21,9.951577);
   f33->SetSavedPoint(22,9.364882);
   f33->SetSavedPoint(23,8.809834);
   f33->SetSavedPoint(24,8.285341);
   f33->SetSavedPoint(25,7.790246);
   f33->SetSavedPoint(26,7.323345);
   f33->SetSavedPoint(27,6.883406);
   f33->SetSavedPoint(28,6.469186);
   f33->SetSavedPoint(29,6.079444);
   f33->SetSavedPoint(30,5.712952);
   f33->SetSavedPoint(31,5.368504);
   f33->SetSavedPoint(32,5.044922);
   f33->SetSavedPoint(33,4.741063);
   f33->SetSavedPoint(34,4.455822);
   f33->SetSavedPoint(35,4.188134);
   f33->SetSavedPoint(36,3.936982);
   f33->SetSavedPoint(37,3.701388);
   f33->SetSavedPoint(38,3.480424);
   f33->SetSavedPoint(39,3.273205);
   f33->SetSavedPoint(40,3.078891);
   f33->SetSavedPoint(41,2.896689);
   f33->SetSavedPoint(42,2.725846);
   f33->SetSavedPoint(43,2.565652);
   f33->SetSavedPoint(44,2.415439);
   f33->SetSavedPoint(45,2.274576);
   f33->SetSavedPoint(46,2.14247);
   f33->SetSavedPoint(47,2.018565);
   f33->SetSavedPoint(48,1.902338);
   f33->SetSavedPoint(49,1.793297);
   f33->SetSavedPoint(50,1.690982);
   f33->SetSavedPoint(51,1.594963);
   f33->SetSavedPoint(52,1.504836);
   f33->SetSavedPoint(53,1.420223);
   f33->SetSavedPoint(54,1.34077);
   f33->SetSavedPoint(55,1.266146);
   f33->SetSavedPoint(56,1.196042);
   f33->SetSavedPoint(57,1.130168);
   f33->SetSavedPoint(58,1.068255);
   f33->SetSavedPoint(59,1.01005);
   f33->SetSavedPoint(60,0.9553161);
   f33->SetSavedPoint(61,0.9038335);
   f33->SetSavedPoint(62,0.8553958);
   f33->SetSavedPoint(63,0.8098105);
   f33->SetSavedPoint(64,0.7668978);
   f33->SetSavedPoint(65,0.7264896);
   f33->SetSavedPoint(66,0.6884289);
   f33->SetSavedPoint(67,0.652569);
   f33->SetSavedPoint(68,0.6187729);
   f33->SetSavedPoint(69,0.5869123);
   f33->SetSavedPoint(70,0.5568677);
   f33->SetSavedPoint(71,0.5285271);
   f33->SetSavedPoint(72,0.5017859);
   f33->SetSavedPoint(73,0.4765463);
   f33->SetSavedPoint(74,0.4527168);
   f33->SetSavedPoint(75,0.4302119);
   f33->SetSavedPoint(76,0.4089515);
   f33->SetSavedPoint(77,0.3888608);
   f33->SetSavedPoint(78,0.3698697);
   f33->SetSavedPoint(79,0.3519125);
   f33->SetSavedPoint(80,0.334928);
   f33->SetSavedPoint(81,0.3188585);
   f33->SetSavedPoint(82,0.3036503);
   f33->SetSavedPoint(83,0.2892528);
   f33->SetSavedPoint(84,0.2756187);
   f33->SetSavedPoint(85,0.2627038);
   f33->SetSavedPoint(86,0.2504664);
   f33->SetSavedPoint(87,0.2388676);
   f33->SetSavedPoint(88,0.2278709);
   f33->SetSavedPoint(89,0.2174419);
   f33->SetSavedPoint(90,0.2075483);
   f33->SetSavedPoint(91,0.1981601);
   f33->SetSavedPoint(92,0.1892489);
   f33->SetSavedPoint(93,0.1807878);
   f33->SetSavedPoint(94,0.172752);
   f33->SetSavedPoint(95,0.1651179);
   f33->SetSavedPoint(96,0.1578633);
   f33->SetSavedPoint(97,0.1509674);
   f33->SetSavedPoint(98,0.1444108);
   f33->SetSavedPoint(99,0.1381749);
   f33->SetSavedPoint(100,0.1322424);
   f33->SetSavedPoint(101,6);
   f33->SetSavedPoint(102,30);
   f33->SetFillColor(19);
   f33->SetFillStyle(0);
   f33->SetMarkerStyle(20);
   f33->SetMarkerSize(1.2);
   f33->SetLineColor(8);
   f33->SetLineWidth(1);
   f33->SetChisquare(21.99633);
   f33->SetNDF(8);
   f33->GetXaxis()->SetNdivisions(505);
   f33->GetXaxis()->SetLabelFont(132);
   f33->GetXaxis()->SetLabelOffset(0.015);
   f33->GetXaxis()->SetLabelSize(0.05);
   f33->GetXaxis()->SetTitleSize(0.06);
   f33->GetXaxis()->SetTitleFont(132);
   f33->GetYaxis()->SetLabelFont(132);
   f33->GetYaxis()->SetLabelSize(0.05);
   f33->GetYaxis()->SetTitleSize(0.06);
   f33->GetYaxis()->SetTitleFont(42);
   f33->SetParameter(0,278.3125);
   f33->SetParError(0,3.908432);
   f33->SetParLimits(0,0,0);
   f33->SetParameter(1,-7.355285);
   f33->SetParError(1,0.3266781);
   f33->SetParLimits(1,0,0);
   f33->SetParameter(2,1.476444);
   f33->SetParError(2,0.0383138);
   f33->SetParLimits(2,0,0);
   f33->Draw("same");
   
   Double_t Graph0_fx3001[17] = {
   0.4939586,
   1.478746,
   2.457587,
   3.5,
   4.529456,
   5.506355,
   6.497119,
   7.492304,
   8.489405,
   9.487603,
   10.48651,
   11.48588,
   12.48559,
   13.94752,
   17.17292,
   22.20255,
   27.25519};
   Double_t Graph0_fy3001[17] = {
   118.4226,
   299.3494,
   374.7369,
   369.9651,
   321.626,
   259.5003,
   201.5891,
   150.7388,
   110.2505,
   81.51524,
   59.67597,
   43.44936,
   31.65942,
   20.08447,
   7.32609,
   1.77646,
   0.5195841};
   Double_t Graph0_felx3001[17] = {
   0.4939586,
   0.4787455,
   0.4575874,
   0.5,
   0.5294559,
   0.5063546,
   0.4971194,
   0.4923035,
   0.4894046,
   0.4876028,
   0.4865052,
   0.4858823,
   0.4855857,
   0.9475183,
   2.172921,
   2.202548,
   2.255193};
   Double_t Graph0_fely3001[17] = {
   3.810219,
   9.509137,
   11.88211,
   11.73128,
   10.20813,
   8.250078,
   6.424774,
   4.822262,
   3.545028,
   2.639596,
   1.95146,
   1.439181,
   1.0696,
   0.6689436,
   0.2447239,
   0.06611038,
   0.02488585};
   Double_t Graph0_fehx3001[17] = {
   0.5060414,
   0.5212545,
   0.5424126,
   0.5,
   0.4705441,
   0.4936454,
   0.5028806,
   0.5076965,
   0.5105954,
   0.5123972,
   0.5134948,
   0.5141177,
   0.5144143,
   1.052482,
   2.827079,
   2.797452,
   2.744807};
   Double_t Graph0_fehy3001[17] = {
   3.810219,
   9.509137,
   11.88211,
   11.73128,
   10.20813,
   8.250078,
   6.424774,
   4.822262,
   3.545028,
   2.639596,
   1.95146,
   1.439181,
   1.0696,
   0.6689436,
   0.2447239,
   0.06611038,
   0.02488585};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(17,Graph0_fx3001,Graph0_fy3001,Graph0_felx3001,Graph0_fehx3001,Graph0_fely3001,Graph0_fehy3001);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph3001 = new TH1F("Graph_Graph3001","Graph",100,0,33);
   Graph_Graph3001->SetMinimum(0.4452284);
   Graph_Graph3001->SetMaximum(425.2315);
   Graph_Graph3001->SetDirectory(0);
   Graph_Graph3001->SetStats(0);
   Graph_Graph3001->SetMarkerStyle(20);
   Graph_Graph3001->SetMarkerSize(1.2);
   Graph_Graph3001->GetXaxis()->SetNdivisions(505);
   Graph_Graph3001->GetXaxis()->SetLabelFont(132);
   Graph_Graph3001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetXaxis()->SetTitleFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelFont(132);
   Graph_Graph3001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetYaxis()->SetTitleFont(42);
   Graph_Graph3001->GetZaxis()->SetLabelFont(132);
   Graph_Graph3001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3001->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3001);
   
   grae->Draw("e1p ");
   
   Double_t Graph1_fx3002[17] = {
   0.4950626,
   1.483363,
   2.46793,
   3.400987,
   4.555616,
   5.514536,
   6.501756,
   7.495973,
   8.492599,
   9.490468,
   10.4891,
   11.48824,
   12.48773,
   13.94646,
   17.19872,
   22.2434,
   27.26874};
   Double_t Graph1_fy3002[17] = {
   25.50549,
   63.06353,
   82.35301,
   85.57987,
   77.88888,
   64.97336,
   53.34805,
   42.64364,
   33.64781,
   25.36368,
   18.92581,
   14.51502,
   10.68337,
   7.699812,
   3.0836,
   0.8083115,
   0.2663866};
   Double_t Graph1_felx3002[17] = {
   0.4950626,
   0.4833634,
   0.4679296,
   0.4009874,
   0.5556162,
   0.5145356,
   0.5017562,
   0.4959732,
   0.4925988,
   0.4904681,
   0.4891002,
   0.4882395,
   0.4877295,
   0.9464625,
   2.198723,
   2.243399,
   2.268737};
   Double_t Graph1_fely3002[17] = {
   0.8986294,
   2.083771,
   2.689474,
   2.789584,
   2.545165,
   2.137908,
   1.76867,
   1.431062,
   1.144434,
   0.8820397,
   0.6783985,
   0.5403111,
   0.4129363,
   0.2843204,
   0.1125542,
   0.03610025,
   0.0167062};
   Double_t Graph1_fehx3002[17] = {
   0.5049374,
   0.5166366,
   0.5320704,
   0.5990126,
   0.4443838,
   0.4854644,
   0.4982438,
   0.5040268,
   0.5074012,
   0.5095319,
   0.5108998,
   0.5117605,
   0.5122705,
   1.053537,
   2.801277,
   2.756601,
   2.731263};
   Double_t Graph1_fehy3002[17] = {
   0.8986294,
   2.083771,
   2.689474,
   2.789584,
   2.545165,
   2.137908,
   1.76867,
   1.431062,
   1.144434,
   0.8820397,
   0.6783985,
   0.5403111,
   0.4129363,
   0.2843204,
   0.1125542,
   0.03610025,
   0.0167062};
   grae = new TGraphAsymmErrors(17,Graph1_fx3002,Graph1_fy3002,Graph1_felx3002,Graph1_fehx3002,Graph1_fely3002,Graph1_fehy3002);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3002 = new TH1F("Graph_Graph3002","Graph",100,0,33);
   Graph_Graph3002->SetMinimum(0.2247124);
   Graph_Graph3002->SetMaximum(97.18143);
   Graph_Graph3002->SetDirectory(0);
   Graph_Graph3002->SetStats(0);
   Graph_Graph3002->SetMarkerStyle(20);
   Graph_Graph3002->SetMarkerSize(1.2);
   Graph_Graph3002->GetXaxis()->SetNdivisions(505);
   Graph_Graph3002->GetXaxis()->SetLabelFont(132);
   Graph_Graph3002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetXaxis()->SetTitleFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelFont(132);
   Graph_Graph3002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetYaxis()->SetTitleFont(42);
   Graph_Graph3002->GetZaxis()->SetLabelFont(132);
   Graph_Graph3002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3002->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3002);
   
   grae->Draw("e1p ");
   
   Double_t Graph2_fx3003[17] = {
   0.4957911,
   1.486168,
   2.474767,
   3.439587,
   4.615508,
   5.520138,
   6.506012,
   7.496926,
   8.495112,
   9.492681,
   10.49109,
   11.49004,
   12.48936,
   13.953,
   17.21535,
   22.25581,
   27.2781};
   Double_t Graph2_fy3003[17] = {
   10.52462,
   27.90493,
   36.61904,
   38.23133,
   35.00417,
   31.42932,
   27.64,
   22.02116,
   17.86932,
   14.17838,
   11.09551,
   8.811594,
   6.771436,
   4.908826,
   2.137289,
   0.6334723,
   0.1951798};
   Double_t Graph2_felx3003[17] = {
   0.4957911,
   0.4861677,
   0.4747666,
   0.4395875,
   0.6155085,
   0.5201377,
   0.5060123,
   0.4969258,
   0.4951116,
   0.4926814,
   0.4910889,
   0.4900392,
   0.4893619,
   0.9530042,
   2.215347,
   2.255814,
   2.278098};
   Double_t Graph2_fely3003[17] = {
   0.436238,
   0.9932864,
   1.263845,
   1.312341,
   1.207373,
   1.091936,
   0.9675395,
   0.7898242,
   0.6544431,
   0.5343683,
   0.4362486,
   0.3582233,
   0.2930245,
   0.1973751,
   0.08387167,
   0.03103555,
   0.01447326};
   Double_t Graph2_fehx3003[17] = {
   0.5042089,
   0.5138323,
   0.5252334,
   0.5604125,
   0.3844915,
   0.4798623,
   0.4939877,
   0.5030742,
   0.5048884,
   0.5073186,
   0.5089111,
   0.5099608,
   0.5106381,
   1.046996,
   2.784653,
   2.744186,
   2.721902};
   Double_t Graph2_fehy3003[17] = {
   0.436238,
   0.9932864,
   1.263845,
   1.312341,
   1.207373,
   1.091936,
   0.9675395,
   0.7898242,
   0.6544431,
   0.5343683,
   0.4362486,
   0.3582233,
   0.2930245,
   0.1973751,
   0.08387167,
   0.03103555,
   0.01447326};
   grae = new TGraphAsymmErrors(17,Graph2_fx3003,Graph2_fy3003,Graph2_felx3003,Graph2_fehx3003,Graph2_fely3003,Graph2_fehy3003);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   
   TH1F *Graph_Graph3003 = new TH1F("Graph_Graph3003","Graph",100,0,33);
   Graph_Graph3003->SetMinimum(0.1626359);
   Graph_Graph3003->SetMaximum(43.47996);
   Graph_Graph3003->SetDirectory(0);
   Graph_Graph3003->SetStats(0);
   Graph_Graph3003->SetMarkerStyle(20);
   Graph_Graph3003->SetMarkerSize(1.2);
   Graph_Graph3003->GetXaxis()->SetNdivisions(505);
   Graph_Graph3003->GetXaxis()->SetLabelFont(132);
   Graph_Graph3003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetXaxis()->SetTitleFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelFont(132);
   Graph_Graph3003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetYaxis()->SetTitleFont(42);
   Graph_Graph3003->GetZaxis()->SetLabelFont(132);
   Graph_Graph3003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3003->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3003);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig3b.C <==
void SPECTRA_PT_8TeV_TSALLIS_REDUCED()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 16:29:54 2015) by ROOT version6.04/02
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",9,56,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-1.817891,31.85185,3.29393);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogy();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.0575);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_1070__2 = new TH1D("h_1070__2","",30,0,30);
   h_1070__2->SetMinimum(0.1);
   h_1070__2->SetMaximum(1000);
   h_1070__2->SetStats(0);
   h_1070__2->SetMarkerStyle(20);
   h_1070__2->SetMarkerSize(1.2);
   h_1070__2->GetXaxis()->SetNdivisions(505);
   h_1070__2->GetXaxis()->SetLabelFont(132);
   h_1070__2->GetXaxis()->SetLabelOffset(0.015);
   h_1070__2->GetXaxis()->SetLabelSize(0.05);
   h_1070__2->GetXaxis()->SetTitleSize(0.06);
   h_1070__2->GetXaxis()->SetTitleFont(132);
   h_1070__2->GetYaxis()->SetLabelFont(132);
   h_1070__2->GetYaxis()->SetLabelSize(0.05);
   h_1070__2->GetYaxis()->SetTitleSize(0.06);
   h_1070__2->GetYaxis()->SetTitleFont(42);
   h_1070__2->GetZaxis()->SetLabelFont(132);
   h_1070__2->GetZaxis()->SetLabelSize(0.05);
   h_1070__2->GetZaxis()->SetTitleSize(0.06);
   h_1070__2->GetZaxis()->SetTitleFont(42);
   h_1070__2->Draw("");
   
   TF1 *f14 = new TF1("*f1",6,30,3);
    //The original function : f1 had originally been created by:
    //TF1 *f1 = new TF1("f1",f1,6,30,3);
   f14->SetRange(6,30);
   f14->SetName("f1");
   f14->SetTitle("f1");
   f14->SetSavedPoint(0,292.6987);
   f14->SetSavedPoint(1,277.5289);
   f14->SetSavedPoint(2,262.411);
   f14->SetSavedPoint(3,247.4878);
   f14->SetSavedPoint(4,232.877);
   f14->SetSavedPoint(5,218.6735);
   f14->SetSavedPoint(6,204.9516);
   f14->SetSavedPoint(7,191.7672);
   f14->SetSavedPoint(8,179.1602);
   f14->SetSavedPoint(9,167.1569);
   f14->SetSavedPoint(10,155.7714);
   f14->SetSavedPoint(11,145.0084);
   f14->SetSavedPoint(12,134.8643);
   f14->SetSavedPoint(13,125.3289);
   f14->SetSavedPoint(14,116.387);
   f14->SetSavedPoint(15,108.0193);
   f14->SetSavedPoint(16,100.2035);
   f14->SetSavedPoint(17,92.91531);
   f14->SetSavedPoint(18,86.12909);
   f14->SetSavedPoint(19,79.81838);
   f14->SetSavedPoint(20,73.95649);
   f14->SetSavedPoint(21,68.51685);
   f14->SetSavedPoint(22,63.47336);
   f14->SetSavedPoint(23,58.8006);
   f14->SetSavedPoint(24,54.47402);
   f14->SetSavedPoint(25,50.47007);
   f14->SetSavedPoint(26,46.76631);
   f14->SetSavedPoint(27,43.34143);
   f14->SetSavedPoint(28,40.17531);
   f14->SetSavedPoint(29,37.24899);
   f14->SetSavedPoint(30,34.54471);
   f14->SetSavedPoint(31,32.04582);
   f14->SetSavedPoint(32,29.7368);
   f14->SetSavedPoint(33,27.60318);
   f14->SetSavedPoint(34,25.63153);
   f14->SetSavedPoint(35,23.80936);
   f14->SetSavedPoint(36,22.12511);
   f14->SetSavedPoint(37,20.56808);
   f14->SetSavedPoint(38,19.12836);
   f14->SetSavedPoint(39,17.79682);
   f14->SetSavedPoint(40,16.565);
   f14->SetSavedPoint(41,15.42514);
   f14->SetSavedPoint(42,14.37004);
   f14->SetSavedPoint(43,13.39309);
   f14->SetSavedPoint(44,12.48821);
   f14->SetSavedPoint(45,11.64979);
   f14->SetSavedPoint(46,10.87266);
   f14->SetSavedPoint(47,10.15208);
   f14->SetSavedPoint(48,9.48367);
   f14->SetSavedPoint(49,8.863409);
   f14->SetSavedPoint(50,8.287598);
   f14->SetSavedPoint(51,7.752832);
   f14->SetSavedPoint(52,7.255976);
   f14->SetSavedPoint(53,6.794149);
   f14->SetSavedPoint(54,6.364696);
   f14->SetSavedPoint(55,5.965176);
   f14->SetSavedPoint(56,5.59334);
   f14->SetSavedPoint(57,5.247118);
   f14->SetSavedPoint(58,4.924604);
   f14->SetSavedPoint(59,4.62404);
   f14->SetSavedPoint(60,4.343809);
   f14->SetSavedPoint(61,4.082419);
   f14->SetSavedPoint(62,3.838494);
   f14->SetSavedPoint(63,3.610767);
   f14->SetSavedPoint(64,3.398066);
   f14->SetSavedPoint(65,3.199313);
   f14->SetSavedPoint(66,3.01351);
   f14->SetSavedPoint(67,2.839736);
   f14->SetSavedPoint(68,2.677142);
   f14->SetSavedPoint(69,2.524941);
   f14->SetSavedPoint(70,2.382406);
   f14->SetSavedPoint(71,2.248866);
   f14->SetSavedPoint(72,2.123699);
   f14->SetSavedPoint(73,2.006329);
   f14->SetSavedPoint(74,1.896224);
   f14->SetSavedPoint(75,1.79289);
   f14->SetSavedPoint(76,1.695869);
   f14->SetSavedPoint(77,1.604738);
   f14->SetSavedPoint(78,1.519103);
   f14->SetSavedPoint(79,1.438601);
   f14->SetSavedPoint(80,1.362891);
   f14->SetSavedPoint(81,1.29166);
   f14->SetSavedPoint(82,1.224615);
   f14->SetSavedPoint(83,1.161486);
   f14->SetSavedPoint(84,1.10202);
   f14->SetSavedPoint(85,1.045983);
   f14->SetSavedPoint(86,0.9931553);
   f14->SetSavedPoint(87,0.9433348);
   f14->SetSavedPoint(88,0.8963321);
   f14->SetSavedPoint(89,0.851971);
   f14->SetSavedPoint(90,0.8100871);
   f14->SetSavedPoint(91,0.7705274);
   f14->SetSavedPoint(92,0.7331491);
   f14->SetSavedPoint(93,0.6978189);
   f14->SetSavedPoint(94,0.6644126);
   f14->SetSavedPoint(95,0.6328139);
   f14->SetSavedPoint(96,0.6029144);
   f14->SetSavedPoint(97,0.5746128);
   f14->SetSavedPoint(98,0.5478143);
   f14->SetSavedPoint(99,0.5224303);
   f14->SetSavedPoint(100,0.4983779);
   f14->SetSavedPoint(101,6);
   f14->SetSavedPoint(102,30);
   f14->SetFillColor(19);
   f14->SetFillStyle(0);
   f14->SetMarkerStyle(20);
   f14->SetMarkerSize(1.2);
   f14->SetLineColor(2);
   f14->SetLineWidth(1);
   f14->SetChisquare(69.44865);
   f14->SetNDF(8);
   f14->GetXaxis()->SetNdivisions(505);
   f14->GetXaxis()->SetLabelFont(132);
   f14->GetXaxis()->SetLabelOffset(0.015);
   f14->GetXaxis()->SetLabelSize(0.05);
   f14->GetXaxis()->SetTitleSize(0.06);
   f14->GetXaxis()->SetTitleFont(132);
   f14->GetYaxis()->SetLabelFont(132);
   f14->GetYaxis()->SetLabelSize(0.05);
   f14->GetYaxis()->SetTitleSize(0.06);
   f14->GetYaxis()->SetTitleFont(42);
   f14->SetParameter(0,2836.48);
   f14->SetParError(0,12.71786);
   f14->SetParLimits(0,0,0);
   f14->SetParameter(1,-7.333157);
   f14->SetParError(1,0.07176202);
   f14->SetParLimits(1,0,0);
   f14->SetParameter(2,1.163731);
   f14->SetParError(2,0.0076741);
   f14->SetParLimits(2,0,0);
   f14->Draw("same");
   
   TF1 *f25 = new TF1("*f2",6,30,3);
    //The original function : f2 had originally been created by:
    //TF1 *f2 = new TF1("f2",f2,6,30,3);
   f25->SetRange(6,30);
   f25->SetName("f2");
   f25->SetTitle("f2");
   f25->SetSavedPoint(0,76.8357);
   f25->SetSavedPoint(1,73.78928);
   f25->SetSavedPoint(2,70.66515);
   f25->SetSavedPoint(3,67.49939);
   f25->SetSavedPoint(4,64.3236);
   f25->SetSavedPoint(5,61.16513);
   f25->SetSavedPoint(6,58.04721);
   f25->SetSavedPoint(7,54.98932);
   f25->SetSavedPoint(8,52.00739);
   f25->SetSavedPoint(9,49.11421);
   f25->SetSavedPoint(10,46.31969);
   f25->SetSavedPoint(11,43.63124);
   f25->SetSavedPoint(12,41.05404);
   f25->SetSavedPoint(13,38.59138);
   f25->SetSavedPoint(14,36.24488);
   f25->SetSavedPoint(15,34.01479);
   f25->SetSavedPoint(16,31.90024);
   f25->SetSavedPoint(17,29.89936);
   f25->SetSavedPoint(18,28.00956);
   f25->SetSavedPoint(19,26.22763);
   f25->SetSavedPoint(20,24.54992);
   f25->SetSavedPoint(21,22.97244);
   f25->SetSavedPoint(22,21.49095);
   f25->SetSavedPoint(23,20.10107);
   f25->SetSavedPoint(24,18.79837);
   f25->SetSavedPoint(25,17.57837);
   f25->SetSavedPoint(26,16.43665);
   f25->SetSavedPoint(27,15.36887);
   f25->SetSavedPoint(28,14.37077);
   f25->SetSavedPoint(29,13.43826);
   f25->SetSavedPoint(30,12.56736);
   f25->SetSavedPoint(31,11.75428);
   f25->SetSavedPoint(32,10.99537);
   f25->SetSavedPoint(33,10.2872);
   f25->SetSavedPoint(34,9.626461);
   f25->SetSavedPoint(35,9.010062);
   f25->SetSavedPoint(36,8.435066);
   f25->SetSavedPoint(37,7.898712);
   f25->SetSavedPoint(38,7.398401);
   f25->SetSavedPoint(39,6.931695);
   f25->SetSavedPoint(40,6.496307);
   f25->SetSavedPoint(41,6.090098);
   f25->SetSavedPoint(42,5.711065);
   f25->SetSavedPoint(43,5.35734);
   f25->SetSavedPoint(44,5.027178);
   f25->SetSavedPoint(45,4.718951);
   f25->SetSavedPoint(46,4.431143);
   f25->SetSavedPoint(47,4.162342);
   f25->SetSavedPoint(48,3.911233);
   f25->SetSavedPoint(49,3.676593);
   f25->SetSavedPoint(50,3.457283);
   f25->SetSavedPoint(51,3.252245);
   f25->SetSavedPoint(52,3.060497);
   f25->SetSavedPoint(53,2.881123);
   f25->SetSavedPoint(54,2.713273);
   f25->SetSavedPoint(55,2.55616);
   f25->SetSavedPoint(56,2.409048);
   f25->SetSavedPoint(57,2.271257);
   f25->SetSavedPoint(58,2.142153);
   f25->SetSavedPoint(59,2.021149);
   f25->SetSavedPoint(60,1.907697);
   f25->SetSavedPoint(61,1.80129);
   f25->SetSavedPoint(62,1.701455);
   f25->SetSavedPoint(63,1.607755);
   f25->SetSavedPoint(64,1.519781);
   f25->SetSavedPoint(65,1.437154);
   f25->SetSavedPoint(66,1.359521);
   f25->SetSavedPoint(67,1.286556);
   f25->SetSavedPoint(68,1.217952);
   f25->SetSavedPoint(69,1.153427);
   f25->SetSavedPoint(70,1.092715);
   f25->SetSavedPoint(71,1.035572);
   f25->SetSavedPoint(72,0.9817675);
   f25->SetSavedPoint(73,0.9310893);
   f25->SetSavedPoint(74,0.8833385);
   f25->SetSavedPoint(75,0.8383302);
   f25->SetSavedPoint(76,0.7958916);
   f25->SetSavedPoint(77,0.7558621);
   f25->SetSavedPoint(78,0.7180915);
   f25->SetSavedPoint(79,0.68244);
   f25->SetSavedPoint(80,0.6487769);
   f25->SetSavedPoint(81,0.6169803);
   f25->SetSavedPoint(82,0.5869363);
   f25->SetSavedPoint(83,0.5585386);
   f25->SetSavedPoint(84,0.5316879);
   f25->SetSavedPoint(85,0.5062912);
   f25->SetSavedPoint(86,0.4822616);
   f25->SetSavedPoint(87,0.4595181);
   f25->SetSavedPoint(88,0.4379846);
   f25->SetSavedPoint(89,0.41759);
   f25->SetSavedPoint(90,0.3982676);
   f25->SetSavedPoint(91,0.3799553);
   f25->SetSavedPoint(92,0.3625945);
   f25->SetSavedPoint(93,0.3461306);
   f25->SetSavedPoint(94,0.3305121);
   f25->SetSavedPoint(95,0.3156912);
   f25->SetSavedPoint(96,0.3016225);
   f25->SetSavedPoint(97,0.2882637);
   f25->SetSavedPoint(98,0.2755752);
   f25->SetSavedPoint(99,0.2635196);
   f25->SetSavedPoint(100,0.2520618);
   f25->SetSavedPoint(101,6);
   f25->SetSavedPoint(102,30);
   f25->SetFillColor(19);
   f25->SetFillStyle(0);
   f25->SetMarkerStyle(20);
   f25->SetMarkerSize(1.2);
   f25->SetLineColor(4);
   f25->SetLineWidth(1);
   f25->SetChisquare(27.41215);
   f25->SetNDF(8);
   f25->GetXaxis()->SetNdivisions(505);
   f25->GetXaxis()->SetLabelFont(132);
   f25->GetXaxis()->SetLabelOffset(0.015);
   f25->GetXaxis()->SetLabelSize(0.05);
   f25->GetXaxis()->SetTitleSize(0.06);
   f25->GetXaxis()->SetTitleFont(132);
   f25->GetYaxis()->SetLabelFont(132);
   f25->GetYaxis()->SetLabelSize(0.05);
   f25->GetYaxis()->SetTitleSize(0.06);
   f25->GetYaxis()->SetTitleFont(42);
   f25->SetParameter(0,740.2796);
   f25->SetParError(0,5.507745);
   f25->SetParLimits(0,0,0);
   f25->SetParameter(1,7.149285);
   f25->SetParError(1,0.1418452);
   f25->SetParLimits(1,0,0);
   f25->SetParameter(2,1.328944);
   f25->SetParError(2,0.01677116);
   f25->SetParLimits(2,0,0);
   f25->Draw("same");
   
   TF1 *f36 = new TF1("*f3",6,30,3);
    //The original function : f3 had originally been created by:
    //TF1 *f3 = new TF1("f3",f3,6,30,3);
   f36->SetRange(6,30);
   f36->SetName("f3");
   f36->SetTitle("f3");
   f36->SetSavedPoint(0,35.72052);
   f36->SetSavedPoint(1,34.68476);
   f36->SetSavedPoint(2,33.58442);
   f36->SetSavedPoint(3,32.43436);
   f36->SetSavedPoint(4,31.2482);
   f36->SetSavedPoint(5,30.03828);
   f36->SetSavedPoint(6,28.81567);
   f36->SetSavedPoint(7,27.59014);
   f36->SetSavedPoint(8,26.37027);
   f36->SetSavedPoint(9,25.16347);
   f36->SetSavedPoint(10,23.97604);
   f36->SetSavedPoint(11,22.8133);
   f36->SetSavedPoint(12,21.6796);
   f36->SetSavedPoint(13,20.57849);
   f36->SetSavedPoint(14,19.5127);
   f36->SetSavedPoint(15,18.48434);
   f36->SetSavedPoint(16,17.49487);
   f36->SetSavedPoint(17,16.54525);
   f36->SetSavedPoint(18,15.63599);
   f36->SetSavedPoint(19,14.76718);
   f36->SetSavedPoint(20,13.93861);
   f36->SetSavedPoint(21,13.14978);
   f36->SetSavedPoint(22,12.39996);
   f36->SetSavedPoint(23,11.68822);
   f36->SetSavedPoint(24,11.0135);
   f36->SetSavedPoint(25,10.37462);
   f36->SetSavedPoint(26,9.770315);
   f36->SetSavedPoint(27,9.199253);
   f36->SetSavedPoint(28,8.660068);
   f36->SetSavedPoint(29,8.151372);
   f36->SetSavedPoint(30,7.671771);
   f36->SetSavedPoint(31,7.219877);
   f36->SetSavedPoint(32,6.794324);
   f36->SetSavedPoint(33,6.393768);
   f36->SetSavedPoint(34,6.016902);
   f36->SetSavedPoint(35,5.662454);
   f36->SetSavedPoint(36,5.329199);
   f36->SetSavedPoint(37,5.015953);
   f36->SetSavedPoint(38,4.721585);
   f36->SetSavedPoint(39,4.445007);
   f36->SetSavedPoint(40,4.185185);
   f36->SetSavedPoint(41,3.941132);
   f36->SetSavedPoint(42,3.711912);
   f36->SetSavedPoint(43,3.496634);
   f36->SetSavedPoint(44,3.294456);
   f36->SetSavedPoint(45,3.104583);
   f36->SetSavedPoint(46,2.92626);
   f36->SetSavedPoint(47,2.75878);
   f36->SetSavedPoint(48,2.601473);
   f36->SetSavedPoint(49,2.453708);
   f36->SetSavedPoint(50,2.314893);
   f36->SetSavedPoint(51,2.184472);
   f36->SetSavedPoint(52,2.06192);
   f36->SetSavedPoint(53,1.946746);
   f36->SetSavedPoint(54,1.83849);
   f36->SetSavedPoint(55,1.736718);
   f36->SetSavedPoint(56,1.641025);
   f36->SetSavedPoint(57,1.551031);
   f36->SetSavedPoint(58,1.46638);
   f36->SetSavedPoint(59,1.386738);
   f36->SetSavedPoint(60,1.311792);
   f36->SetSavedPoint(61,1.241251);
   f36->SetSavedPoint(62,1.174839);
   f36->SetSavedPoint(63,1.112301);
   f36->SetSavedPoint(64,1.053396);
   f36->SetSavedPoint(65,0.9978999);
   f36->SetSavedPoint(66,0.9456025);
   f36->SetSavedPoint(67,0.8963067);
   f36->SetSavedPoint(68,0.8498283);
   f36->SetSavedPoint(69,0.805995);
   f36->SetSavedPoint(70,0.7646453);
   f36->SetSavedPoint(71,0.7256281);
   f36->SetSavedPoint(72,0.6888021);
   f36->SetSavedPoint(73,0.6540346);
   f36->SetSavedPoint(74,0.6212019);
   f36->SetSavedPoint(75,0.5901877);
   f36->SetSavedPoint(76,0.5608833);
   f36->SetSavedPoint(77,0.5331867);
   f36->SetSavedPoint(78,0.5070027);
   f36->SetSavedPoint(79,0.4822416);
   f36->SetSavedPoint(80,0.4588198);
   f36->SetSavedPoint(81,0.4366585);
   f36->SetSavedPoint(82,0.4156843);
   f36->SetSavedPoint(83,0.3958279);
   f36->SetSavedPoint(84,0.3770245);
   f36->SetSavedPoint(85,0.3592135);
   f36->SetSavedPoint(86,0.3423378);
   f36->SetSavedPoint(87,0.3263438);
   f36->SetSavedPoint(88,0.3111814);
   f36->SetSavedPoint(89,0.2968033);
   f36->SetSavedPoint(90,0.2831652);
   f36->SetSavedPoint(91,0.2702256);
   f36->SetSavedPoint(92,0.2579452);
   f36->SetSavedPoint(93,0.2462875);
   f36->SetSavedPoint(94,0.2352177);
   f36->SetSavedPoint(95,0.2247036);
   f36->SetSavedPoint(96,0.2147144);
   f36->SetSavedPoint(97,0.2052215);
   f36->SetSavedPoint(98,0.1961978);
   f36->SetSavedPoint(99,0.1876178);
   f36->SetSavedPoint(100,0.1794577);
   f36->SetSavedPoint(101,6);
   f36->SetSavedPoint(102,30);
   f36->SetFillColor(19);
   f36->SetFillStyle(0);
   f36->SetMarkerStyle(20);
   f36->SetMarkerSize(1.2);
   f36->SetLineColor(8);
   f36->SetLineWidth(1);
   f36->SetChisquare(28.59577);
   f36->SetNDF(8);
   f36->GetXaxis()->SetNdivisions(505);
   f36->GetXaxis()->SetLabelFont(132);
   f36->GetXaxis()->SetLabelOffset(0.015);
   f36->GetXaxis()->SetLabelSize(0.05);
   f36->GetXaxis()->SetTitleSize(0.06);
   f36->GetXaxis()->SetTitleFont(132);
   f36->GetYaxis()->SetLabelFont(132);
   f36->GetYaxis()->SetLabelSize(0.05);
   f36->GetYaxis()->SetTitleSize(0.06);
   f36->GetYaxis()->SetTitleFont(42);
   f36->SetParameter(0,349.804);
   f36->SetParError(0,3.230942);
   f36->SetParLimits(0,0,0);
   f36->SetParameter(1,-7.712537);
   f36->SetParError(1,0.2549934);
   f36->SetParLimits(1,0,0);
   f36->SetParameter(2,1.561807);
   f36->SetParError(2,0.02751893);
   f36->SetParLimits(2,0,0);
   f36->Draw("same");
   
   Double_t Graph0_fx3004[17] = {
   0.4940763,
   1.479282,
   2.458823,
   3.5,
   4.53127,
   5.507098,
   6.49762,
   7.49275,
   8.489837,
   9.488031,
   10.48693,
   11.4863,
   12.486,
   13.94949,
   17.18089,
   22.20764,
   27.26057};
   Double_t Graph0_fy3004[17] = {
   150.4773,
   379.5208,
   479.6528,
   476.7606,
   417.9936,
   341.0924,
   264.4162,
   201.1994,
   149.2836,
   110.4039,
   81.25704,
   59.62448,
   43.5423,
   27.87475,
   10.75409,
   2.666944,
   0.820071};
   Double_t Graph0_felx3004[17] = {
   0.4940763,
   0.4792823,
   0.4588234,
   0.5,
   0.5312695,
   0.5070984,
   0.4976198,
   0.4927501,
   0.4898369,
   0.4880307,
   0.4869301,
   0.4863032,
   0.4860008,
   0.9494949,
   2.18089,
   2.207639,
   2.260574};
   Double_t Graph0_fely3004[17] = {
   4.418902,
   11.06105,
   13.96366,
   13.8792,
   12.17475,
   9.943635,
   7.719026,
   5.885007,
   4.378814,
   3.25037,
   2.405214,
   1.777578,
   1.31159,
   0.8325109,
   0.3212835,
   0.08458207,
   0.03032866};
   Double_t Graph0_fehx3004[17] = {
   0.5059237,
   0.5207177,
   0.5411766,
   0.5,
   0.4687305,
   0.4929016,
   0.5023802,
   0.5072499,
   0.5101631,
   0.5119693,
   0.5130699,
   0.5136968,
   0.5139992,
   1.050505,
   2.81911,
   2.792361,
   2.739426};
   Double_t Graph0_fehy3004[17] = {
   4.418902,
   11.06105,
   13.96366,
   13.8792,
   12.17475,
   9.943635,
   7.719026,
   5.885007,
   4.378814,
   3.25037,
   2.405214,
   1.777578,
   1.31159,
   0.8325109,
   0.3212835,
   0.08458207,
   0.03032866};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(17,Graph0_fx3004,Graph0_fy3004,Graph0_felx3004,Graph0_fehx3004,Graph0_fely3004,Graph0_fehy3004);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph3004 = new TH1F("Graph_Graph3004","Graph",100,0,33);
   Graph_Graph3004->SetMinimum(0.7107681);
   Graph_Graph3004->SetMaximum(542.8991);
   Graph_Graph3004->SetDirectory(0);
   Graph_Graph3004->SetStats(0);
   Graph_Graph3004->SetMarkerStyle(20);
   Graph_Graph3004->SetMarkerSize(1.2);
   Graph_Graph3004->GetXaxis()->SetNdivisions(505);
   Graph_Graph3004->GetXaxis()->SetLabelFont(132);
   Graph_Graph3004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetXaxis()->SetTitleFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelFont(132);
   Graph_Graph3004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetYaxis()->SetTitleFont(42);
   Graph_Graph3004->GetZaxis()->SetLabelFont(132);
   Graph_Graph3004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3004->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3004);
   
   grae->Draw("e1p ");
   
   Double_t Graph1_fx3005[17] = {
   0.4951452,
   1.483701,
   2.468722,
   3.408127,
   4.559286,
   5.515503,
   6.502224,
   7.496342,
   8.492938,
   9.490796,
   10.48942,
   11.48856,
   12.48804,
   13.9479,
   17.20291,
   22.24787,
   27.27318};
   Double_t Graph1_fy3005[17] = {
   32.18727,
   82.29672,
   105.4462,
   110.8107,
   100.2662,
   85.87112,
   71.31044,
   57.2501,
   44.88294,
   34.24698,
   26.50342,
   20.11018,
   15.3039,
   10.32135,
   4.409684,
   1.232304,
   0.3912707};
   Double_t Graph1_felx3005[17] = {
   0.4951452,
   0.4837013,
   0.4687223,
   0.4081272,
   0.5592858,
   0.5155027,
   0.5022243,
   0.4963424,
   0.4929377,
   0.4907957,
   0.4894223,
   0.4885574,
   0.4880429,
   0.9479002,
   2.202906,
   2.247866,
   2.273179};
   Double_t Graph1_fely3005[17] = {
   0.9998839,
   2.453728,
   3.123711,
   3.277726,
   2.970984,
   2.55209,
   2.128605,
   1.72019,
   1.360613,
   1.050029,
   0.8250703,
   0.6398072,
   0.4984196,
   0.3269532,
   0.1388043,
   0.04382777,
   0.01798799};
   Double_t Graph1_fehx3005[17] = {
   0.5048548,
   0.5162987,
   0.5312777,
   0.5918728,
   0.4407142,
   0.4844973,
   0.4977757,
   0.5036576,
   0.5070623,
   0.5092043,
   0.5105777,
   0.5114426,
   0.5119571,
   1.0521,
   2.797094,
   2.752134,
   2.726821};
   Double_t Graph1_fehy3005[17] = {
   0.9998839,
   2.453728,
   3.123711,
   3.277726,
   2.970984,
   2.55209,
   2.128605,
   1.72019,
   1.360613,
   1.050029,
   0.8250703,
   0.6398072,
   0.4984196,
   0.3269532,
   0.1388043,
   0.04382777,
   0.01798799};
   grae = new TGraphAsymmErrors(17,Graph1_fx3005,Graph1_fy3005,Graph1_felx3005,Graph1_fehx3005,Graph1_fely3005,Graph1_fehy3005);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.8);
   
   TH1F *Graph_Graph3005 = new TH1F("Graph_Graph3005","Graph",100,0,33);
   Graph_Graph3005->SetMinimum(0.3359544);
   Graph_Graph3005->SetMaximum(125.4599);
   Graph_Graph3005->SetDirectory(0);
   Graph_Graph3005->SetStats(0);
   Graph_Graph3005->SetMarkerStyle(20);
   Graph_Graph3005->SetMarkerSize(1.2);
   Graph_Graph3005->GetXaxis()->SetNdivisions(505);
   Graph_Graph3005->GetXaxis()->SetLabelFont(132);
   Graph_Graph3005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetXaxis()->SetTitleFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelFont(132);
   Graph_Graph3005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetYaxis()->SetTitleFont(42);
   Graph_Graph3005->GetZaxis()->SetLabelFont(132);
   Graph_Graph3005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3005->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3005);
   
   grae->Draw("e1p ");
   
   Double_t Graph2_fx3006[17] = {
   0.4960282,
   1.487041,
   2.477471,
   3.446467,
   4.5,
   5.525382,
   6.507769,
   7.499693,
   8.496008,
   9.493443,
   10.49175,
   11.49062,
   12.48987,
   13.95485,
   17.24458,
   22.25724,
   27.27767};
   Double_t Graph2_fy3006[17] = {
   13.19643,
   33.07947,
   43.44751,
   47.09029,
   44.48467,
   39.10855,
   34.10637,
   28.71683,
   23.08755,
   18.32961,
   14.81059,
   11.34008,
   9.388433,
   6.62907,
   2.858459,
   0.8424339,
   0.2901022};
   Double_t Graph2_felx3006[17] = {
   0.4960282,
   0.487041,
   0.4774711,
   0.4464666,
   0.5,
   0.5253821,
   0.5077687,
   0.4996925,
   0.4960077,
   0.4934434,
   0.4917516,
   0.4906184,
   0.4898669,
   0.9548472,
   2.244584,
   2.257241,
   2.277674};
   Double_t Graph2_fely3006[17] = {
   0.4589483,
   1.038312,
   1.337322,
   1.440261,
   1.362344,
   1.203895,
   1.056917,
   0.8978669,
   0.7337954,
   0.5926098,
   0.4889588,
   0.3869995,
   0.3285801,
   0.2218034,
   0.09402346,
   0.0325012,
   0.01519444};
   Double_t Graph2_fehx3006[17] = {
   0.5039718,
   0.512959,
   0.5225289,
   0.5535334,
   0.5,
   0.4746179,
   0.4922313,
   0.5003075,
   0.5039923,
   0.5065566,
   0.5082484,
   0.5093816,
   0.5101331,
   1.045153,
   2.755416,
   2.742759,
   2.722326};
   Double_t Graph2_fehy3006[17] = {
   0.4589483,
   1.038312,
   1.337322,
   1.440261,
   1.362344,
   1.203895,
   1.056917,
   0.8978669,
   0.7337954,
   0.5926098,
   0.4889588,
   0.3869995,
   0.3285801,
   0.2218034,
   0.09402346,
   0.0325012,
   0.01519444};
   grae = new TGraphAsymmErrors(17,Graph2_fx3006,Graph2_fy3006,Graph2_felx3006,Graph2_fehx3006,Graph2_fely3006,Graph2_fehy3006);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   
   TH1F *Graph_Graph3006 = new TH1F("Graph_Graph3006","Graph",100,0,33);
   Graph_Graph3006->SetMinimum(0.247417);
   Graph_Graph3006->SetMaximum(53.35611);
   Graph_Graph3006->SetDirectory(0);
   Graph_Graph3006->SetStats(0);
   Graph_Graph3006->SetMarkerStyle(20);
   Graph_Graph3006->SetMarkerSize(1.2);
   Graph_Graph3006->GetXaxis()->SetNdivisions(505);
   Graph_Graph3006->GetXaxis()->SetLabelFont(132);
   Graph_Graph3006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetXaxis()->SetTitleFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelFont(132);
   Graph_Graph3006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetYaxis()->SetTitleFont(42);
   Graph_Graph3006->GetZaxis()->SetLabelFont(132);
   Graph_Graph3006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3006->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3006);
   
   grae->Draw("e1p ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 13:46:41 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",11,59,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.4050633,4.654321,2.126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2240 = new TH1D("h_2240","",5,2,4.5);
   h_2240->SetMinimum(0);
   h_2240->SetMaximum(2);
   h_2240->SetStats(0);
   h_2240->SetLineColor(2);
   h_2240->SetMarkerColor(2);
   h_2240->SetMarkerStyle(20);
   h_2240->SetMarkerSize(1.2);
   h_2240->GetXaxis()->SetNdivisions(505);
   h_2240->GetXaxis()->SetLabelFont(132);
   h_2240->GetXaxis()->SetLabelOffset(0.015);
   h_2240->GetXaxis()->SetLabelSize(0.05);
   h_2240->GetXaxis()->SetTitleSize(0.06);
   h_2240->GetXaxis()->SetTitleFont(132);
   h_2240->GetYaxis()->SetLabelFont(132);
   h_2240->GetYaxis()->SetLabelSize(0.05);
   h_2240->GetYaxis()->SetTitleSize(0.06);
   h_2240->GetYaxis()->SetTitleFont(42);
   h_2240->GetZaxis()->SetLabelFont(132);
   h_2240->GetZaxis()->SetLabelSize(0.05);
   h_2240->GetZaxis()->SetTitleSize(0.06);
   h_2240->GetZaxis()->SetTitleFont(42);
   h_2240->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.300305,1.222811);
   grae->SetPointError(0,0.3003047,0.1996953,0.004436785,0.004436785);
   grae->SetPoint(1,2.764637,1.320775);
   grae->SetPointError(1,0.2646367,0.2353633,0.002875393,0.002875393);
   grae->SetPoint(2,3.258794,1.138229);
   grae->SetPointError(2,0.2587937,0.2412063,0.002475398,0.002475398);
   grae->SetPoint(3,3.754933,0.8748475);
   grae->SetPointError(3,0.254933,0.245067,0.002408644,0.002408644);
   grae->SetPoint(4,4.244662,0.4648557);
   grae->SetPointError(4,0.2446615,0.2553385,0.002944132,0.002944132);
   
   TH1F *Graph_Graph4 = new TH1F("Graph_Graph4","Graph",100,1.75,4.75);
   Graph_Graph4->SetMinimum(0.3757377);
   Graph_Graph4->SetMaximum(1.409824);
   Graph_Graph4->SetDirectory(0);
   Graph_Graph4->SetStats(0);
   Graph_Graph4->SetMarkerStyle(20);
   Graph_Graph4->SetMarkerSize(1.2);
   Graph_Graph4->GetXaxis()->SetNdivisions(505);
   Graph_Graph4->GetXaxis()->SetLabelFont(132);
   Graph_Graph4->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph4->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetXaxis()->SetTitleFont(132);
   Graph_Graph4->GetYaxis()->SetLabelFont(132);
   Graph_Graph4->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetYaxis()->SetTitleFont(42);
   Graph_Graph4->GetZaxis()->SetLabelFont(132);
   Graph_Graph4->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph4->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph4->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph4);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.300305,0.3176512);
   grae->SetPointError(0,0.3003047,0.1996953,0.002462368,0.002462368);
   grae->SetPoint(1,2.764637,0.3325678);
   grae->SetPointError(1,0.2646367,0.2353633,0.001598483,0.001598483);
   grae->SetPoint(2,3.258794,0.2828183);
   grae->SetPointError(2,0.2587937,0.2412063,0.001368267,0.001368267);
   grae->SetPoint(3,3.754933,0.2194832);
   grae->SetPointError(3,0.254933,0.245067,0.001322299,0.001322299);
   grae->SetPoint(4,4.244662,0.1168448);
   grae->SetPointError(4,0.2446615,0.2553385,0.001634444,0.001634444);
   
   TH1F *Graph_Graph5 = new TH1F("Graph_Graph5","Graph",100,1.75,4.75);
   Graph_Graph5->SetMinimum(0.09331482);
   Graph_Graph5->SetMaximum(0.3560619);
   Graph_Graph5->SetDirectory(0);
   Graph_Graph5->SetStats(0);
   Graph_Graph5->SetMarkerStyle(20);
   Graph_Graph5->SetMarkerSize(1.2);
   Graph_Graph5->GetXaxis()->SetNdivisions(505);
   Graph_Graph5->GetXaxis()->SetLabelFont(132);
   Graph_Graph5->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph5->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetXaxis()->SetTitleFont(132);
   Graph_Graph5->GetYaxis()->SetLabelFont(132);
   Graph_Graph5->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetYaxis()->SetTitleFont(42);
   Graph_Graph5->GetZaxis()->SetLabelFont(132);
   Graph_Graph5->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph5->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph5->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph5);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   grae->SetPoint(0,2.300305,0.1557865);
   grae->SetPointError(0,0.3003047,0.1996953,0.001844268,0.001844268);
   grae->SetPoint(1,2.764637,0.1651841);
   grae->SetPointError(1,0.2646367,0.2353633,0.001217412,0.001217412);
   grae->SetPoint(2,3.258794,0.1400716);
   grae->SetPointError(2,0.2587937,0.2412063,0.001039914,0.001039914);
   grae->SetPoint(3,3.754933,0.1089088);
   grae->SetPointError(3,0.254933,0.245067,0.0009952421,0.0009952421);
   grae->SetPoint(4,4.244662,0.05554533);
   grae->SetPointError(4,0.2446615,0.2553385,0.001214723,0.001214723);
   
   TH1F *Graph_Graph6 = new TH1F("Graph_Graph6","Graph",100,1.75,4.75);
   Graph_Graph6->SetMinimum(0.04312352);
   Graph_Graph6->SetMaximum(0.1776086);
   Graph_Graph6->SetDirectory(0);
   Graph_Graph6->SetStats(0);
   Graph_Graph6->SetMarkerStyle(20);
   Graph_Graph6->SetMarkerSize(1.2);
   Graph_Graph6->GetXaxis()->SetNdivisions(505);
   Graph_Graph6->GetXaxis()->SetLabelFont(132);
   Graph_Graph6->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph6->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetXaxis()->SetTitleFont(132);
   Graph_Graph6->GetYaxis()->SetLabelFont(132);
   Graph_Graph6->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetYaxis()->SetTitleFont(42);
   Graph_Graph6->GetZaxis()->SetLabelFont(132);
   Graph_Graph6->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph6->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph6->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph6);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.300305,1.222811);
   grae->SetPointError(0,0.3003047,0.1996953,0.03101133,0.03101133);
   grae->SetPoint(1,2.764637,1.320775);
   grae->SetPointError(1,0.2646367,0.2353633,0.03327565,0.03327565);
   grae->SetPoint(2,3.258794,1.138229);
   grae->SetPointError(2,0.2587937,0.2412063,0.02867635,0.02867635);
   grae->SetPoint(3,3.754933,0.8748475);
   grae->SetPointError(3,0.254933,0.245067,0.02209021,0.02209021);
   grae->SetPoint(4,4.244662,0.4648557);
   grae->SetPointError(4,0.2446615,0.2553385,0.0120335,0.0120335);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,1.75,4.75);
   Graph_Graph7->SetMinimum(0.3626994);
   Graph_Graph7->SetMaximum(1.444173);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);
   Graph_Graph7->SetMarkerStyle(20);
   Graph_Graph7->SetMarkerSize(1.2);
   Graph_Graph7->GetXaxis()->SetNdivisions(505);
   Graph_Graph7->GetXaxis()->SetLabelFont(132);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetXaxis()->SetTitleFont(132);
   Graph_Graph7->GetYaxis()->SetLabelFont(132);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(132);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph7);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.300305,0.3176512);
   grae->SetPointError(0,0.3003047,0.1996953,0.00834456,0.00834456);
   grae->SetPoint(1,2.764637,0.3325678);
   grae->SetPointError(1,0.2646367,0.2353633,0.008499058,0.008499058);
   grae->SetPoint(2,3.258794,0.2828183);
   grae->SetPointError(2,0.2587937,0.2412063,0.007229348,0.007229348);
   grae->SetPoint(3,3.754933,0.2194832);
   grae->SetPointError(3,0.254933,0.245067,0.005665455,0.005665455);
   grae->SetPoint(4,4.244662,0.1168448);
   grae->SetPointError(4,0.2446615,0.2553385,0.003357472,0.003357472);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,1.75,4.75);
   Graph_Graph8->SetMinimum(0.09072943);
   Graph_Graph8->SetMaximum(0.3638248);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   Graph_Graph8->SetMarkerStyle(20);
   Graph_Graph8->SetMarkerSize(1.2);
   Graph_Graph8->GetXaxis()->SetNdivisions(505);
   Graph_Graph8->GetXaxis()->SetLabelFont(132);
   Graph_Graph8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetXaxis()->SetTitleFont(132);
   Graph_Graph8->GetYaxis()->SetLabelFont(132);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(132);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph8);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   grae->SetPoint(0,2.300305,0.1557865);
   grae->SetPointError(0,0.3003047,0.1996953,0.004323317,0.004323317);
   grae->SetPoint(1,2.764637,0.1651841);
   grae->SetPointError(1,0.2646367,0.2353633,0.004321127,0.004321127);
   grae->SetPoint(2,3.258794,0.1400716);
   grae->SetPointError(2,0.2587937,0.2412063,0.00366634,0.00366634);
   grae->SetPoint(3,3.754933,0.1089088);
   grae->SetPointError(3,0.254933,0.245067,0.002909126,0.002909126);
   grae->SetPoint(4,4.244662,0.05554533);
   grae->SetPointError(4,0.2446615,0.2553385,0.00184913,0.00184913);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,1.75,4.75);
   Graph_Graph9->SetMinimum(0.0421153);
   Graph_Graph9->SetMaximum(0.1810861);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   Graph_Graph9->SetMarkerStyle(20);
   Graph_Graph9->SetMarkerSize(1.2);
   Graph_Graph9->GetXaxis()->SetNdivisions(505);
   Graph_Graph9->GetXaxis()->SetLabelFont(132);
   Graph_Graph9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetXaxis()->SetTitleFont(132);
   Graph_Graph9->GetYaxis()->SetLabelFont(132);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(132);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph9);
   
   grae->Draw("e1p");
   
   TF1 *k1S7 = new TF1("*k1S7",2,4.5,1);
    //The original function : k1S7 had originally been created by:
    //TF1 *k1S7 = new TF1("k1S7",k1S7,2,4.5,1);
   k1S7->SetRange(2,4.5);
   k1S7->SetName("k1S7");
   k1S7->SetTitle("k1S7");
   k1S7->SetSavedPoint(0,1.498745);
   k1S7->SetSavedPoint(1,1.499468);
   k1S7->SetSavedPoint(2,1.499874);
   k1S7->SetSavedPoint(3,1.499964);
   k1S7->SetSavedPoint(4,1.499737);
   k1S7->SetSavedPoint(5,1.499194);
   k1S7->SetSavedPoint(6,1.498337);
   k1S7->SetSavedPoint(7,1.497165);
   k1S7->SetSavedPoint(8,1.49568);
   k1S7->SetSavedPoint(9,1.493883);
   k1S7->SetSavedPoint(10,1.491775);
   k1S7->SetSavedPoint(11,1.489358);
   k1S7->SetSavedPoint(12,1.486631);
   k1S7->SetSavedPoint(13,1.483598);
   k1S7->SetSavedPoint(14,1.480258);
   k1S7->SetSavedPoint(15,1.476614);
   k1S7->SetSavedPoint(16,1.472666);
   k1S7->SetSavedPoint(17,1.468416);
   k1S7->SetSavedPoint(18,1.463864);
   k1S7->SetSavedPoint(19,1.459013);
   k1S7->SetSavedPoint(20,1.453862);
   k1S7->SetSavedPoint(21,1.448412);
   k1S7->SetSavedPoint(22,1.442665);
   k1S7->SetSavedPoint(23,1.436621);
   k1S7->SetSavedPoint(24,1.430281);
   k1S7->SetSavedPoint(25,1.423645);
   k1S7->SetSavedPoint(26,1.416714);
   k1S7->SetSavedPoint(27,1.409488);
   k1S7->SetSavedPoint(28,1.401967);
   k1S7->SetSavedPoint(29,1.394152);
   k1S7->SetSavedPoint(30,1.386041);
   k1S7->SetSavedPoint(31,1.377637);
   k1S7->SetSavedPoint(32,1.368937);
   k1S7->SetSavedPoint(33,1.359942);
   k1S7->SetSavedPoint(34,1.350652);
   k1S7->SetSavedPoint(35,1.341067);
   k1S7->SetSavedPoint(36,1.331185);
   k1S7->SetSavedPoint(37,1.321006);
   k1S7->SetSavedPoint(38,1.310531);
   k1S7->SetSavedPoint(39,1.299758);
   k1S7->SetSavedPoint(40,1.288686);
   k1S7->SetSavedPoint(41,1.277316);
   k1S7->SetSavedPoint(42,1.265646);
   k1S7->SetSavedPoint(43,1.253676);
   k1S7->SetSavedPoint(44,1.241406);
   k1S7->SetSavedPoint(45,1.228834);
   k1S7->SetSavedPoint(46,1.215961);
   k1S7->SetSavedPoint(47,1.202786);
   k1S7->SetSavedPoint(48,1.189309);
   k1S7->SetSavedPoint(49,1.175529);
   k1S7->SetSavedPoint(50,1.161446);
   k1S7->SetSavedPoint(51,1.147061);
   k1S7->SetSavedPoint(52,1.132373);
   k1S7->SetSavedPoint(53,1.117384);
   k1S7->SetSavedPoint(54,1.102093);
   k1S7->SetSavedPoint(55,1.086501);
   k1S7->SetSavedPoint(56,1.07061);
   k1S7->SetSavedPoint(57,1.054421);
   k1S7->SetSavedPoint(58,1.037936);
   k1S7->SetSavedPoint(59,1.021156);
   k1S7->SetSavedPoint(60,1.004085);
   k1S7->SetSavedPoint(61,0.9867239);
   k1S7->SetSavedPoint(62,0.9690773);
   k1S7->SetSavedPoint(63,0.9511485);
   k1S7->SetSavedPoint(64,0.9329418);
   k1S7->SetSavedPoint(65,0.9144619);
   k1S7->SetSavedPoint(66,0.8957144);
   k1S7->SetSavedPoint(67,0.8767052);
   k1S7->SetSavedPoint(68,0.857441);
   k1S7->SetSavedPoint(69,0.8379294);
   k1S7->SetSavedPoint(70,0.8181787);
   k1S7->SetSavedPoint(71,0.7981979);
   k1S7->SetSavedPoint(72,0.7779971);
   k1S7->SetSavedPoint(73,0.7575874);
   k1S7->SetSavedPoint(74,0.7369807);
   k1S7->SetSavedPoint(75,0.7161904);
   k1S7->SetSavedPoint(76,0.6952307);
   k1S7->SetSavedPoint(77,0.6741172);
   k1S7->SetSavedPoint(78,0.652867);
   k1S7->SetSavedPoint(79,0.6314983);
   k1S7->SetSavedPoint(80,0.6100312);
   k1S7->SetSavedPoint(81,0.5884871);
   k1S7->SetSavedPoint(82,0.5668892);
   k1S7->SetSavedPoint(83,0.5452627);
   k1S7->SetSavedPoint(84,0.5236345);
   k1S7->SetSavedPoint(85,0.5020336);
   k1S7->SetSavedPoint(86,0.4804913);
   k1S7->SetSavedPoint(87,0.4590411);
   k1S7->SetSavedPoint(88,0.437719);
   k1S7->SetSavedPoint(89,0.4165635);
   k1S7->SetSavedPoint(90,0.3956159);
   k1S7->SetSavedPoint(91,0.3749205);
   k1S7->SetSavedPoint(92,0.3545245);
   k1S7->SetSavedPoint(93,0.3344785);
   k1S7->SetSavedPoint(94,0.3148365);
   k1S7->SetSavedPoint(95,0.2956562);
   k1S7->SetSavedPoint(96,0.2769989);
   k1S7->SetSavedPoint(97,0.2589304);
   k1S7->SetSavedPoint(98,0.2415206);
   k1S7->SetSavedPoint(99,0.2248438);
   k1S7->SetSavedPoint(100,0.2089794);
   k1S7->SetSavedPoint(101,2);
   k1S7->SetSavedPoint(102,4.5);
   k1S7->SetFillColor(19);
   k1S7->SetFillStyle(0);
   k1S7->SetMarkerStyle(20);
   k1S7->SetMarkerSize(1.2);
   k1S7->SetLineColor(2);
   k1S7->SetLineWidth(1);
   k1S7->SetLineStyle(2);
   k1S7->SetChisquare(11.17426);
   k1S7->SetNDF(2);
   k1S7->GetXaxis()->SetNdivisions(505);
   k1S7->GetXaxis()->SetLabelFont(132);
   k1S7->GetXaxis()->SetLabelOffset(0.015);
   k1S7->GetXaxis()->SetLabelSize(0.05);
   k1S7->GetXaxis()->SetTitleSize(0.06);
   k1S7->GetXaxis()->SetTitleFont(132);
   k1S7->GetYaxis()->SetLabelFont(132);
   k1S7->GetYaxis()->SetLabelSize(0.05);
   k1S7->GetYaxis()->SetTitleSize(0.06);
   k1S7->GetYaxis()->SetTitleFont(42);
   k1S7->SetParameter(0,2.455252e-05);
   k1S7->SetParError(0,3.578241e-07);
   k1S7->SetParLimits(0,0,0);
   k1S7->Draw("same");
   
   TF1 *k2S7 = new TF1("*k2S7",2,4.5,1);
    //The original function : k2S7 had originally been created by:
    //TF1 *k2S7 = new TF1("k2S7",k2S7,2,4.5,1);
   k2S7->SetRange(2,4.5);
   k2S7->SetName("k2S7");
   k2S7->SetTitle("k2S7");
   k2S7->SetSavedPoint(0,0.3751136);
   k2S7->SetSavedPoint(1,0.3752946);
   k2S7->SetSavedPoint(2,0.3753963);
   k2S7->SetSavedPoint(3,0.3754187);
   k2S7->SetSavedPoint(4,0.375362);
   k2S7->SetSavedPoint(5,0.3752262);
   k2S7->SetSavedPoint(6,0.3750116);
   k2S7->SetSavedPoint(7,0.3747183);
   k2S7->SetSavedPoint(8,0.3743467);
   k2S7->SetSavedPoint(9,0.3738969);
   k2S7->SetSavedPoint(10,0.3733693);
   k2S7->SetSavedPoint(11,0.3727642);
   k2S7->SetSavedPoint(12,0.3720818);
   k2S7->SetSavedPoint(13,0.3713226);
   k2S7->SetSavedPoint(14,0.3704867);
   k2S7->SetSavedPoint(15,0.3695746);
   k2S7->SetSavedPoint(16,0.3685865);
   k2S7->SetSavedPoint(17,0.3675228);
   k2S7->SetSavedPoint(18,0.3663836);
   k2S7->SetSavedPoint(19,0.3651693);
   k2S7->SetSavedPoint(20,0.3638801);
   k2S7->SetSavedPoint(21,0.3625162);
   k2S7->SetSavedPoint(22,0.3610778);
   k2S7->SetSavedPoint(23,0.3595651);
   k2S7->SetSavedPoint(24,0.3579782);
   k2S7->SetSavedPoint(25,0.3563174);
   k2S7->SetSavedPoint(26,0.3545826);
   k2S7->SetSavedPoint(27,0.352774);
   k2S7->SetSavedPoint(28,0.3508916);
   k2S7->SetSavedPoint(29,0.3489355);
   k2S7->SetSavedPoint(30,0.3469057);
   k2S7->SetSavedPoint(31,0.3448021);
   k2S7->SetSavedPoint(32,0.3426247);
   k2S7->SetSavedPoint(33,0.3403734);
   k2S7->SetSavedPoint(34,0.3380483);
   k2S7->SetSavedPoint(35,0.3356491);
   k2S7->SetSavedPoint(36,0.3331759);
   k2S7->SetSavedPoint(37,0.3306284);
   k2S7->SetSavedPoint(38,0.3280065);
   k2S7->SetSavedPoint(39,0.3253101);
   k2S7->SetSavedPoint(40,0.3225391);
   k2S7->SetSavedPoint(41,0.3196933);
   k2S7->SetSavedPoint(42,0.3167725);
   k2S7->SetSavedPoint(43,0.3137767);
   k2S7->SetSavedPoint(44,0.3107055);
   k2S7->SetSavedPoint(45,0.3075591);
   k2S7->SetSavedPoint(46,0.3043371);
   k2S7->SetSavedPoint(47,0.3010396);
   k2S7->SetSavedPoint(48,0.2976664);
   k2S7->SetSavedPoint(49,0.2942174);
   k2S7->SetSavedPoint(50,0.2906927);
   k2S7->SetSavedPoint(51,0.2870923);
   k2S7->SetSavedPoint(52,0.2834162);
   k2S7->SetSavedPoint(53,0.2796646);
   k2S7->SetSavedPoint(54,0.2758375);
   k2S7->SetSavedPoint(55,0.2719352);
   k2S7->SetSavedPoint(56,0.2679579);
   k2S7->SetSavedPoint(57,0.2639061);
   k2S7->SetSavedPoint(58,0.25978);
   k2S7->SetSavedPoint(59,0.2555803);
   k2S7->SetSavedPoint(60,0.2513075);
   k2S7->SetSavedPoint(61,0.2469624);
   k2S7->SetSavedPoint(62,0.2425457);
   k2S7->SetSavedPoint(63,0.2380584);
   k2S7->SetSavedPoint(64,0.2335015);
   k2S7->SetSavedPoint(65,0.2288763);
   k2S7->SetSavedPoint(66,0.2241841);
   k2S7->SetSavedPoint(67,0.2194263);
   k2S7->SetSavedPoint(68,0.2146048);
   k2S7->SetSavedPoint(69,0.2097213);
   k2S7->SetSavedPoint(70,0.204778);
   k2S7->SetSavedPoint(71,0.1997771);
   k2S7->SetSavedPoint(72,0.1947212);
   k2S7->SetSavedPoint(73,0.1896129);
   k2S7->SetSavedPoint(74,0.1844554);
   k2S7->SetSavedPoint(75,0.1792519);
   k2S7->SetSavedPoint(76,0.174006);
   k2S7->SetSavedPoint(77,0.1687216);
   k2S7->SetSavedPoint(78,0.1634029);
   k2S7->SetSavedPoint(79,0.1580547);
   k2S7->SetSavedPoint(80,0.1526818);
   k2S7->SetSavedPoint(81,0.1472896);
   k2S7->SetSavedPoint(82,0.141884);
   k2S7->SetSavedPoint(83,0.1364712);
   k2S7->SetSavedPoint(84,0.131058);
   k2S7->SetSavedPoint(85,0.1256516);
   k2S7->SetSavedPoint(86,0.1202599);
   k2S7->SetSavedPoint(87,0.1148912);
   k2S7->SetSavedPoint(88,0.1095546);
   k2S7->SetSavedPoint(89,0.1042597);
   k2S7->SetSavedPoint(90,0.09901681);
   k2S7->SetSavedPoint(91,0.09383705);
   k2S7->SetSavedPoint(92,0.08873224);
   k2S7->SetSavedPoint(93,0.08371503);
   k2S7->SetSavedPoint(94,0.07879893);
   k2S7->SetSavedPoint(95,0.07399836);
   k2S7->SetSavedPoint(96,0.06932874);
   k2S7->SetSavedPoint(97,0.06480646);
   k2S7->SetSavedPoint(98,0.06044903);
   k2S7->SetSavedPoint(99,0.05627508);
   k2S7->SetSavedPoint(100,0.05230446);
   k2S7->SetSavedPoint(101,2);
   k2S7->SetSavedPoint(102,4.5);
   k2S7->SetFillColor(19);
   k2S7->SetFillStyle(0);
   k2S7->SetMarkerStyle(20);
   k2S7->SetMarkerSize(1.2);
   k2S7->SetLineColor(4);
   k2S7->SetLineWidth(1);
   k2S7->SetLineStyle(2);
   k2S7->SetChisquare(10.84225);
   k2S7->SetNDF(2);
   k2S7->GetXaxis()->SetNdivisions(505);
   k2S7->GetXaxis()->SetLabelFont(132);
   k2S7->GetXaxis()->SetLabelOffset(0.015);
   k2S7->GetXaxis()->SetLabelSize(0.05);
   k2S7->GetXaxis()->SetTitleSize(0.06);
   k2S7->GetXaxis()->SetTitleFont(132);
   k2S7->GetYaxis()->SetLabelFont(132);
   k2S7->GetYaxis()->SetLabelSize(0.05);
   k2S7->GetYaxis()->SetTitleSize(0.06);
   k2S7->GetYaxis()->SetTitleFont(42);
   k2S7->SetParameter(0,6.145133e-06);
   k2S7->SetParError(0,9.108562e-08);
   k2S7->SetParLimits(0,0,0);
   k2S7->Draw("same");
   
   TF1 *k3S7 = new TF1("*k3S7",2,4.5,1);
    //The original function : k3S7 had originally been created by:
    //TF1 *k3S7 = new TF1("k3S7",k3S7,2,4.5,1);
   k3S7->SetRange(2,4.5);
   k3S7->SetName("k3S7");
   k3S7->SetTitle("k3S7");
   k3S7->SetSavedPoint(0,0.1859883);
   k3S7->SetSavedPoint(1,0.186078);
   k3S7->SetSavedPoint(2,0.1861284);
   k3S7->SetSavedPoint(3,0.1861395);
   k3S7->SetSavedPoint(4,0.1861114);
   k3S7->SetSavedPoint(5,0.1860441);
   k3S7->SetSavedPoint(6,0.1859377);
   k3S7->SetSavedPoint(7,0.1857923);
   k3S7->SetSavedPoint(8,0.185608);
   k3S7->SetSavedPoint(9,0.185385);
   k3S7->SetSavedPoint(10,0.1851234);
   k3S7->SetSavedPoint(11,0.1848234);
   k3S7->SetSavedPoint(12,0.1844851);
   k3S7->SetSavedPoint(13,0.1841086);
   k3S7->SetSavedPoint(14,0.1836942);
   k3S7->SetSavedPoint(15,0.1832419);
   k3S7->SetSavedPoint(16,0.182752);
   k3S7->SetSavedPoint(17,0.1822246);
   k3S7->SetSavedPoint(18,0.1816598);
   k3S7->SetSavedPoint(19,0.1810577);
   k3S7->SetSavedPoint(20,0.1804185);
   k3S7->SetSavedPoint(21,0.1797422);
   k3S7->SetSavedPoint(22,0.179029);
   k3S7->SetSavedPoint(23,0.178279);
   k3S7->SetSavedPoint(24,0.1774922);
   k3S7->SetSavedPoint(25,0.1766688);
   k3S7->SetSavedPoint(26,0.1758086);
   k3S7->SetSavedPoint(27,0.1749119);
   k3S7->SetSavedPoint(28,0.1739786);
   k3S7->SetSavedPoint(29,0.1730087);
   k3S7->SetSavedPoint(30,0.1720023);
   k3S7->SetSavedPoint(31,0.1709592);
   k3S7->SetSavedPoint(32,0.1698797);
   k3S7->SetSavedPoint(33,0.1687635);
   k3S7->SetSavedPoint(34,0.1676106);
   k3S7->SetSavedPoint(35,0.1664211);
   k3S7->SetSavedPoint(36,0.1651948);
   k3S7->SetSavedPoint(37,0.1639317);
   k3S7->SetSavedPoint(38,0.1626317);
   k3S7->SetSavedPoint(39,0.1612948);
   k3S7->SetSavedPoint(40,0.1599209);
   k3S7->SetSavedPoint(41,0.1585099);
   k3S7->SetSavedPoint(42,0.1570617);
   k3S7->SetSavedPoint(43,0.1555763);
   k3S7->SetSavedPoint(44,0.1540536);
   k3S7->SetSavedPoint(45,0.1524935);
   k3S7->SetSavedPoint(46,0.150896);
   k3S7->SetSavedPoint(47,0.149261);
   k3S7->SetSavedPoint(48,0.1475885);
   k3S7->SetSavedPoint(49,0.1458784);
   k3S7->SetSavedPoint(50,0.1441308);
   k3S7->SetSavedPoint(51,0.1423457);
   k3S7->SetSavedPoint(52,0.140523);
   k3S7->SetSavedPoint(53,0.1386629);
   k3S7->SetSavedPoint(54,0.1367653);
   k3S7->SetSavedPoint(55,0.1348305);
   k3S7->SetSavedPoint(56,0.1328585);
   k3S7->SetSavedPoint(57,0.1308495);
   k3S7->SetSavedPoint(58,0.1288038);
   k3S7->SetSavedPoint(59,0.1267215);
   k3S7->SetSavedPoint(60,0.1246029);
   k3S7->SetSavedPoint(61,0.1224485);
   k3S7->SetSavedPoint(62,0.1202587);
   k3S7->SetSavedPoint(63,0.1180338);
   k3S7->SetSavedPoint(64,0.1157744);
   k3S7->SetSavedPoint(65,0.1134811);
   k3S7->SetSavedPoint(66,0.1111546);
   k3S7->SetSavedPoint(67,0.1087956);
   k3S7->SetSavedPoint(68,0.106405);
   k3S7->SetSavedPoint(69,0.1039837);
   k3S7->SetSavedPoint(70,0.1015327);
   k3S7->SetSavedPoint(71,0.0990532);
   k3S7->SetSavedPoint(72,0.09654636);
   k3S7->SetSavedPoint(73,0.0940136);
   k3S7->SetSavedPoint(74,0.0914564);
   k3S7->SetSavedPoint(75,0.0888764);
   k3S7->SetSavedPoint(76,0.08627538);
   k3S7->SetSavedPoint(77,0.08365528);
   k3S7->SetSavedPoint(78,0.08101821);
   k3S7->SetSavedPoint(79,0.07836644);
   k3S7->SetSavedPoint(80,0.07570246);
   k3S7->SetSavedPoint(81,0.07302892);
   k3S7->SetSavedPoint(82,0.07034871);
   k3S7->SetSavedPoint(83,0.06766494);
   k3S7->SetSavedPoint(84,0.06498097);
   k3S7->SetSavedPoint(85,0.06230038);
   k3S7->SetSavedPoint(86,0.05962707);
   k3S7->SetSavedPoint(87,0.05696519);
   k3S7->SetSavedPoint(88,0.0543192);
   k3S7->SetSavedPoint(89,0.05169388);
   k3S7->SetSavedPoint(90,0.04909437);
   k3S7->SetSavedPoint(91,0.04652615);
   k3S7->SetSavedPoint(92,0.04399509);
   k3S7->SetSavedPoint(93,0.04150746);
   k3S7->SetSavedPoint(94,0.03906997);
   k3S7->SetSavedPoint(95,0.03668976);
   k3S7->SetSavedPoint(96,0.03437447);
   k3S7->SetSavedPoint(97,0.03213224);
   k3S7->SetSavedPoint(98,0.02997175);
   k3S7->SetSavedPoint(99,0.02790223);
   k3S7->SetSavedPoint(100,0.02593352);
   k3S7->SetSavedPoint(101,2);
   k3S7->SetSavedPoint(102,4.5);
   k3S7->SetFillColor(19);
   k3S7->SetFillStyle(0);
   k3S7->SetMarkerStyle(20);
   k3S7->SetMarkerSize(1.2);
   k3S7->SetLineColor(8);
   k3S7->SetLineWidth(1);
   k3S7->SetLineStyle(2);
   k3S7->SetChisquare(10.20917);
   k3S7->SetNDF(2);
   k3S7->GetXaxis()->SetNdivisions(505);
   k3S7->GetXaxis()->SetLabelFont(132);
   k3S7->GetXaxis()->SetLabelOffset(0.015);
   k3S7->GetXaxis()->SetLabelSize(0.05);
   k3S7->GetXaxis()->SetTitleSize(0.06);
   k3S7->GetXaxis()->SetTitleFont(132);
   k3S7->GetYaxis()->SetLabelFont(132);
   k3S7->GetYaxis()->SetLabelSize(0.05);
   k3S7->GetYaxis()->SetTitleSize(0.06);
   k3S7->GetYaxis()->SetTitleFont(42);
   k3S7->SetParameter(0,3.046871e-06);
   k3S7->SetParError(0,4.639842e-08);
   k3S7->SetParLimits(0,0,0);
   k3S7->Draw("same");
   
   TF1 *f_1020 = new TF1("*f_1020",2.5,4,1);
    //The original function : k1S7 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",k1S7,2.5,4,1);
   f_1020->SetRange(2.5,4);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("k1S7");
   f_1020->SetSavedPoint(0,1.453862);
   f_1020->SetSavedPoint(1,1.450592);
   f_1020->SetSavedPoint(2,1.447263);
   f_1020->SetSavedPoint(3,1.443815);
   f_1020->SetSavedPoint(4,1.440248);
   f_1020->SetSavedPoint(5,1.436621);
   f_1020->SetSavedPoint(6,1.432817);
   f_1020->SetSavedPoint(7,1.428954);
   f_1020->SetSavedPoint(8,1.424973);
   f_1020->SetSavedPoint(9,1.420873);
   f_1020->SetSavedPoint(10,1.416714);
   f_1020->SetSavedPoint(11,1.412379);
   f_1020->SetSavedPoint(12,1.407984);
   f_1020->SetSavedPoint(13,1.403471);
   f_1020->SetSavedPoint(14,1.398841);
   f_1020->SetSavedPoint(15,1.394152);
   f_1020->SetSavedPoint(16,1.389285);
   f_1020->SetSavedPoint(17,1.38436);
   f_1020->SetSavedPoint(18,1.379318);
   f_1020->SetSavedPoint(19,1.374157);
   f_1020->SetSavedPoint(20,1.368937);
   f_1020->SetSavedPoint(21,1.36354);
   f_1020->SetSavedPoint(22,1.358084);
   f_1020->SetSavedPoint(23,1.35251);
   f_1020->SetSavedPoint(24,1.346818);
   f_1020->SetSavedPoint(25,1.341067);
   f_1020->SetSavedPoint(26,1.335138);
   f_1020->SetSavedPoint(27,1.329149);
   f_1020->SetSavedPoint(28,1.323042);
   f_1020->SetSavedPoint(29,1.316816);
   f_1020->SetSavedPoint(30,1.310531);
   f_1020->SetSavedPoint(31,1.304067);
   f_1020->SetSavedPoint(32,1.297543);
   f_1020->SetSavedPoint(33,1.290901);
   f_1020->SetSavedPoint(34,1.284138);
   f_1020->SetSavedPoint(35,1.277316);
   f_1020->SetSavedPoint(36,1.270314);
   f_1020->SetSavedPoint(37,1.263252);
   f_1020->SetSavedPoint(38,1.25607);
   f_1020->SetSavedPoint(39,1.248768);
   f_1020->SetSavedPoint(40,1.241406);
   f_1020->SetSavedPoint(41,1.233863);
   f_1020->SetSavedPoint(42,1.22626);
   f_1020->SetSavedPoint(43,1.218536);
   f_1020->SetSavedPoint(44,1.210691);
   f_1020->SetSavedPoint(45,1.202786);
   f_1020->SetSavedPoint(46,1.1947);
   f_1020->SetSavedPoint(47,1.186553);
   f_1020->SetSavedPoint(48,1.178285);
   f_1020->SetSavedPoint(49,1.169896);
   f_1020->SetSavedPoint(50,1.161446);
   f_1020->SetSavedPoint(51,1.152815);
   f_1020->SetSavedPoint(52,1.144123);
   f_1020->SetSavedPoint(53,1.135311);
   f_1020->SetSavedPoint(54,1.126377);
   f_1020->SetSavedPoint(55,1.117384);
   f_1020->SetSavedPoint(56,1.108209);
   f_1020->SetSavedPoint(57,1.098974);
   f_1020->SetSavedPoint(58,1.089619);
   f_1020->SetSavedPoint(59,1.080145);
   f_1020->SetSavedPoint(60,1.07061);
   f_1020->SetSavedPoint(61,1.060897);
   f_1020->SetSavedPoint(62,1.051124);
   f_1020->SetSavedPoint(63,1.041233);
   f_1020->SetSavedPoint(64,1.031224);
   f_1020->SetSavedPoint(65,1.021156);
   f_1020->SetSavedPoint(66,1.010913);
   f_1020->SetSavedPoint(67,1.000613);
   f_1020->SetSavedPoint(68,0.9901961);
   f_1020->SetSavedPoint(69,0.9796653);
   f_1020->SetSavedPoint(70,0.9690773);
   f_1020->SetSavedPoint(71,0.95832);
   f_1020->SetSavedPoint(72,0.9475072);
   f_1020->SetSavedPoint(73,0.9365831);
   f_1020->SetSavedPoint(74,0.9255498);
   f_1020->SetSavedPoint(75,0.9144619);
   f_1020->SetSavedPoint(76,0.9032134);
   f_1020->SetSavedPoint(77,0.8919126);
   f_1020->SetSavedPoint(78,0.880507);
   f_1020->SetSavedPoint(79,0.8689995);
   f_1020->SetSavedPoint(80,0.857441);
   f_1020->SetSavedPoint(81,0.8457341);
   f_1020->SetSavedPoint(82,0.8339793);
   f_1020->SetSavedPoint(83,0.8221288);
   f_1020->SetSavedPoint(84,0.8101864);
   f_1020->SetSavedPoint(85,0.7981979);
   f_1020->SetSavedPoint(86,0.7860774);
   f_1020->SetSavedPoint(87,0.7739152);
   f_1020->SetSavedPoint(88,0.7616693);
   f_1020->SetSavedPoint(89,0.7493447);
   f_1020->SetSavedPoint(90,0.7369807);
   f_1020->SetSavedPoint(91,0.7245065);
   f_1020->SetSavedPoint(92,0.7119985);
   f_1020->SetSavedPoint(93,0.6994226);
   f_1020->SetSavedPoint(94,0.6867853);
   f_1020->SetSavedPoint(95,0.6741172);
   f_1020->SetSavedPoint(96,0.6613671);
   f_1020->SetSavedPoint(97,0.6485932);
   f_1020->SetSavedPoint(98,0.635772);
   f_1020->SetSavedPoint(99,0.6229115);
   f_1020->SetSavedPoint(100,0.6100312);
   f_1020->SetSavedPoint(101,2.5);
   f_1020->SetSavedPoint(102,4);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(2);
   f_1020->SetLineWidth(2);
   f_1020->SetChisquare(11.17426);
   f_1020->SetNDF(2);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,2.455252e-05);
   f_1020->SetParError(0,3.578241e-07);
   f_1020->SetParLimits(0,0,0);
   f_1020->Draw("same");
   
   TF1 *f_1060 = new TF1("*f_1060",2.5,4,1);
    //The original function : k2S7 had originally been created by:
    //TF1 *f_1060 = new TF1("f_1060",k2S7,2.5,4,1);
   f_1060->SetRange(2.5,4);
   f_1060->SetName("f_1060");
   f_1060->SetTitle("k2S7");
   f_1060->SetSavedPoint(0,0.3638801);
   f_1060->SetSavedPoint(1,0.3630617);
   f_1060->SetSavedPoint(2,0.3622285);
   f_1060->SetSavedPoint(3,0.3613654);
   f_1060->SetSavedPoint(4,0.3604727);
   f_1060->SetSavedPoint(5,0.3595651);
   f_1060->SetSavedPoint(6,0.358613);
   f_1060->SetSavedPoint(7,0.3576461);
   f_1060->SetSavedPoint(8,0.3566496);
   f_1060->SetSavedPoint(9,0.3556235);
   f_1060->SetSavedPoint(10,0.3545826);
   f_1060->SetSavedPoint(11,0.3534975);
   f_1060->SetSavedPoint(12,0.3523975);
   f_1060->SetSavedPoint(13,0.3512681);
   f_1060->SetSavedPoint(14,0.3501092);
   f_1060->SetSavedPoint(15,0.3489355);
   f_1060->SetSavedPoint(16,0.3477176);
   f_1060->SetSavedPoint(17,0.3464849);
   f_1060->SetSavedPoint(18,0.3452228);
   f_1060->SetSavedPoint(19,0.3439311);
   f_1060->SetSavedPoint(20,0.3426247);
   f_1060->SetSavedPoint(21,0.3412739);
   f_1060->SetSavedPoint(22,0.3399084);
   f_1060->SetSavedPoint(23,0.3385133);
   f_1060->SetSavedPoint(24,0.3370886);
   f_1060->SetSavedPoint(25,0.3356491);
   f_1060->SetSavedPoint(26,0.3341652);
   f_1060->SetSavedPoint(27,0.3326664);
   f_1060->SetSavedPoint(28,0.3311379);
   f_1060->SetSavedPoint(29,0.3295796);
   f_1060->SetSavedPoint(30,0.3280065);
   f_1060->SetSavedPoint(31,0.3263887);
   f_1060->SetSavedPoint(32,0.3247559);
   f_1060->SetSavedPoint(33,0.3230933);
   f_1060->SetSavedPoint(34,0.3214008);
   f_1060->SetSavedPoint(35,0.3196933);
   f_1060->SetSavedPoint(36,0.3179408);
   f_1060->SetSavedPoint(37,0.3161733);
   f_1060->SetSavedPoint(38,0.3143758);
   f_1060->SetSavedPoint(39,0.3125482);
   f_1060->SetSavedPoint(40,0.3107055);
   f_1060->SetSavedPoint(41,0.3088177);
   f_1060->SetSavedPoint(42,0.3069147);
   f_1060->SetSavedPoint(43,0.3049815);
   f_1060->SetSavedPoint(44,0.3030181);
   f_1060->SetSavedPoint(45,0.3010396);
   f_1060->SetSavedPoint(46,0.2990156);
   f_1060->SetSavedPoint(47,0.2969766);
   f_1060->SetSavedPoint(48,0.2949072);
   f_1060->SetSavedPoint(49,0.2928075);
   f_1060->SetSavedPoint(50,0.2906927);
   f_1060->SetSavedPoint(51,0.2885325);
   f_1060->SetSavedPoint(52,0.2863571);
   f_1060->SetSavedPoint(53,0.2841515);
   f_1060->SetSavedPoint(54,0.2819156);
   f_1060->SetSavedPoint(55,0.2796646);
   f_1060->SetSavedPoint(56,0.2773683);
   f_1060->SetSavedPoint(57,0.275057);
   f_1060->SetSavedPoint(58,0.2727156);
   f_1060->SetSavedPoint(59,0.2703443);
   f_1060->SetSavedPoint(60,0.2679579);
   f_1060->SetSavedPoint(61,0.2655268);
   f_1060->SetSavedPoint(62,0.2630809);
   f_1060->SetSavedPoint(63,0.2606052);
   f_1060->SetSavedPoint(64,0.2581001);
   f_1060->SetSavedPoint(65,0.2555803);
   f_1060->SetSavedPoint(66,0.2530167);
   f_1060->SetSavedPoint(67,0.2504385);
   f_1060->SetSavedPoint(68,0.2478314);
   f_1060->SetSavedPoint(69,0.2451957);
   f_1060->SetSavedPoint(70,0.2425457);
   f_1060->SetSavedPoint(71,0.2398533);
   f_1060->SetSavedPoint(72,0.237147);
   f_1060->SetSavedPoint(73,0.2344129);
   f_1060->SetSavedPoint(74,0.2316514);
   f_1060->SetSavedPoint(75,0.2288763);
   f_1060->SetSavedPoint(76,0.226061);
   f_1060->SetSavedPoint(77,0.2232325);
   f_1060->SetSavedPoint(78,0.2203779);
   f_1060->SetSavedPoint(79,0.2174977);
   f_1060->SetSavedPoint(80,0.2146048);
   f_1060->SetSavedPoint(81,0.2116747);
   f_1060->SetSavedPoint(82,0.2087327);
   f_1060->SetSavedPoint(83,0.2057667);
   f_1060->SetSavedPoint(84,0.2027777);
   f_1060->SetSavedPoint(85,0.1997771);
   f_1060->SetSavedPoint(86,0.1967435);
   f_1060->SetSavedPoint(87,0.1936995);
   f_1060->SetSavedPoint(88,0.1906346);
   f_1060->SetSavedPoint(89,0.1875499);
   f_1060->SetSavedPoint(90,0.1844554);
   f_1060->SetSavedPoint(91,0.1813333);
   f_1060->SetSavedPoint(92,0.1782027);
   f_1060->SetSavedPoint(93,0.1750551);
   f_1060->SetSavedPoint(94,0.1718922);
   f_1060->SetSavedPoint(95,0.1687216);
   f_1060->SetSavedPoint(96,0.1655304);
   f_1060->SetSavedPoint(97,0.1623333);
   f_1060->SetSavedPoint(98,0.1591243);
   f_1060->SetSavedPoint(99,0.1559055);
   f_1060->SetSavedPoint(100,0.1526818);
   f_1060->SetSavedPoint(101,2.5);
   f_1060->SetSavedPoint(102,4);
   f_1060->SetFillColor(19);
   f_1060->SetFillStyle(0);
   f_1060->SetMarkerStyle(20);
   f_1060->SetMarkerSize(1.2);
   f_1060->SetLineColor(4);
   f_1060->SetLineWidth(2);
   f_1060->SetChisquare(10.84225);
   f_1060->SetNDF(2);
   f_1060->GetXaxis()->SetNdivisions(505);
   f_1060->GetXaxis()->SetLabelFont(132);
   f_1060->GetXaxis()->SetLabelOffset(0.015);
   f_1060->GetXaxis()->SetLabelSize(0.05);
   f_1060->GetXaxis()->SetTitleSize(0.06);
   f_1060->GetXaxis()->SetTitleFont(132);
   f_1060->GetYaxis()->SetLabelFont(132);
   f_1060->GetYaxis()->SetLabelSize(0.05);
   f_1060->GetYaxis()->SetTitleSize(0.06);
   f_1060->GetYaxis()->SetTitleFont(42);
   f_1060->SetParameter(0,6.145133e-06);
   f_1060->SetParError(0,9.108562e-08);
   f_1060->SetParLimits(0,0,0);
   f_1060->Draw("same");
   
   TF1 *f_1000 = new TF1("*f_1000",2.5,4,1);
    //The original function : k3S7 had originally been created by:
    //TF1 *f_1000 = new TF1("f_1000",k3S7,2.5,4,1);
   f_1000->SetRange(2.5,4);
   f_1000->SetName("f_1000");
   f_1000->SetTitle("k3S7");
   f_1000->SetSavedPoint(0,0.1804185);
   f_1000->SetSavedPoint(1,0.1800127);
   f_1000->SetSavedPoint(2,0.1795996);
   f_1000->SetSavedPoint(3,0.1791717);
   f_1000->SetSavedPoint(4,0.178729);
   f_1000->SetSavedPoint(5,0.178279);
   f_1000->SetSavedPoint(6,0.177807);
   f_1000->SetSavedPoint(7,0.1773276);
   f_1000->SetSavedPoint(8,0.1768335);
   f_1000->SetSavedPoint(9,0.1763247);
   f_1000->SetSavedPoint(10,0.1758086);
   f_1000->SetSavedPoint(11,0.1752706);
   f_1000->SetSavedPoint(12,0.1747252);
   f_1000->SetSavedPoint(13,0.1741652);
   f_1000->SetSavedPoint(14,0.1735906);
   f_1000->SetSavedPoint(15,0.1730087);
   f_1000->SetSavedPoint(16,0.1724048);
   f_1000->SetSavedPoint(17,0.1717937);
   f_1000->SetSavedPoint(18,0.1711679);
   f_1000->SetSavedPoint(19,0.1705274);
   f_1000->SetSavedPoint(20,0.1698797);
   f_1000->SetSavedPoint(21,0.1692099);
   f_1000->SetSavedPoint(22,0.1685329);
   f_1000->SetSavedPoint(23,0.1678412);
   f_1000->SetSavedPoint(24,0.1671348);
   f_1000->SetSavedPoint(25,0.1664211);
   f_1000->SetSavedPoint(26,0.1656853);
   f_1000->SetSavedPoint(27,0.1649421);
   f_1000->SetSavedPoint(28,0.1641843);
   f_1000->SetSavedPoint(29,0.1634117);
   f_1000->SetSavedPoint(30,0.1626317);
   f_1000->SetSavedPoint(31,0.1618296);
   f_1000->SetSavedPoint(32,0.16102);
   f_1000->SetSavedPoint(33,0.1601957);
   f_1000->SetSavedPoint(34,0.1593565);
   f_1000->SetSavedPoint(35,0.1585099);
   f_1000->SetSavedPoint(36,0.157641);
   f_1000->SetSavedPoint(37,0.1567646);
   f_1000->SetSavedPoint(38,0.1558734);
   f_1000->SetSavedPoint(39,0.1549672);
   f_1000->SetSavedPoint(40,0.1540536);
   f_1000->SetSavedPoint(41,0.1531175);
   f_1000->SetSavedPoint(42,0.152174);
   f_1000->SetSavedPoint(43,0.1512155);
   f_1000->SetSavedPoint(44,0.150242);
   f_1000->SetSavedPoint(45,0.149261);
   f_1000->SetSavedPoint(46,0.1482575);
   f_1000->SetSavedPoint(47,0.1472465);
   f_1000->SetSavedPoint(48,0.1462205);
   f_1000->SetSavedPoint(49,0.1451794);
   f_1000->SetSavedPoint(50,0.1441308);
   f_1000->SetSavedPoint(51,0.1430598);
   f_1000->SetSavedPoint(52,0.1419812);
   f_1000->SetSavedPoint(53,0.1408876);
   f_1000->SetSavedPoint(54,0.139779);
   f_1000->SetSavedPoint(55,0.1386629);
   f_1000->SetSavedPoint(56,0.1375244);
   f_1000->SetSavedPoint(57,0.1363784);
   f_1000->SetSavedPoint(58,0.1352175);
   f_1000->SetSavedPoint(59,0.1340417);
   f_1000->SetSavedPoint(60,0.1328585);
   f_1000->SetSavedPoint(61,0.1316531);
   f_1000->SetSavedPoint(62,0.1304404);
   f_1000->SetSavedPoint(63,0.1292129);
   f_1000->SetSavedPoint(64,0.1279708);
   f_1000->SetSavedPoint(65,0.1267215);
   f_1000->SetSavedPoint(66,0.1254503);
   f_1000->SetSavedPoint(67,0.1241721);
   f_1000->SetSavedPoint(68,0.1228794);
   f_1000->SetSavedPoint(69,0.1215726);
   f_1000->SetSavedPoint(70,0.1202587);
   f_1000->SetSavedPoint(71,0.1189237);
   f_1000->SetSavedPoint(72,0.1175819);
   f_1000->SetSavedPoint(73,0.1162263);
   f_1000->SetSavedPoint(74,0.1148571);
   f_1000->SetSavedPoint(75,0.1134811);
   f_1000->SetSavedPoint(76,0.1120852);
   f_1000->SetSavedPoint(77,0.1106828);
   f_1000->SetSavedPoint(78,0.1092674);
   f_1000->SetSavedPoint(79,0.1078394);
   f_1000->SetSavedPoint(80,0.106405);
   f_1000->SetSavedPoint(81,0.1049523);
   f_1000->SetSavedPoint(82,0.1034935);
   f_1000->SetSavedPoint(83,0.1020229);
   f_1000->SetSavedPoint(84,0.1005409);
   f_1000->SetSavedPoint(85,0.0990532);
   f_1000->SetSavedPoint(86,0.0975491);
   f_1000->SetSavedPoint(87,0.09603981);
   f_1000->SetSavedPoint(88,0.09452015);
   f_1000->SetSavedPoint(89,0.09299072);
   f_1000->SetSavedPoint(90,0.0914564);
   f_1000->SetSavedPoint(91,0.0899084);
   f_1000->SetSavedPoint(92,0.08835619);
   f_1000->SetSavedPoint(93,0.08679558);
   f_1000->SetSavedPoint(94,0.08522734);
   f_1000->SetSavedPoint(95,0.08365528);
   f_1000->SetSavedPoint(96,0.08207304);
   f_1000->SetSavedPoint(97,0.08048785);
   f_1000->SetSavedPoint(98,0.0788968);
   f_1000->SetSavedPoint(99,0.07730085);
   f_1000->SetSavedPoint(100,0.07570246);
   f_1000->SetSavedPoint(101,2.5);
   f_1000->SetSavedPoint(102,4);
   f_1000->SetFillColor(19);
   f_1000->SetFillStyle(0);
   f_1000->SetMarkerStyle(20);
   f_1000->SetMarkerSize(1.2);
   f_1000->SetLineColor(8);
   f_1000->SetLineWidth(2);
   f_1000->SetChisquare(10.20917);
   f_1000->SetNDF(2);
   f_1000->GetXaxis()->SetNdivisions(505);
   f_1000->GetXaxis()->SetLabelFont(132);
   f_1000->GetXaxis()->SetLabelOffset(0.015);
   f_1000->GetXaxis()->SetLabelSize(0.05);
   f_1000->GetXaxis()->SetTitleSize(0.06);
   f_1000->GetXaxis()->SetTitleFont(132);
   f_1000->GetYaxis()->SetLabelFont(132);
   f_1000->GetYaxis()->SetLabelSize(0.05);
   f_1000->GetYaxis()->SetTitleSize(0.06);
   f_1000->GetYaxis()->SetTitleFont(42);
   f_1000->SetParameter(0,3.046871e-06);
   f_1000->SetParError(0,4.639842e-08);
   f_1000->SetParLimits(0,0,0);
   f_1000->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig4b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 13:47:11 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",11,59,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,-0.4050633,4.654321,2.126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2210 = new TH1D("h_2210","",5,2,4.5);
   h_2210->SetMinimum(0);
   h_2210->SetMaximum(2);
   h_2210->SetStats(0);
   h_2210->SetLineColor(2);
   h_2210->SetMarkerColor(2);
   h_2210->SetMarkerStyle(20);
   h_2210->SetMarkerSize(1.2);
   h_2210->GetXaxis()->SetNdivisions(505);
   h_2210->GetXaxis()->SetLabelFont(132);
   h_2210->GetXaxis()->SetLabelOffset(0.015);
   h_2210->GetXaxis()->SetLabelSize(0.05);
   h_2210->GetXaxis()->SetTitleSize(0.06);
   h_2210->GetXaxis()->SetTitleFont(132);
   h_2210->GetYaxis()->SetLabelFont(132);
   h_2210->GetYaxis()->SetLabelSize(0.05);
   h_2210->GetYaxis()->SetTitleSize(0.06);
   h_2210->GetYaxis()->SetTitleFont(42);
   h_2210->GetZaxis()->SetLabelFont(132);
   h_2210->GetZaxis()->SetLabelSize(0.05);
   h_2210->GetZaxis()->SetTitleSize(0.06);
   h_2210->GetZaxis()->SetTitleFont(42);
   h_2210->Draw("");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.314117,1.809071);
   grae->SetPointError(0,0.3141171,0.1858829,0.00442583,0.00442583);
   grae->SetPoint(1,2.765724,1.701248);
   grae->SetPointError(1,0.2657244,0.2342756,0.002483039,0.002483039);
   grae->SetPoint(2,3.259417,1.400591);
   grae->SetPointError(2,0.2594172,0.2405828,0.002055313,0.002055313);
   grae->SetPoint(3,3.755631,1.064436);
   grae->SetPointError(3,0.2556315,0.2443685,0.001969603,0.001969603);
   grae->SetPoint(4,4.24873,0.589013);
   grae->SetPointError(4,0.24873,0.25127,0.002460734,0.002460734);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,1.75,4.75);
   Graph_Graph10->SetMinimum(0.4638578);
   Graph_Graph10->SetMaximum(1.936192);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   Graph_Graph10->SetMarkerStyle(20);
   Graph_Graph10->SetMarkerSize(1.2);
   Graph_Graph10->GetXaxis()->SetNdivisions(505);
   Graph_Graph10->GetXaxis()->SetLabelFont(132);
   Graph_Graph10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetXaxis()->SetTitleFont(132);
   Graph_Graph10->GetYaxis()->SetLabelFont(132);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(132);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph10);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.314117,0.472606);
   grae->SetPointError(0,0.3141171,0.1858829,0.00245305,0.00245305);
   grae->SetPoint(1,2.765724,0.4341663);
   grae->SetPointError(1,0.2657244,0.2342756,0.001388474,0.001388474);
   grae->SetPoint(2,3.259417,0.3520713);
   grae->SetPointError(2,0.2594172,0.2405828,0.001143187,0.001143187);
   grae->SetPoint(3,3.755631,0.268177);
   grae->SetPointError(3,0.2556315,0.2443685,0.001084735,0.001084735);
   grae->SetPoint(4,4.24873,0.1475697);
   grae->SetPointError(4,0.24873,0.25127,0.001355063,0.001355063);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,1.75,4.75);
   Graph_Graph11->SetMinimum(0.1133302);
   Graph_Graph11->SetMaximum(0.5079435);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->SetMarkerSize(1.2);
   Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph11);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   grae->SetPoint(0,2.314117,0.2139025);
   grae->SetPointError(0,0.3141171,0.1858829,0.001765523,0.001765523);
   grae->SetPoint(1,2.765724,0.2058241);
   grae->SetPointError(1,0.2657244,0.2342756,0.001037064,0.001037064);
   grae->SetPoint(2,3.259417,0.1677477);
   grae->SetPointError(2,0.2594172,0.2405828,0.0008576561,0.0008576561);
   grae->SetPoint(3,3.755631,0.1301364);
   grae->SetPointError(3,0.2556315,0.2443685,0.0008105869,0.0008105869);
   grae->SetPoint(4,4.24873,0.06918824);
   grae->SetPointError(4,0.24873,0.25127,0.0009919487,0.0009919487);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,1.75,4.75);
   Graph_Graph12->SetMinimum(0.05344911);
   Graph_Graph12->SetMaximum(0.2304152);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->SetMarkerSize(1.2);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph12);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.314117,1.809071);
   grae->SetPointError(0,0.3141171,0.1858829,0.04562251,0.04562251);
   grae->SetPoint(1,2.765724,1.701248);
   grae->SetPointError(1,0.2657244,0.2342756,0.04277312,0.04277312);
   grae->SetPoint(2,3.259417,1.400591);
   grae->SetPointError(2,0.2594172,0.2405828,0.03521458,0.03521458);
   grae->SetPoint(3,3.755631,1.064436);
   grae->SetPointError(3,0.2556315,0.2443685,0.02678963,0.02678963);
   grae->SetPoint(4,4.24873,0.589013);
   grae->SetPointError(4,0.24873,0.25127,0.0149875,0.0149875);
   
   TH1F *Graph_Graph13 = new TH1F("Graph_Graph13","Graph",100,1.75,4.75);
   Graph_Graph13->SetMinimum(0.4459587);
   Graph_Graph13->SetMaximum(1.982761);
   Graph_Graph13->SetDirectory(0);
   Graph_Graph13->SetStats(0);
   Graph_Graph13->SetMarkerStyle(20);
   Graph_Graph13->SetMarkerSize(1.2);
   Graph_Graph13->GetXaxis()->SetNdivisions(505);
   Graph_Graph13->GetXaxis()->SetLabelFont(132);
   Graph_Graph13->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph13->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetXaxis()->SetTitleFont(132);
   Graph_Graph13->GetYaxis()->SetLabelFont(132);
   Graph_Graph13->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetYaxis()->SetTitleFont(42);
   Graph_Graph13->GetZaxis()->SetLabelFont(132);
   Graph_Graph13->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph13->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph13->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph13);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.314117,0.472606);
   grae->SetPointError(0,0.3141171,0.1858829,0.0121133,0.0121133);
   grae->SetPoint(1,2.765724,0.4341663);
   grae->SetPointError(1,0.2657244,0.2342756,0.01098558,0.01098558);
   grae->SetPoint(2,3.259417,0.3520713);
   grae->SetPointError(2,0.2594172,0.2405828,0.008910558,0.008910558);
   grae->SetPoint(3,3.755631,0.268177);
   grae->SetPointError(3,0.2556315,0.2443685,0.006818032,0.006818032);
   grae->SetPoint(4,4.24873,0.1475697);
   grae->SetPointError(4,0.24873,0.25127,0.003944057,0.003944057);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,1.75,4.75);
   Graph_Graph14->SetMinimum(0.1095163);
   Graph_Graph14->SetMaximum(0.5188287);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);
   Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph14->SetMarkerSize(1.2);
   Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph14);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph5");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   grae->SetPoint(0,2.314117,0.2139025);
   grae->SetPointError(0,0.3141171,0.1858829,0.00565175,0.00565175);
   grae->SetPoint(1,2.765724,0.2058241);
   grae->SetPointError(1,0.2657244,0.2342756,0.005269207,0.005269207);
   grae->SetPoint(2,3.259417,0.1677477);
   grae->SetPointError(2,0.2594172,0.2405828,0.004296898,0.004296898);
   grae->SetPoint(3,3.755631,0.1301364);
   grae->SetPointError(3,0.2556315,0.2443685,0.003365472,0.003365472);
   grae->SetPoint(4,4.24873,0.06918824);
   grae->SetPointError(4,0.24873,0.25127,0.001999945,0.001999945);
   
   TH1F *Graph_Graph15 = new TH1F("Graph_Graph15","Graph",100,1.75,4.75);
   Graph_Graph15->SetMinimum(0.05195169);
   Graph_Graph15->SetMaximum(0.2347909);
   Graph_Graph15->SetDirectory(0);
   Graph_Graph15->SetStats(0);
   Graph_Graph15->SetMarkerStyle(20);
   Graph_Graph15->SetMarkerSize(1.2);
   Graph_Graph15->GetXaxis()->SetNdivisions(505);
   Graph_Graph15->GetXaxis()->SetLabelFont(132);
   Graph_Graph15->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph15->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetXaxis()->SetTitleFont(132);
   Graph_Graph15->GetYaxis()->SetLabelFont(132);
   Graph_Graph15->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetYaxis()->SetTitleFont(42);
   Graph_Graph15->GetZaxis()->SetLabelFont(132);
   Graph_Graph15->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph15->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph15->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph15);
   
   grae->Draw("e1p");
   
   TF1 *k1S8 = new TF1("*k1S8",2,4.5,1);
    //The original function : k1S8 had originally been created by:
    //TF1 *k1S8 = new TF1("k1S8",k1S8,2,4.5,1);
   k1S8->SetRange(2,4.5);
   k1S8->SetName("k1S8");
   k1S8->SetTitle("k1S8");
   k1S8->SetSavedPoint(0,1.769854);
   k1S8->SetSavedPoint(1,1.771376);
   k1S8->SetSavedPoint(2,1.772546);
   k1S8->SetSavedPoint(3,1.773365);
   k1S8->SetSavedPoint(4,1.773834);
   k1S8->SetSavedPoint(5,1.773953);
   k1S8->SetSavedPoint(6,1.773724);
   k1S8->SetSavedPoint(7,1.773148);
   k1S8->SetSavedPoint(8,1.772226);
   k1S8->SetSavedPoint(9,1.77096);
   k1S8->SetSavedPoint(10,1.769351);
   k1S8->SetSavedPoint(11,1.7674);
   k1S8->SetSavedPoint(12,1.765111);
   k1S8->SetSavedPoint(13,1.762484);
   k1S8->SetSavedPoint(14,1.75952);
   k1S8->SetSavedPoint(15,1.756223);
   k1S8->SetSavedPoint(16,1.752593);
   k1S8->SetSavedPoint(17,1.748631);
   k1S8->SetSavedPoint(18,1.74434);
   k1S8->SetSavedPoint(19,1.739721);
   k1S8->SetSavedPoint(20,1.734774);
   k1S8->SetSavedPoint(21,1.729502);
   k1S8->SetSavedPoint(22,1.723906);
   k1S8->SetSavedPoint(23,1.717985);
   k1S8->SetSavedPoint(24,1.711742);
   k1S8->SetSavedPoint(25,1.705177);
   k1S8->SetSavedPoint(26,1.69829);
   k1S8->SetSavedPoint(27,1.691082);
   k1S8->SetSavedPoint(28,1.683554);
   k1S8->SetSavedPoint(29,1.675705);
   k1S8->SetSavedPoint(30,1.667535);
   k1S8->SetSavedPoint(31,1.659045);
   k1S8->SetSavedPoint(32,1.650234);
   k1S8->SetSavedPoint(33,1.641103);
   k1S8->SetSavedPoint(34,1.63165);
   k1S8->SetSavedPoint(35,1.621875);
   k1S8->SetSavedPoint(36,1.611777);
   k1S8->SetSavedPoint(37,1.601356);
   k1S8->SetSavedPoint(38,1.590611);
   k1S8->SetSavedPoint(39,1.57954);
   k1S8->SetSavedPoint(40,1.568144);
   k1S8->SetSavedPoint(41,1.55642);
   k1S8->SetSavedPoint(42,1.544369);
   k1S8->SetSavedPoint(43,1.531987);
   k1S8->SetSavedPoint(44,1.519275);
   k1S8->SetSavedPoint(45,1.506232);
   k1S8->SetSavedPoint(46,1.492855);
   k1S8->SetSavedPoint(47,1.479144);
   k1S8->SetSavedPoint(48,1.465097);
   k1S8->SetSavedPoint(49,1.450714);
   k1S8->SetSavedPoint(50,1.435993);
   k1S8->SetSavedPoint(51,1.420933);
   k1S8->SetSavedPoint(52,1.405534);
   k1S8->SetSavedPoint(53,1.389794);
   k1S8->SetSavedPoint(54,1.373712);
   k1S8->SetSavedPoint(55,1.357289);
   k1S8->SetSavedPoint(56,1.340524);
   k1S8->SetSavedPoint(57,1.323416);
   k1S8->SetSavedPoint(58,1.305967);
   k1S8->SetSavedPoint(59,1.288174);
   k1S8->SetSavedPoint(60,1.270041);
   k1S8->SetSavedPoint(61,1.251566);
   k1S8->SetSavedPoint(62,1.232753);
   k1S8->SetSavedPoint(63,1.213601);
   k1S8->SetSavedPoint(64,1.194113);
   k1S8->SetSavedPoint(65,1.174291);
   k1S8->SetSavedPoint(66,1.154138);
   k1S8->SetSavedPoint(67,1.133658);
   k1S8->SetSavedPoint(68,1.112854);
   k1S8->SetSavedPoint(69,1.091731);
   k1S8->SetSavedPoint(70,1.070294);
   k1S8->SetSavedPoint(71,1.048549);
   k1S8->SetSavedPoint(72,1.026502);
   k1S8->SetSavedPoint(73,1.00416);
   k1S8->SetSavedPoint(74,0.9815327);
   k1S8->SetSavedPoint(75,0.9586281);
   k1S8->SetSavedPoint(76,0.9354564);
   k1S8->SetSavedPoint(77,0.912029);
   k1S8->SetSavedPoint(78,0.8883579);
   k1S8->SetSavedPoint(79,0.8644567);
   k1S8->SetSavedPoint(80,0.84034);
   k1S8->SetSavedPoint(81,0.8160239);
   k1S8->SetSavedPoint(82,0.7915258);
   k1S8->SetSavedPoint(83,0.7668648);
   k1S8->SetSavedPoint(84,0.7420615);
   k1S8->SetSavedPoint(85,0.7171382);
   k1S8->SetSavedPoint(86,0.6921193);
   k1S8->SetSavedPoint(87,0.6670309);
   k1S8->SetSavedPoint(88,0.6419011);
   k1S8->SetSavedPoint(89,0.6167606);
   k1S8->SetSavedPoint(90,0.5916419);
   k1S8->SetSavedPoint(91,0.5665805);
   k1S8->SetSavedPoint(92,0.5416142);
   k1S8->SetSavedPoint(93,0.5167837);
   k1S8->SetSavedPoint(94,0.4921325);
   k1S8->SetSavedPoint(95,0.4677076);
   k1S8->SetSavedPoint(96,0.4435588);
   k1S8->SetSavedPoint(97,0.4197399);
   k1S8->SetSavedPoint(98,0.396308);
   k1S8->SetSavedPoint(99,0.3733245);
   k1S8->SetSavedPoint(100,0.3508546);
   k1S8->SetSavedPoint(101,2);
   k1S8->SetSavedPoint(102,4.5);
   k1S8->SetFillColor(19);
   k1S8->SetFillStyle(0);
   k1S8->SetMarkerStyle(20);
   k1S8->SetMarkerSize(1.2);
   k1S8->SetLineColor(2);
   k1S8->SetLineWidth(1);
   k1S8->SetLineStyle(2);
   k1S8->SetChisquare(1.549345);
   k1S8->SetNDF(2);
   k1S8->GetXaxis()->SetNdivisions(505);
   k1S8->GetXaxis()->SetLabelFont(132);
   k1S8->GetXaxis()->SetLabelOffset(0.015);
   k1S8->GetXaxis()->SetLabelSize(0.05);
   k1S8->GetXaxis()->SetTitleSize(0.06);
   k1S8->GetXaxis()->SetTitleFont(132);
   k1S8->GetYaxis()->SetLabelFont(132);
   k1S8->GetYaxis()->SetLabelSize(0.05);
   k1S8->GetYaxis()->SetTitleSize(0.06);
   k1S8->GetYaxis()->SetTitleFont(42);
   k1S8->SetParameter(0,2.849164e-05);
   k1S8->SetParError(0,4.137916e-07);
   k1S8->SetParLimits(0,0,0);
   k1S8->Draw("same");
   
   TF1 *k2S8 = new TF1("*k2S8",2,4.5,1);
    //The original function : k2S8 had originally been created by:
    //TF1 *k2S8 = new TF1("k2S8",k2S8,2,4.5,1);
   k2S8->SetRange(2,4.5);
   k2S8->SetName("k2S8");
   k2S8->SetTitle("k2S8");
   k2S8->SetSavedPoint(0,0.4473073);
   k2S8->SetSavedPoint(1,0.4476918);
   k2S8->SetSavedPoint(2,0.4479876);
   k2S8->SetSavedPoint(3,0.4481947);
   k2S8->SetSavedPoint(4,0.4483132);
   k2S8->SetSavedPoint(5,0.4483433);
   k2S8->SetSavedPoint(6,0.4482854);
   k2S8->SetSavedPoint(7,0.4481398);
   k2S8->SetSavedPoint(8,0.4479067);
   k2S8->SetSavedPoint(9,0.4475867);
   k2S8->SetSavedPoint(10,0.44718);
   k2S8->SetSavedPoint(11,0.4466871);
   k2S8->SetSavedPoint(12,0.4461085);
   k2S8->SetSavedPoint(13,0.4454445);
   k2S8->SetSavedPoint(14,0.4446956);
   k2S8->SetSavedPoint(15,0.4438622);
   k2S8->SetSavedPoint(16,0.4429447);
   k2S8->SetSavedPoint(17,0.4419435);
   k2S8->SetSavedPoint(18,0.4408589);
   k2S8->SetSavedPoint(19,0.4396915);
   k2S8->SetSavedPoint(20,0.4384414);
   k2S8->SetSavedPoint(21,0.4371089);
   k2S8->SetSavedPoint(22,0.4356944);
   k2S8->SetSavedPoint(23,0.4341981);
   k2S8->SetSavedPoint(24,0.4326202);
   k2S8->SetSavedPoint(25,0.4309609);
   k2S8->SetSavedPoint(26,0.4292204);
   k2S8->SetSavedPoint(27,0.4273987);
   k2S8->SetSavedPoint(28,0.425496);
   k2S8->SetSavedPoint(29,0.4235122);
   k2S8->SetSavedPoint(30,0.4214475);
   k2S8->SetSavedPoint(31,0.4193018);
   k2S8->SetSavedPoint(32,0.417075);
   k2S8->SetSavedPoint(33,0.4147671);
   k2S8->SetSavedPoint(34,0.4123779);
   k2S8->SetSavedPoint(35,0.4099074);
   k2S8->SetSavedPoint(36,0.4073554);
   k2S8->SetSavedPoint(37,0.4047216);
   k2S8->SetSavedPoint(38,0.4020059);
   k2S8->SetSavedPoint(39,0.399208);
   k2S8->SetSavedPoint(40,0.3963277);
   k2S8->SetSavedPoint(41,0.3933647);
   k2S8->SetSavedPoint(42,0.3903188);
   k2S8->SetSavedPoint(43,0.3871896);
   k2S8->SetSavedPoint(44,0.3839768);
   k2S8->SetSavedPoint(45,0.3806801);
   k2S8->SetSavedPoint(46,0.3772993);
   k2S8->SetSavedPoint(47,0.373834);
   k2S8->SetSavedPoint(48,0.3702839);
   k2S8->SetSavedPoint(49,0.3666487);
   k2S8->SetSavedPoint(50,0.3629282);
   k2S8->SetSavedPoint(51,0.359122);
   k2S8->SetSavedPoint(52,0.35523);
   k2S8->SetSavedPoint(53,0.351252);
   k2S8->SetSavedPoint(54,0.3471877);
   k2S8->SetSavedPoint(55,0.343037);
   k2S8->SetSavedPoint(56,0.3387998);
   k2S8->SetSavedPoint(57,0.334476);
   k2S8->SetSavedPoint(58,0.3300658);
   k2S8->SetSavedPoint(59,0.3255691);
   k2S8->SetSavedPoint(60,0.3209861);
   k2S8->SetSavedPoint(61,0.3163169);
   k2S8->SetSavedPoint(62,0.3115619);
   k2S8->SetSavedPoint(63,0.3067216);
   k2S8->SetSavedPoint(64,0.3017962);
   k2S8->SetSavedPoint(65,0.2967865);
   k2S8->SetSavedPoint(66,0.2916932);
   k2S8->SetSavedPoint(67,0.2865171);
   k2S8->SetSavedPoint(68,0.2812592);
   k2S8->SetSavedPoint(69,0.2759207);
   k2S8->SetSavedPoint(70,0.2705027);
   k2S8->SetSavedPoint(71,0.2650069);
   k2S8->SetSavedPoint(72,0.2594348);
   k2S8->SetSavedPoint(73,0.2537883);
   k2S8->SetSavedPoint(74,0.2480694);
   k2S8->SetSavedPoint(75,0.2422806);
   k2S8->SetSavedPoint(76,0.2364243);
   k2S8->SetSavedPoint(77,0.2305033);
   k2S8->SetSavedPoint(78,0.2245207);
   k2S8->SetSavedPoint(79,0.21848);
   k2S8->SetSavedPoint(80,0.2123848);
   k2S8->SetSavedPoint(81,0.2062393);
   k2S8->SetSavedPoint(82,0.2000477);
   k2S8->SetSavedPoint(83,0.1938149);
   k2S8->SetSavedPoint(84,0.1875462);
   k2S8->SetSavedPoint(85,0.1812472);
   k2S8->SetSavedPoint(86,0.174924);
   k2S8->SetSavedPoint(87,0.1685832);
   k2S8->SetSavedPoint(88,0.162232);
   k2S8->SetSavedPoint(89,0.1558781);
   k2S8->SetSavedPoint(90,0.1495297);
   k2S8->SetSavedPoint(91,0.1431957);
   k2S8->SetSavedPoint(92,0.1368858);
   k2S8->SetSavedPoint(93,0.1306103);
   k2S8->SetSavedPoint(94,0.12438);
   k2S8->SetSavedPoint(95,0.1182069);
   k2S8->SetSavedPoint(96,0.1121036);
   k2S8->SetSavedPoint(97,0.1060837);
   k2S8->SetSavedPoint(98,0.1001616);
   k2S8->SetSavedPoint(99,0.09435284);
   k2S8->SetSavedPoint(100,0.08867387);
   k2S8->SetSavedPoint(101,2);
   k2S8->SetSavedPoint(102,4.5);
   k2S8->SetFillColor(19);
   k2S8->SetFillStyle(0);
   k2S8->SetMarkerStyle(20);
   k2S8->SetMarkerSize(1.2);
   k2S8->SetLineColor(4);
   k2S8->SetLineWidth(1);
   k2S8->SetLineStyle(2);
   k2S8->SetChisquare(2.78449);
   k2S8->SetNDF(2);
   k2S8->GetXaxis()->SetNdivisions(505);
   k2S8->GetXaxis()->SetLabelFont(132);
   k2S8->GetXaxis()->SetLabelOffset(0.015);
   k2S8->GetXaxis()->SetLabelSize(0.05);
   k2S8->GetXaxis()->SetTitleSize(0.06);
   k2S8->GetXaxis()->SetTitleFont(132);
   k2S8->GetYaxis()->SetLabelFont(132);
   k2S8->GetYaxis()->SetLabelSize(0.05);
   k2S8->GetYaxis()->SetTitleSize(0.06);
   k2S8->GetYaxis()->SetTitleFont(42);
   k2S8->SetParameter(0,7.200886e-06);
   k2S8->SetParError(0,1.054012e-07);
   k2S8->SetParLimits(0,0,0);
   k2S8->Draw("same");
   
   TF1 *k3S8 = new TF1("*k3S8",2,4.5,1);
    //The original function : k3S8 had originally been created by:
    //TF1 *k3S8 = new TF1("k3S8",k3S8,2,4.5,1);
   k3S8->SetRange(2,4.5);
   k3S8->SetName("k3S8");
   k3S8->SetTitle("k3S8");
   k3S8->SetSavedPoint(0,0.2140721);
   k3S8->SetSavedPoint(1,0.2142562);
   k3S8->SetSavedPoint(2,0.2143977);
   k3S8->SetSavedPoint(3,0.2144968);
   k3S8->SetSavedPoint(4,0.2145535);
   k3S8->SetSavedPoint(5,0.214568);
   k3S8->SetSavedPoint(6,0.2145403);
   k3S8->SetSavedPoint(7,0.2144706);
   k3S8->SetSavedPoint(8,0.214359);
   k3S8->SetSavedPoint(9,0.2142058);
   k3S8->SetSavedPoint(10,0.2140112);
   k3S8->SetSavedPoint(11,0.2137753);
   k3S8->SetSavedPoint(12,0.2134984);
   k3S8->SetSavedPoint(13,0.2131806);
   k3S8->SetSavedPoint(14,0.2128222);
   k3S8->SetSavedPoint(15,0.2124234);
   k3S8->SetSavedPoint(16,0.2119843);
   k3S8->SetSavedPoint(17,0.2115051);
   k3S8->SetSavedPoint(18,0.2109861);
   k3S8->SetSavedPoint(19,0.2104274);
   k3S8->SetSavedPoint(20,0.2098291);
   k3S8->SetSavedPoint(21,0.2091914);
   k3S8->SetSavedPoint(22,0.2085145);
   k3S8->SetSavedPoint(23,0.2077984);
   k3S8->SetSavedPoint(24,0.2070432);
   k3S8->SetSavedPoint(25,0.2062491);
   k3S8->SetSavedPoint(26,0.2054161);
   k3S8->SetSavedPoint(27,0.2045443);
   k3S8->SetSavedPoint(28,0.2036337);
   k3S8->SetSavedPoint(29,0.2026843);
   k3S8->SetSavedPoint(30,0.2016962);
   k3S8->SetSavedPoint(31,0.2006693);
   k3S8->SetSavedPoint(32,0.1996036);
   k3S8->SetSavedPoint(33,0.1984991);
   k3S8->SetSavedPoint(34,0.1973557);
   k3S8->SetSavedPoint(35,0.1961733);
   k3S8->SetSavedPoint(36,0.194952);
   k3S8->SetSavedPoint(37,0.1936915);
   k3S8->SetSavedPoint(38,0.1923918);
   k3S8->SetSavedPoint(39,0.1910528);
   k3S8->SetSavedPoint(40,0.1896744);
   k3S8->SetSavedPoint(41,0.1882563);
   k3S8->SetSavedPoint(42,0.1867986);
   k3S8->SetSavedPoint(43,0.185301);
   k3S8->SetSavedPoint(44,0.1837635);
   k3S8->SetSavedPoint(45,0.1821857);
   k3S8->SetSavedPoint(46,0.1805678);
   k3S8->SetSavedPoint(47,0.1789093);
   k3S8->SetSavedPoint(48,0.1772103);
   k3S8->SetSavedPoint(49,0.1754706);
   k3S8->SetSavedPoint(50,0.17369);
   k3S8->SetSavedPoint(51,0.1718685);
   k3S8->SetSavedPoint(52,0.1700059);
   k3S8->SetSavedPoint(53,0.168102);
   k3S8->SetSavedPoint(54,0.1661569);
   k3S8->SetSavedPoint(55,0.1641705);
   k3S8->SetSavedPoint(56,0.1621427);
   k3S8->SetSavedPoint(57,0.1600734);
   k3S8->SetSavedPoint(58,0.1579628);
   k3S8->SetSavedPoint(59,0.1558107);
   k3S8->SetSavedPoint(60,0.1536174);
   k3S8->SetSavedPoint(61,0.1513828);
   k3S8->SetSavedPoint(62,0.1491072);
   k3S8->SetSavedPoint(63,0.1467907);
   k3S8->SetSavedPoint(64,0.1444335);
   k3S8->SetSavedPoint(65,0.142036);
   k3S8->SetSavedPoint(66,0.1395984);
   k3S8->SetSavedPoint(67,0.1371213);
   k3S8->SetSavedPoint(68,0.1346049);
   k3S8->SetSavedPoint(69,0.13205);
   k3S8->SetSavedPoint(70,0.1294571);
   k3S8->SetSavedPoint(71,0.1268269);
   k3S8->SetSavedPoint(72,0.1241602);
   k3S8->SetSavedPoint(73,0.1214579);
   k3S8->SetSavedPoint(74,0.118721);
   k3S8->SetSavedPoint(75,0.1159505);
   k3S8->SetSavedPoint(76,0.1131478);
   k3S8->SetSavedPoint(77,0.1103142);
   k3S8->SetSavedPoint(78,0.107451);
   k3S8->SetSavedPoint(79,0.1045601);
   k3S8->SetSavedPoint(80,0.1016431);
   k3S8->SetSavedPoint(81,0.0987019);
   k3S8->SetSavedPoint(82,0.09573874);
   k3S8->SetSavedPoint(83,0.09275588);
   k3S8->SetSavedPoint(84,0.0897558);
   k3S8->SetSavedPoint(85,0.08674122);
   k3S8->SetSavedPoint(86,0.08371507);
   k3S8->SetSavedPoint(87,0.0806805);
   k3S8->SetSavedPoint(88,0.07764095);
   k3S8->SetSavedPoint(89,0.07460008);
   k3S8->SetSavedPoint(90,0.07156186);
   k3S8->SetSavedPoint(91,0.06853056);
   k3S8->SetSavedPoint(92,0.06551077);
   k3S8->SetSavedPoint(93,0.0625074);
   k3S8->SetSavedPoint(94,0.05952573);
   k3S8->SetSavedPoint(95,0.05657142);
   k3S8->SetSavedPoint(96,0.05365051);
   k3S8->SetSavedPoint(97,0.0507695);
   k3S8->SetSavedPoint(98,0.04793531);
   k3S8->SetSavedPoint(99,0.04515534);
   k3S8->SetSavedPoint(100,0.04243751);
   k3S8->SetSavedPoint(101,2);
   k3S8->SetSavedPoint(102,4.5);
   k3S8->SetFillColor(19);
   k3S8->SetFillStyle(0);
   k3S8->SetMarkerStyle(20);
   k3S8->SetMarkerSize(1.2);
   k3S8->SetLineColor(8);
   k3S8->SetLineWidth(1);
   k3S8->SetLineStyle(2);
   k3S8->SetChisquare(2.467654);
   k3S8->SetNDF(2);
   k3S8->GetXaxis()->SetNdivisions(505);
   k3S8->GetXaxis()->SetLabelFont(132);
   k3S8->GetXaxis()->SetLabelOffset(0.015);
   k3S8->GetXaxis()->SetLabelSize(0.05);
   k3S8->GetXaxis()->SetTitleSize(0.06);
   k3S8->GetXaxis()->SetTitleFont(132);
   k3S8->GetYaxis()->SetLabelFont(132);
   k3S8->GetYaxis()->SetLabelSize(0.05);
   k3S8->GetYaxis()->SetTitleSize(0.06);
   k3S8->GetYaxis()->SetTitleFont(42);
   k3S8->SetParameter(0,3.446197e-06);
   k3S8->SetParError(0,5.113124e-08);
   k3S8->SetParLimits(0,0,0);
   k3S8->Draw("same");
   
   TF1 *f_1010 = new TF1("*f_1010",2.5,4,1);
    //The original function : k1S8 had originally been created by:
    //TF1 *f_1010 = new TF1("f_1010",k1S8,2.5,4,1);
   f_1010->SetRange(2.5,4);
   f_1010->SetName("f_1010");
   f_1010->SetTitle("k1S8");
   f_1010->SetSavedPoint(0,1.734774);
   f_1010->SetSavedPoint(1,1.731611);
   f_1010->SetSavedPoint(2,1.728383);
   f_1010->SetSavedPoint(3,1.725025);
   f_1010->SetSavedPoint(4,1.721538);
   f_1010->SetSavedPoint(5,1.717985);
   f_1010->SetSavedPoint(6,1.714239);
   f_1010->SetSavedPoint(7,1.710429);
   f_1010->SetSavedPoint(8,1.70649);
   f_1010->SetSavedPoint(9,1.702422);
   f_1010->SetSavedPoint(10,1.69829);
   f_1010->SetSavedPoint(11,1.693965);
   f_1010->SetSavedPoint(12,1.689577);
   f_1010->SetSavedPoint(13,1.685059);
   f_1010->SetSavedPoint(14,1.680414);
   f_1010->SetSavedPoint(15,1.675705);
   f_1010->SetSavedPoint(16,1.670803);
   f_1010->SetSavedPoint(17,1.665837);
   f_1010->SetSavedPoint(18,1.660743);
   f_1010->SetSavedPoint(19,1.655521);
   f_1010->SetSavedPoint(20,1.650234);
   f_1010->SetSavedPoint(21,1.644755);
   f_1010->SetSavedPoint(22,1.639212);
   f_1010->SetSavedPoint(23,1.63354);
   f_1010->SetSavedPoint(24,1.62774);
   f_1010->SetSavedPoint(25,1.621875);
   f_1010->SetSavedPoint(26,1.615816);
   f_1010->SetSavedPoint(27,1.609693);
   f_1010->SetSavedPoint(28,1.60344);
   f_1010->SetSavedPoint(29,1.597058);
   f_1010->SetSavedPoint(30,1.590611);
   f_1010->SetSavedPoint(31,1.583969);
   f_1010->SetSavedPoint(32,1.577261);
   f_1010->SetSavedPoint(33,1.570423);
   f_1010->SetSavedPoint(34,1.563455);
   f_1010->SetSavedPoint(35,1.55642);
   f_1010->SetSavedPoint(36,1.549189);
   f_1010->SetSavedPoint(37,1.541892);
   f_1010->SetSavedPoint(38,1.534464);
   f_1010->SetSavedPoint(39,1.526902);
   f_1010->SetSavedPoint(40,1.519275);
   f_1010->SetSavedPoint(41,1.511449);
   f_1010->SetSavedPoint(42,1.503556);
   f_1010->SetSavedPoint(43,1.49553);
   f_1010->SetSavedPoint(44,1.48737);
   f_1010->SetSavedPoint(45,1.479144);
   f_1010->SetSavedPoint(46,1.470716);
   f_1010->SetSavedPoint(47,1.46222);
   f_1010->SetSavedPoint(48,1.45359);
   f_1010->SetSavedPoint(49,1.444825);
   f_1010->SetSavedPoint(50,1.435993);
   f_1010->SetSavedPoint(51,1.426957);
   f_1010->SetSavedPoint(52,1.417853);
   f_1010->SetSavedPoint(53,1.408613);
   f_1010->SetSavedPoint(54,1.399238);
   f_1010->SetSavedPoint(55,1.389794);
   f_1010->SetSavedPoint(56,1.380145);
   f_1010->SetSavedPoint(57,1.370428);
   f_1010->SetSavedPoint(58,1.360574);
   f_1010->SetSavedPoint(59,1.350583);
   f_1010->SetSavedPoint(60,1.340524);
   f_1010->SetSavedPoint(61,1.33026);
   f_1010->SetSavedPoint(62,1.319927);
   f_1010->SetSavedPoint(63,1.309457);
   f_1010->SetSavedPoint(64,1.29885);
   f_1010->SetSavedPoint(65,1.288174);
   f_1010->SetSavedPoint(66,1.277294);
   f_1010->SetSavedPoint(67,1.266346);
   f_1010->SetSavedPoint(68,1.255261);
   f_1010->SetSavedPoint(69,1.244041);
   f_1010->SetSavedPoint(70,1.232753);
   f_1010->SetSavedPoint(71,1.221261);
   f_1010->SetSavedPoint(72,1.209703);
   f_1010->SetSavedPoint(73,1.19801);
   f_1010->SetSavedPoint(74,1.186184);
   f_1010->SetSavedPoint(75,1.174291);
   f_1010->SetSavedPoint(76,1.162199);
   f_1010->SetSavedPoint(77,1.150042);
   f_1010->SetSavedPoint(78,1.137754);
   f_1010->SetSavedPoint(79,1.125337);
   f_1010->SetSavedPoint(80,1.112854);
   f_1010->SetSavedPoint(81,1.10018);
   f_1010->SetSavedPoint(82,1.087444);
   f_1010->SetSavedPoint(83,1.074582);
   f_1010->SetSavedPoint(84,1.061596);
   f_1010->SetSavedPoint(85,1.048549);
   f_1010->SetSavedPoint(86,1.035321);
   f_1010->SetSavedPoint(87,1.022033);
   f_1010->SetSavedPoint(88,1.008629);
   f_1010->SetSavedPoint(89,0.9951093);
   f_1010->SetSavedPoint(90,0.9815327);
   f_1010->SetSavedPoint(91,0.9677899);
   f_1010->SetSavedPoint(92,0.9539937);
   f_1010->SetSavedPoint(93,0.9400908);
   f_1010->SetSavedPoint(94,0.9260855);
   f_1010->SetSavedPoint(95,0.912029);
   f_1010->SetSavedPoint(96,0.8978264);
   f_1010->SetSavedPoint(97,0.8835777);
   f_1010->SetSavedPoint(98,0.869237);
   f_1010->SetSavedPoint(99,0.85481);
   f_1010->SetSavedPoint(100,0.84034);
   f_1010->SetSavedPoint(101,2.5);
   f_1010->SetSavedPoint(102,4);
   f_1010->SetFillColor(19);
   f_1010->SetFillStyle(0);
   f_1010->SetMarkerStyle(20);
   f_1010->SetMarkerSize(1.2);
   f_1010->SetLineColor(2);
   f_1010->SetLineWidth(2);
   f_1010->SetChisquare(1.549345);
   f_1010->SetNDF(2);
   f_1010->GetXaxis()->SetNdivisions(505);
   f_1010->GetXaxis()->SetLabelFont(132);
   f_1010->GetXaxis()->SetLabelOffset(0.015);
   f_1010->GetXaxis()->SetLabelSize(0.05);
   f_1010->GetXaxis()->SetTitleSize(0.06);
   f_1010->GetXaxis()->SetTitleFont(132);
   f_1010->GetYaxis()->SetLabelFont(132);
   f_1010->GetYaxis()->SetLabelSize(0.05);
   f_1010->GetYaxis()->SetTitleSize(0.06);
   f_1010->GetYaxis()->SetTitleFont(42);
   f_1010->SetParameter(0,2.849164e-05);
   f_1010->SetParError(0,4.137916e-07);
   f_1010->SetParLimits(0,0,0);
   f_1010->Draw("same");
   
   TF1 *f_1020 = new TF1("*f_1020",2.5,4,1);
    //The original function : k2S8 had originally been created by:
    //TF1 *f_1020 = new TF1("f_1020",k2S8,2.5,4,1);
   f_1020->SetRange(2.5,4);
   f_1020->SetName("f_1020");
   f_1020->SetTitle("k2S8");
   f_1020->SetSavedPoint(0,0.4384414);
   f_1020->SetSavedPoint(1,0.4376419);
   f_1020->SetSavedPoint(2,0.436826);
   f_1020->SetSavedPoint(3,0.4359773);
   f_1020->SetSavedPoint(4,0.4350959);
   f_1020->SetSavedPoint(5,0.4341981);
   f_1020->SetSavedPoint(6,0.4332514);
   f_1020->SetSavedPoint(7,0.4322884);
   f_1020->SetSavedPoint(8,0.4312928);
   f_1020->SetSavedPoint(9,0.4302647);
   f_1020->SetSavedPoint(10,0.4292204);
   f_1020->SetSavedPoint(11,0.4281274);
   f_1020->SetSavedPoint(12,0.4270182);
   f_1020->SetSavedPoint(13,0.4258765);
   f_1020->SetSavedPoint(14,0.4247025);
   f_1020->SetSavedPoint(15,0.4235122);
   f_1020->SetSavedPoint(16,0.4222734);
   f_1020->SetSavedPoint(17,0.4210183);
   f_1020->SetSavedPoint(18,0.4197309);
   f_1020->SetSavedPoint(19,0.418411);
   f_1020->SetSavedPoint(20,0.417075);
   f_1020->SetSavedPoint(21,0.4156902);
   f_1020->SetSavedPoint(22,0.4142892);
   f_1020->SetSavedPoint(23,0.4128558);
   f_1020->SetSavedPoint(24,0.4113897);
   f_1020->SetSavedPoint(25,0.4099074);
   f_1020->SetSavedPoint(26,0.4083762);
   f_1020->SetSavedPoint(27,0.4068286);
   f_1020->SetSavedPoint(28,0.4052483);
   f_1020->SetSavedPoint(29,0.4036353);
   f_1020->SetSavedPoint(30,0.4020059);
   f_1020->SetSavedPoint(31,0.4003272);
   f_1020->SetSavedPoint(32,0.3986319);
   f_1020->SetSavedPoint(33,0.3969038);
   f_1020->SetSavedPoint(34,0.3951425);
   f_1020->SetSavedPoint(35,0.3933647);
   f_1020->SetSavedPoint(36,0.3915372);
   f_1020->SetSavedPoint(37,0.3896929);
   f_1020->SetSavedPoint(38,0.3878154);
   f_1020->SetSavedPoint(39,0.3859044);
   f_1020->SetSavedPoint(40,0.3839768);
   f_1020->SetSavedPoint(41,0.3819988);
   f_1020->SetSavedPoint(42,0.380004);
   f_1020->SetSavedPoint(43,0.3779755);
   f_1020->SetSavedPoint(44,0.3759132);
   f_1020->SetSavedPoint(45,0.373834);
   f_1020->SetSavedPoint(46,0.3717039);
   f_1020->SetSavedPoint(47,0.3695569);
   f_1020->SetSavedPoint(48,0.3673758);
   f_1020->SetSavedPoint(49,0.3651605);
   f_1020->SetSavedPoint(50,0.3629282);
   f_1020->SetSavedPoint(51,0.3606445);
   f_1020->SetSavedPoint(52,0.3583436);
   f_1020->SetSavedPoint(53,0.3560084);
   f_1020->SetSavedPoint(54,0.3536388);
   f_1020->SetSavedPoint(55,0.351252);
   f_1020->SetSavedPoint(56,0.3488134);
   f_1020->SetSavedPoint(57,0.3463575);
   f_1020->SetSavedPoint(58,0.3438671);
   f_1020->SetSavedPoint(59,0.3413421);
   f_1020->SetSavedPoint(60,0.3387998);
   f_1020->SetSavedPoint(61,0.3362055);
   f_1020->SetSavedPoint(62,0.333594);
   f_1020->SetSavedPoint(63,0.3309478);
   f_1020->SetSavedPoint(64,0.3282671);
   f_1020->SetSavedPoint(65,0.3255691);
   f_1020->SetSavedPoint(66,0.3228193);
   f_1020->SetSavedPoint(67,0.3200522);
   f_1020->SetSavedPoint(68,0.3172507);
   f_1020->SetSavedPoint(69,0.3144149);
   f_1020->SetSavedPoint(70,0.3115619);
   f_1020->SetSavedPoint(71,0.3086577);
   f_1020->SetSavedPoint(72,0.3057365);
   f_1020->SetSavedPoint(73,0.3027813);
   f_1020->SetSavedPoint(74,0.2997923);
   f_1020->SetSavedPoint(75,0.2967865);
   f_1020->SetSavedPoint(76,0.2937306);
   f_1020->SetSavedPoint(77,0.290658);
   f_1020->SetSavedPoint(78,0.2875524);
   f_1020->SetSavedPoint(79,0.284414);
   f_1020->SetSavedPoint(80,0.2812592);
   f_1020->SetSavedPoint(81,0.2780561);
   f_1020->SetSavedPoint(82,0.2748371);
   f_1020->SetSavedPoint(83,0.2715863);
   f_1020->SetSavedPoint(84,0.2683044);
   f_1020->SetSavedPoint(85,0.2650069);
   f_1020->SetSavedPoint(86,0.2616636);
   f_1020->SetSavedPoint(87,0.2583055);
   f_1020->SetSavedPoint(88,0.2549176);
   f_1020->SetSavedPoint(89,0.2515007);
   f_1020->SetSavedPoint(90,0.2480694);
   f_1020->SetSavedPoint(91,0.2445961);
   f_1020->SetSavedPoint(92,0.2411093);
   f_1020->SetSavedPoint(93,0.2375955);
   f_1020->SetSavedPoint(94,0.2340559);
   f_1020->SetSavedPoint(95,0.2305033);
   f_1020->SetSavedPoint(96,0.2269138);
   f_1020->SetSavedPoint(97,0.2233126);
   f_1020->SetSavedPoint(98,0.2196882);
   f_1020->SetSavedPoint(99,0.2160419);
   f_1020->SetSavedPoint(100,0.2123848);
   f_1020->SetSavedPoint(101,2.5);
   f_1020->SetSavedPoint(102,4);
   f_1020->SetFillColor(19);
   f_1020->SetFillStyle(0);
   f_1020->SetMarkerStyle(20);
   f_1020->SetMarkerSize(1.2);
   f_1020->SetLineColor(4);
   f_1020->SetLineWidth(2);
   f_1020->SetChisquare(2.78449);
   f_1020->SetNDF(2);
   f_1020->GetXaxis()->SetNdivisions(505);
   f_1020->GetXaxis()->SetLabelFont(132);
   f_1020->GetXaxis()->SetLabelOffset(0.015);
   f_1020->GetXaxis()->SetLabelSize(0.05);
   f_1020->GetXaxis()->SetTitleSize(0.06);
   f_1020->GetXaxis()->SetTitleFont(132);
   f_1020->GetYaxis()->SetLabelFont(132);
   f_1020->GetYaxis()->SetLabelSize(0.05);
   f_1020->GetYaxis()->SetTitleSize(0.06);
   f_1020->GetYaxis()->SetTitleFont(42);
   f_1020->SetParameter(0,7.200886e-06);
   f_1020->SetParError(0,1.054012e-07);
   f_1020->SetParLimits(0,0,0);
   f_1020->Draw("same");
   
   TF1 *f_1060 = new TF1("*f_1060",2.5,4,1);
    //The original function : k3S8 had originally been created by:
    //TF1 *f_1060 = new TF1("f_1060",k3S8,2.5,4,1);
   f_1060->SetRange(2.5,4);
   f_1060->SetName("f_1060");
   f_1060->SetTitle("k3S8");
   f_1060->SetSavedPoint(0,0.2098291);
   f_1060->SetSavedPoint(1,0.2094465);
   f_1060->SetSavedPoint(2,0.209056);
   f_1060->SetSavedPoint(3,0.2086499);
   f_1060->SetSavedPoint(4,0.208228);
   f_1060->SetSavedPoint(5,0.2077984);
   f_1060->SetSavedPoint(6,0.2073453);
   f_1060->SetSavedPoint(7,0.2068844);
   f_1060->SetSavedPoint(8,0.2064079);
   f_1060->SetSavedPoint(9,0.2059159);
   f_1060->SetSavedPoint(10,0.2054161);
   f_1060->SetSavedPoint(11,0.204893);
   f_1060->SetSavedPoint(12,0.2043622);
   f_1060->SetSavedPoint(13,0.2038158);
   f_1060->SetSavedPoint(14,0.2032539);
   f_1060->SetSavedPoint(15,0.2026843);
   f_1060->SetSavedPoint(16,0.2020914);
   f_1060->SetSavedPoint(17,0.2014908);
   f_1060->SetSavedPoint(18,0.2008747);
   f_1060->SetSavedPoint(19,0.200243);
   f_1060->SetSavedPoint(20,0.1996036);
   f_1060->SetSavedPoint(21,0.1989409);
   f_1060->SetSavedPoint(22,0.1982704);
   f_1060->SetSavedPoint(23,0.1975843);
   f_1060->SetSavedPoint(24,0.1968827);
   f_1060->SetSavedPoint(25,0.1961733);
   f_1060->SetSavedPoint(26,0.1954405);
   f_1060->SetSavedPoint(27,0.1946999);
   f_1060->SetSavedPoint(28,0.1939436);
   f_1060->SetSavedPoint(29,0.1931716);
   f_1060->SetSavedPoint(30,0.1923918);
   f_1060->SetSavedPoint(31,0.1915884);
   f_1060->SetSavedPoint(32,0.1907771);
   f_1060->SetSavedPoint(33,0.18995);
   f_1060->SetSavedPoint(34,0.1891071);
   f_1060->SetSavedPoint(35,0.1882563);
   f_1060->SetSavedPoint(36,0.1873817);
   f_1060->SetSavedPoint(37,0.1864991);
   f_1060->SetSavedPoint(38,0.1856005);
   f_1060->SetSavedPoint(39,0.184686);
   f_1060->SetSavedPoint(40,0.1837635);
   f_1060->SetSavedPoint(41,0.1828168);
   f_1060->SetSavedPoint(42,0.1818621);
   f_1060->SetSavedPoint(43,0.1808914);
   f_1060->SetSavedPoint(44,0.1799044);
   f_1060->SetSavedPoint(45,0.1789093);
   f_1060->SetSavedPoint(46,0.1778899);
   f_1060->SetSavedPoint(47,0.1768624);
   f_1060->SetSavedPoint(48,0.1758185);
   f_1060->SetSavedPoint(49,0.1747584);
   f_1060->SetSavedPoint(50,0.17369);
   f_1060->SetSavedPoint(51,0.1725971);
   f_1060->SetSavedPoint(52,0.171496);
   f_1060->SetSavedPoint(53,0.1703784);
   f_1060->SetSavedPoint(54,0.1692443);
   f_1060->SetSavedPoint(55,0.168102);
   f_1060->SetSavedPoint(56,0.166935);
   f_1060->SetSavedPoint(57,0.1657596);
   f_1060->SetSavedPoint(58,0.1645678);
   f_1060->SetSavedPoint(59,0.1633594);
   f_1060->SetSavedPoint(60,0.1621427);
   f_1060->SetSavedPoint(61,0.1609011);
   f_1060->SetSavedPoint(62,0.1596513);
   f_1060->SetSavedPoint(63,0.1583849);
   f_1060->SetSavedPoint(64,0.1571019);
   f_1060->SetSavedPoint(65,0.1558107);
   f_1060->SetSavedPoint(66,0.1544947);
   f_1060->SetSavedPoint(67,0.1531705);
   f_1060->SetSavedPoint(68,0.1518297);
   f_1060->SetSavedPoint(69,0.1504726);
   f_1060->SetSavedPoint(70,0.1491072);
   f_1060->SetSavedPoint(71,0.1477173);
   f_1060->SetSavedPoint(72,0.1463192);
   f_1060->SetSavedPoint(73,0.1449049);
   f_1060->SetSavedPoint(74,0.1434745);
   f_1060->SetSavedPoint(75,0.142036);
   f_1060->SetSavedPoint(76,0.1405735);
   f_1060->SetSavedPoint(77,0.139103);
   f_1060->SetSavedPoint(78,0.1376167);
   f_1060->SetSavedPoint(79,0.1361147);
   f_1060->SetSavedPoint(80,0.1346049);
   f_1060->SetSavedPoint(81,0.133072);
   f_1060->SetSavedPoint(82,0.1315314);
   f_1060->SetSavedPoint(83,0.1299757);
   f_1060->SetSavedPoint(84,0.128405);
   f_1060->SetSavedPoint(85,0.1268269);
   f_1060->SetSavedPoint(86,0.1252269);
   f_1060->SetSavedPoint(87,0.1236197);
   f_1060->SetSavedPoint(88,0.1219983);
   f_1060->SetSavedPoint(89,0.1203631);
   f_1060->SetSavedPoint(90,0.118721);
   f_1060->SetSavedPoint(91,0.1170587);
   f_1060->SetSavedPoint(92,0.11539);
   f_1060->SetSavedPoint(93,0.1137084);
   f_1060->SetSavedPoint(94,0.1120144);
   f_1060->SetSavedPoint(95,0.1103142);
   f_1060->SetSavedPoint(96,0.1085963);
   f_1060->SetSavedPoint(97,0.1068729);
   f_1060->SetSavedPoint(98,0.1051383);
   f_1060->SetSavedPoint(99,0.1033933);
   f_1060->SetSavedPoint(100,0.1016431);
   f_1060->SetSavedPoint(101,2.5);
   f_1060->SetSavedPoint(102,4);
   f_1060->SetFillColor(19);
   f_1060->SetFillStyle(0);
   f_1060->SetMarkerStyle(20);
   f_1060->SetMarkerSize(1.2);
   f_1060->SetLineColor(8);
   f_1060->SetLineWidth(2);
   f_1060->SetChisquare(2.467654);
   f_1060->SetNDF(2);
   f_1060->GetXaxis()->SetNdivisions(505);
   f_1060->GetXaxis()->SetLabelFont(132);
   f_1060->GetXaxis()->SetLabelOffset(0.015);
   f_1060->GetXaxis()->SetLabelSize(0.05);
   f_1060->GetXaxis()->SetTitleSize(0.06);
   f_1060->GetXaxis()->SetTitleFont(132);
   f_1060->GetYaxis()->SetLabelFont(132);
   f_1060->GetYaxis()->SetLabelSize(0.05);
   f_1060->GetYaxis()->SetTitleSize(0.06);
   f_1060->GetYaxis()->SetTitleFont(42);
   f_1060->SetParameter(0,3.446197e-06);
   f_1060->SetParError(0,5.113124e-08);
   f_1060->SetParLimits(0,0,0);
   f_1060->Draw("same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 17:22:07 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,56,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.222223,0.7974684,31.81482,2.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis29[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1990 = new TH1F("h_1990","1D",17, xAxis29);
   h_1990->SetBinContent(1,1.253863);
   h_1990->SetBinContent(2,1.185434);
   h_1990->SetBinContent(3,1.186473);
   h_1990->SetBinContent(4,1.23172);
   h_1990->SetBinContent(5,1.270839);
   h_1990->SetBinContent(6,1.244333);
   h_1990->SetBinContent(7,1.23395);
   h_1990->SetBinContent(8,1.304056);
   h_1990->SetBinContent(9,1.292022);
   h_1990->SetBinContent(10,1.292786);
   h_1990->SetBinContent(11,1.334827);
   h_1990->SetBinContent(12,1.28695);
   h_1990->SetBinContent(13,1.386476);
   h_1990->SetBinContent(14,1.350439);
   h_1990->SetBinContent(15,1.337423);
   h_1990->SetBinContent(16,1.329867);
   h_1990->SetBinContent(17,1.486333);
   h_1990->SetBinError(1,0.04147842);
   h_1990->SetBinError(2,0.0242656);
   h_1990->SetBinError(3,0.02073239);
   h_1990->SetBinError(4,0.02062885);
   h_1990->SetBinError(5,0.02180364);
   h_1990->SetBinError(6,0.02230851);
   h_1990->SetBinError(7,0.02316446);
   h_1990->SetBinError(8,0.02706474);
   h_1990->SetBinError(9,0.02941231);
   h_1990->SetBinError(10,0.03251259);
   h_1990->SetBinError(11,0.03781484);
   h_1990->SetBinError(12,0.04037209);
   h_1990->SetBinError(13,0.04929783);
   h_1990->SetBinError(14,0.0405799);
   h_1990->SetBinError(15,0.03755859);
   h_1990->SetBinError(16,0.06029249);
   h_1990->SetBinError(17,0.1189878);
   h_1990->SetMinimum(1);
   h_1990->SetMaximum(2);
   h_1990->SetEntries(153);
   h_1990->SetStats(0);
   
   TF1 *f_3S = new TF1("*f_3S",0,30,2);
    //The original function : f_3S had originally been created by:
    //TF1 *f_3S = new TF1("f_3S",f_3S,0,30,2);
   f_3S->SetRange(0,30);
   f_3S->SetName("f_3S");
   f_3S->SetTitle("f_3S");
   f_3S->SetSavedPoint(0,1.19547);
   f_3S->SetSavedPoint(1,1.19841);
   f_3S->SetSavedPoint(2,1.201349);
   f_3S->SetSavedPoint(3,1.204289);
   f_3S->SetSavedPoint(4,1.207229);
   f_3S->SetSavedPoint(5,1.210169);
   f_3S->SetSavedPoint(6,1.213109);
   f_3S->SetSavedPoint(7,1.216049);
   f_3S->SetSavedPoint(8,1.218988);
   f_3S->SetSavedPoint(9,1.221928);
   f_3S->SetSavedPoint(10,1.224868);
   f_3S->SetSavedPoint(11,1.227808);
   f_3S->SetSavedPoint(12,1.230748);
   f_3S->SetSavedPoint(13,1.233688);
   f_3S->SetSavedPoint(14,1.236627);
   f_3S->SetSavedPoint(15,1.239567);
   f_3S->SetSavedPoint(16,1.242507);
   f_3S->SetSavedPoint(17,1.245447);
   f_3S->SetSavedPoint(18,1.248387);
   f_3S->SetSavedPoint(19,1.251327);
   f_3S->SetSavedPoint(20,1.254267);
   f_3S->SetSavedPoint(21,1.257206);
   f_3S->SetSavedPoint(22,1.260146);
   f_3S->SetSavedPoint(23,1.263086);
   f_3S->SetSavedPoint(24,1.266026);
   f_3S->SetSavedPoint(25,1.268966);
   f_3S->SetSavedPoint(26,1.271906);
   f_3S->SetSavedPoint(27,1.274845);
   f_3S->SetSavedPoint(28,1.277785);
   f_3S->SetSavedPoint(29,1.280725);
   f_3S->SetSavedPoint(30,1.283665);
   f_3S->SetSavedPoint(31,1.286605);
   f_3S->SetSavedPoint(32,1.289545);
   f_3S->SetSavedPoint(33,1.292484);
   f_3S->SetSavedPoint(34,1.295424);
   f_3S->SetSavedPoint(35,1.298364);
   f_3S->SetSavedPoint(36,1.301304);
   f_3S->SetSavedPoint(37,1.304244);
   f_3S->SetSavedPoint(38,1.307184);
   f_3S->SetSavedPoint(39,1.310124);
   f_3S->SetSavedPoint(40,1.313063);
   f_3S->SetSavedPoint(41,1.316003);
   f_3S->SetSavedPoint(42,1.318943);
   f_3S->SetSavedPoint(43,1.321883);
   f_3S->SetSavedPoint(44,1.324823);
   f_3S->SetSavedPoint(45,1.327763);
   f_3S->SetSavedPoint(46,1.330702);
   f_3S->SetSavedPoint(47,1.333642);
   f_3S->SetSavedPoint(48,1.336582);
   f_3S->SetSavedPoint(49,1.339522);
   f_3S->SetSavedPoint(50,1.342462);
   f_3S->SetSavedPoint(51,1.345402);
   f_3S->SetSavedPoint(52,1.348341);
   f_3S->SetSavedPoint(53,1.351281);
   f_3S->SetSavedPoint(54,1.354221);
   f_3S->SetSavedPoint(55,1.357161);
   f_3S->SetSavedPoint(56,1.360101);
   f_3S->SetSavedPoint(57,1.363041);
   f_3S->SetSavedPoint(58,1.365981);
   f_3S->SetSavedPoint(59,1.36892);
   f_3S->SetSavedPoint(60,1.37186);
   f_3S->SetSavedPoint(61,1.3748);
   f_3S->SetSavedPoint(62,1.37774);
   f_3S->SetSavedPoint(63,1.38068);
   f_3S->SetSavedPoint(64,1.38362);
   f_3S->SetSavedPoint(65,1.386559);
   f_3S->SetSavedPoint(66,1.389499);
   f_3S->SetSavedPoint(67,1.392439);
   f_3S->SetSavedPoint(68,1.395379);
   f_3S->SetSavedPoint(69,1.398319);
   f_3S->SetSavedPoint(70,1.401259);
   f_3S->SetSavedPoint(71,1.404198);
   f_3S->SetSavedPoint(72,1.407138);
   f_3S->SetSavedPoint(73,1.410078);
   f_3S->SetSavedPoint(74,1.413018);
   f_3S->SetSavedPoint(75,1.415958);
   f_3S->SetSavedPoint(76,1.418898);
   f_3S->SetSavedPoint(77,1.421838);
   f_3S->SetSavedPoint(78,1.424777);
   f_3S->SetSavedPoint(79,1.427717);
   f_3S->SetSavedPoint(80,1.430657);
   f_3S->SetSavedPoint(81,1.433597);
   f_3S->SetSavedPoint(82,1.436537);
   f_3S->SetSavedPoint(83,1.439477);
   f_3S->SetSavedPoint(84,1.442416);
   f_3S->SetSavedPoint(85,1.445356);
   f_3S->SetSavedPoint(86,1.448296);
   f_3S->SetSavedPoint(87,1.451236);
   f_3S->SetSavedPoint(88,1.454176);
   f_3S->SetSavedPoint(89,1.457116);
   f_3S->SetSavedPoint(90,1.460055);
   f_3S->SetSavedPoint(91,1.462995);
   f_3S->SetSavedPoint(92,1.465935);
   f_3S->SetSavedPoint(93,1.468875);
   f_3S->SetSavedPoint(94,1.471815);
   f_3S->SetSavedPoint(95,1.474755);
   f_3S->SetSavedPoint(96,1.477695);
   f_3S->SetSavedPoint(97,1.480634);
   f_3S->SetSavedPoint(98,1.483574);
   f_3S->SetSavedPoint(99,1.486514);
   f_3S->SetSavedPoint(100,1.489454);
   f_3S->SetSavedPoint(101,0);
   f_3S->SetSavedPoint(102,30);
   f_3S->SetFillColor(19);
   f_3S->SetFillStyle(0);
   f_3S->SetMarkerStyle(20);
   f_3S->SetMarkerSize(1.2);
   f_3S->SetLineColor(8);
   f_3S->SetLineWidth(1);
   f_3S->SetLineStyle(11);
   f_3S->SetChisquare(16.53424);
   f_3S->SetNDF(15);
   f_3S->GetXaxis()->SetNdivisions(505);
   f_3S->GetXaxis()->SetLabelFont(132);
   f_3S->GetXaxis()->SetLabelOffset(0.015);
   f_3S->GetXaxis()->SetLabelSize(0.05);
   f_3S->GetXaxis()->SetTitleSize(0.06);
   f_3S->GetXaxis()->SetTitleFont(132);
   f_3S->GetYaxis()->SetLabelFont(132);
   f_3S->GetYaxis()->SetLabelSize(0.05);
   f_3S->GetYaxis()->SetTitleSize(0.06);
   f_3S->GetYaxis()->SetTitleFont(42);
   f_3S->SetParameter(0,1.19547);
   f_3S->SetParError(0,0.0123044);
   f_3S->SetParLimits(0,0,0);
   f_3S->SetParameter(1,0.009799473);
   f_3S->SetParError(1,0.001562844);
   f_3S->SetParLimits(1,0,0);
   h_1990->GetListOfFunctions()->Add(f_3S);
   h_1990->SetLineColor(8);
   h_1990->SetMarkerColor(8);
   h_1990->SetMarkerStyle(33);
   h_1990->SetMarkerSize(2.4);
   h_1990->GetXaxis()->SetNdivisions(505);
   h_1990->GetXaxis()->SetLabelFont(132);
   h_1990->GetXaxis()->SetLabelOffset(0.015);
   h_1990->GetXaxis()->SetLabelSize(0.05);
   h_1990->GetXaxis()->SetTitleSize(0.06);
   h_1990->GetXaxis()->SetTitleFont(132);
   h_1990->GetYaxis()->SetLabelFont(132);
   h_1990->GetYaxis()->SetLabelSize(0.05);
   h_1990->GetYaxis()->SetTitleSize(0.06);
   h_1990->GetYaxis()->SetTitleFont(42);
   h_1990->GetZaxis()->SetLabelFont(132);
   h_1990->GetZaxis()->SetLabelSize(0.05);
   h_1990->GetZaxis()->SetTitleSize(0.06);
   h_1990->GetZaxis()->SetTitleFont(42);
   h_1990->Draw("e");
   
   TF1 *f_1S = new TF1("*f_1S",0,30,2);
    //The original function : f_1S had originally been created by:
    //TF1 *f_1S = new TF1("f_1S",f_1S,0,30,2);
   f_1S->SetRange(0,30);
   f_1S->SetName("f_1S");
   f_1S->SetTitle("f_1S");
   f_1S->SetSavedPoint(0,1.25255);
   f_1S->SetSavedPoint(1,1.255775);
   f_1S->SetSavedPoint(2,1.259);
   f_1S->SetSavedPoint(3,1.262226);
   f_1S->SetSavedPoint(4,1.265451);
   f_1S->SetSavedPoint(5,1.268676);
   f_1S->SetSavedPoint(6,1.271902);
   f_1S->SetSavedPoint(7,1.275127);
   f_1S->SetSavedPoint(8,1.278353);
   f_1S->SetSavedPoint(9,1.281578);
   f_1S->SetSavedPoint(10,1.284803);
   f_1S->SetSavedPoint(11,1.288029);
   f_1S->SetSavedPoint(12,1.291254);
   f_1S->SetSavedPoint(13,1.294479);
   f_1S->SetSavedPoint(14,1.297705);
   f_1S->SetSavedPoint(15,1.30093);
   f_1S->SetSavedPoint(16,1.304156);
   f_1S->SetSavedPoint(17,1.307381);
   f_1S->SetSavedPoint(18,1.310606);
   f_1S->SetSavedPoint(19,1.313832);
   f_1S->SetSavedPoint(20,1.317057);
   f_1S->SetSavedPoint(21,1.320283);
   f_1S->SetSavedPoint(22,1.323508);
   f_1S->SetSavedPoint(23,1.326733);
   f_1S->SetSavedPoint(24,1.329959);
   f_1S->SetSavedPoint(25,1.333184);
   f_1S->SetSavedPoint(26,1.336409);
   f_1S->SetSavedPoint(27,1.339635);
   f_1S->SetSavedPoint(28,1.34286);
   f_1S->SetSavedPoint(29,1.346086);
   f_1S->SetSavedPoint(30,1.349311);
   f_1S->SetSavedPoint(31,1.352536);
   f_1S->SetSavedPoint(32,1.355762);
   f_1S->SetSavedPoint(33,1.358987);
   f_1S->SetSavedPoint(34,1.362212);
   f_1S->SetSavedPoint(35,1.365438);
   f_1S->SetSavedPoint(36,1.368663);
   f_1S->SetSavedPoint(37,1.371889);
   f_1S->SetSavedPoint(38,1.375114);
   f_1S->SetSavedPoint(39,1.378339);
   f_1S->SetSavedPoint(40,1.381565);
   f_1S->SetSavedPoint(41,1.38479);
   f_1S->SetSavedPoint(42,1.388016);
   f_1S->SetSavedPoint(43,1.391241);
   f_1S->SetSavedPoint(44,1.394466);
   f_1S->SetSavedPoint(45,1.397692);
   f_1S->SetSavedPoint(46,1.400917);
   f_1S->SetSavedPoint(47,1.404142);
   f_1S->SetSavedPoint(48,1.407368);
   f_1S->SetSavedPoint(49,1.410593);
   f_1S->SetSavedPoint(50,1.413819);
   f_1S->SetSavedPoint(51,1.417044);
   f_1S->SetSavedPoint(52,1.420269);
   f_1S->SetSavedPoint(53,1.423495);
   f_1S->SetSavedPoint(54,1.42672);
   f_1S->SetSavedPoint(55,1.429945);
   f_1S->SetSavedPoint(56,1.433171);
   f_1S->SetSavedPoint(57,1.436396);
   f_1S->SetSavedPoint(58,1.439622);
   f_1S->SetSavedPoint(59,1.442847);
   f_1S->SetSavedPoint(60,1.446072);
   f_1S->SetSavedPoint(61,1.449298);
   f_1S->SetSavedPoint(62,1.452523);
   f_1S->SetSavedPoint(63,1.455749);
   f_1S->SetSavedPoint(64,1.458974);
   f_1S->SetSavedPoint(65,1.462199);
   f_1S->SetSavedPoint(66,1.465425);
   f_1S->SetSavedPoint(67,1.46865);
   f_1S->SetSavedPoint(68,1.471875);
   f_1S->SetSavedPoint(69,1.475101);
   f_1S->SetSavedPoint(70,1.478326);
   f_1S->SetSavedPoint(71,1.481552);
   f_1S->SetSavedPoint(72,1.484777);
   f_1S->SetSavedPoint(73,1.488002);
   f_1S->SetSavedPoint(74,1.491228);
   f_1S->SetSavedPoint(75,1.494453);
   f_1S->SetSavedPoint(76,1.497678);
   f_1S->SetSavedPoint(77,1.500904);
   f_1S->SetSavedPoint(78,1.504129);
   f_1S->SetSavedPoint(79,1.507355);
   f_1S->SetSavedPoint(80,1.51058);
   f_1S->SetSavedPoint(81,1.513805);
   f_1S->SetSavedPoint(82,1.517031);
   f_1S->SetSavedPoint(83,1.520256);
   f_1S->SetSavedPoint(84,1.523482);
   f_1S->SetSavedPoint(85,1.526707);
   f_1S->SetSavedPoint(86,1.529932);
   f_1S->SetSavedPoint(87,1.533158);
   f_1S->SetSavedPoint(88,1.536383);
   f_1S->SetSavedPoint(89,1.539608);
   f_1S->SetSavedPoint(90,1.542834);
   f_1S->SetSavedPoint(91,1.546059);
   f_1S->SetSavedPoint(92,1.549285);
   f_1S->SetSavedPoint(93,1.55251);
   f_1S->SetSavedPoint(94,1.555735);
   f_1S->SetSavedPoint(95,1.558961);
   f_1S->SetSavedPoint(96,1.562186);
   f_1S->SetSavedPoint(97,1.565411);
   f_1S->SetSavedPoint(98,1.568637);
   f_1S->SetSavedPoint(99,1.571862);
   f_1S->SetSavedPoint(100,1.575088);
   f_1S->SetSavedPoint(101,0);
   f_1S->SetSavedPoint(102,30);
   f_1S->SetFillColor(19);
   f_1S->SetFillStyle(0);
   f_1S->SetMarkerStyle(20);
   f_1S->SetMarkerSize(1.2);
   f_1S->SetLineColor(2);
   f_1S->SetLineWidth(1);
   f_1S->SetChisquare(8.120602);
   f_1S->SetNDF(15);
   f_1S->GetXaxis()->SetNdivisions(505);
   f_1S->GetXaxis()->SetLabelFont(132);
   f_1S->GetXaxis()->SetLabelOffset(0.015);
   f_1S->GetXaxis()->SetLabelSize(0.05);
   f_1S->GetXaxis()->SetTitleSize(0.06);
   f_1S->GetXaxis()->SetTitleFont(132);
   f_1S->GetYaxis()->SetLabelFont(132);
   f_1S->GetYaxis()->SetLabelSize(0.05);
   f_1S->GetYaxis()->SetTitleSize(0.06);
   f_1S->GetYaxis()->SetTitleFont(42);
   f_1S->SetParameter(0,1.25255);
   f_1S->SetParError(0,0.003836834);
   f_1S->SetParLimits(0,0,0);
   f_1S->SetParameter(1,0.01075127);
   f_1S->SetParError(1,0.0006226852);
   f_1S->SetParLimits(1,0,0);
   f_1S->Draw("same");
   
   TF1 *f_2S = new TF1("*f_2S",0,30,2);
    //The original function : f_2S had originally been created by:
    //TF1 *f_2S = new TF1("f_2S",f_2S,0,30,2);
   f_2S->SetRange(0,30);
   f_2S->SetName("f_2S");
   f_2S->SetTitle("f_2S");
   f_2S->SetSavedPoint(0,1.26476);
   f_2S->SetSavedPoint(1,1.267601);
   f_2S->SetSavedPoint(2,1.270443);
   f_2S->SetSavedPoint(3,1.273285);
   f_2S->SetSavedPoint(4,1.276126);
   f_2S->SetSavedPoint(5,1.278968);
   f_2S->SetSavedPoint(6,1.281809);
   f_2S->SetSavedPoint(7,1.284651);
   f_2S->SetSavedPoint(8,1.287492);
   f_2S->SetSavedPoint(9,1.290334);
   f_2S->SetSavedPoint(10,1.293175);
   f_2S->SetSavedPoint(11,1.296017);
   f_2S->SetSavedPoint(12,1.298858);
   f_2S->SetSavedPoint(13,1.3017);
   f_2S->SetSavedPoint(14,1.304541);
   f_2S->SetSavedPoint(15,1.307383);
   f_2S->SetSavedPoint(16,1.310225);
   f_2S->SetSavedPoint(17,1.313066);
   f_2S->SetSavedPoint(18,1.315908);
   f_2S->SetSavedPoint(19,1.318749);
   f_2S->SetSavedPoint(20,1.321591);
   f_2S->SetSavedPoint(21,1.324432);
   f_2S->SetSavedPoint(22,1.327274);
   f_2S->SetSavedPoint(23,1.330115);
   f_2S->SetSavedPoint(24,1.332957);
   f_2S->SetSavedPoint(25,1.335798);
   f_2S->SetSavedPoint(26,1.33864);
   f_2S->SetSavedPoint(27,1.341481);
   f_2S->SetSavedPoint(28,1.344323);
   f_2S->SetSavedPoint(29,1.347165);
   f_2S->SetSavedPoint(30,1.350006);
   f_2S->SetSavedPoint(31,1.352848);
   f_2S->SetSavedPoint(32,1.355689);
   f_2S->SetSavedPoint(33,1.358531);
   f_2S->SetSavedPoint(34,1.361372);
   f_2S->SetSavedPoint(35,1.364214);
   f_2S->SetSavedPoint(36,1.367055);
   f_2S->SetSavedPoint(37,1.369897);
   f_2S->SetSavedPoint(38,1.372738);
   f_2S->SetSavedPoint(39,1.37558);
   f_2S->SetSavedPoint(40,1.378421);
   f_2S->SetSavedPoint(41,1.381263);
   f_2S->SetSavedPoint(42,1.384104);
   f_2S->SetSavedPoint(43,1.386946);
   f_2S->SetSavedPoint(44,1.389788);
   f_2S->SetSavedPoint(45,1.392629);
   f_2S->SetSavedPoint(46,1.395471);
   f_2S->SetSavedPoint(47,1.398312);
   f_2S->SetSavedPoint(48,1.401154);
   f_2S->SetSavedPoint(49,1.403995);
   f_2S->SetSavedPoint(50,1.406837);
   f_2S->SetSavedPoint(51,1.409678);
   f_2S->SetSavedPoint(52,1.41252);
   f_2S->SetSavedPoint(53,1.415361);
   f_2S->SetSavedPoint(54,1.418203);
   f_2S->SetSavedPoint(55,1.421044);
   f_2S->SetSavedPoint(56,1.423886);
   f_2S->SetSavedPoint(57,1.426728);
   f_2S->SetSavedPoint(58,1.429569);
   f_2S->SetSavedPoint(59,1.432411);
   f_2S->SetSavedPoint(60,1.435252);
   f_2S->SetSavedPoint(61,1.438094);
   f_2S->SetSavedPoint(62,1.440935);
   f_2S->SetSavedPoint(63,1.443777);
   f_2S->SetSavedPoint(64,1.446618);
   f_2S->SetSavedPoint(65,1.44946);
   f_2S->SetSavedPoint(66,1.452301);
   f_2S->SetSavedPoint(67,1.455143);
   f_2S->SetSavedPoint(68,1.457984);
   f_2S->SetSavedPoint(69,1.460826);
   f_2S->SetSavedPoint(70,1.463668);
   f_2S->SetSavedPoint(71,1.466509);
   f_2S->SetSavedPoint(72,1.469351);
   f_2S->SetSavedPoint(73,1.472192);
   f_2S->SetSavedPoint(74,1.475034);
   f_2S->SetSavedPoint(75,1.477875);
   f_2S->SetSavedPoint(76,1.480717);
   f_2S->SetSavedPoint(77,1.483558);
   f_2S->SetSavedPoint(78,1.4864);
   f_2S->SetSavedPoint(79,1.489241);
   f_2S->SetSavedPoint(80,1.492083);
   f_2S->SetSavedPoint(81,1.494924);
   f_2S->SetSavedPoint(82,1.497766);
   f_2S->SetSavedPoint(83,1.500608);
   f_2S->SetSavedPoint(84,1.503449);
   f_2S->SetSavedPoint(85,1.506291);
   f_2S->SetSavedPoint(86,1.509132);
   f_2S->SetSavedPoint(87,1.511974);
   f_2S->SetSavedPoint(88,1.514815);
   f_2S->SetSavedPoint(89,1.517657);
   f_2S->SetSavedPoint(90,1.520498);
   f_2S->SetSavedPoint(91,1.52334);
   f_2S->SetSavedPoint(92,1.526181);
   f_2S->SetSavedPoint(93,1.529023);
   f_2S->SetSavedPoint(94,1.531864);
   f_2S->SetSavedPoint(95,1.534706);
   f_2S->SetSavedPoint(96,1.537548);
   f_2S->SetSavedPoint(97,1.540389);
   f_2S->SetSavedPoint(98,1.543231);
   f_2S->SetSavedPoint(99,1.546072);
   f_2S->SetSavedPoint(100,1.548914);
   f_2S->SetSavedPoint(101,0);
   f_2S->SetSavedPoint(102,30);
   f_2S->SetFillColor(19);
   f_2S->SetFillStyle(0);
   f_2S->SetMarkerStyle(20);
   f_2S->SetMarkerSize(1.2);
   f_2S->SetLineColor(4);
   f_2S->SetLineWidth(1);
   f_2S->SetLineStyle(2);
   f_2S->SetChisquare(14.04773);
   f_2S->SetNDF(15);
   f_2S->GetXaxis()->SetNdivisions(505);
   f_2S->GetXaxis()->SetLabelFont(132);
   f_2S->GetXaxis()->SetLabelOffset(0.015);
   f_2S->GetXaxis()->SetLabelSize(0.05);
   f_2S->GetXaxis()->SetTitleSize(0.06);
   f_2S->GetXaxis()->SetTitleFont(132);
   f_2S->GetYaxis()->SetLabelFont(132);
   f_2S->GetYaxis()->SetLabelSize(0.05);
   f_2S->GetYaxis()->SetTitleSize(0.06);
   f_2S->GetYaxis()->SetTitleFont(42);
   f_2S->SetParameter(0,1.26476);
   f_2S->SetParError(0,0.008407512);
   f_2S->SetParLimits(0,0,0);
   f_2S->SetParameter(1,0.009471792);
   f_2S->SetParError(1,0.001194616);
   f_2S->SetParLimits(1,0,0);
   f_2S->Draw("same");
   
   TF1 *f_3S = new TF1("*f_3S",0,30,2);
    //The original function : f_3S had originally been created by:
    //TF1 *f_3S = new TF1("f_3S",f_3S,0,30,2);
   f_3S->SetRange(0,30);
   f_3S->SetName("f_3S");
   f_3S->SetTitle("f_3S");
   f_3S->SetSavedPoint(0,1.19547);
   f_3S->SetSavedPoint(1,1.19841);
   f_3S->SetSavedPoint(2,1.201349);
   f_3S->SetSavedPoint(3,1.204289);
   f_3S->SetSavedPoint(4,1.207229);
   f_3S->SetSavedPoint(5,1.210169);
   f_3S->SetSavedPoint(6,1.213109);
   f_3S->SetSavedPoint(7,1.216049);
   f_3S->SetSavedPoint(8,1.218988);
   f_3S->SetSavedPoint(9,1.221928);
   f_3S->SetSavedPoint(10,1.224868);
   f_3S->SetSavedPoint(11,1.227808);
   f_3S->SetSavedPoint(12,1.230748);
   f_3S->SetSavedPoint(13,1.233688);
   f_3S->SetSavedPoint(14,1.236627);
   f_3S->SetSavedPoint(15,1.239567);
   f_3S->SetSavedPoint(16,1.242507);
   f_3S->SetSavedPoint(17,1.245447);
   f_3S->SetSavedPoint(18,1.248387);
   f_3S->SetSavedPoint(19,1.251327);
   f_3S->SetSavedPoint(20,1.254267);
   f_3S->SetSavedPoint(21,1.257206);
   f_3S->SetSavedPoint(22,1.260146);
   f_3S->SetSavedPoint(23,1.263086);
   f_3S->SetSavedPoint(24,1.266026);
   f_3S->SetSavedPoint(25,1.268966);
   f_3S->SetSavedPoint(26,1.271906);
   f_3S->SetSavedPoint(27,1.274845);
   f_3S->SetSavedPoint(28,1.277785);
   f_3S->SetSavedPoint(29,1.280725);
   f_3S->SetSavedPoint(30,1.283665);
   f_3S->SetSavedPoint(31,1.286605);
   f_3S->SetSavedPoint(32,1.289545);
   f_3S->SetSavedPoint(33,1.292484);
   f_3S->SetSavedPoint(34,1.295424);
   f_3S->SetSavedPoint(35,1.298364);
   f_3S->SetSavedPoint(36,1.301304);
   f_3S->SetSavedPoint(37,1.304244);
   f_3S->SetSavedPoint(38,1.307184);
   f_3S->SetSavedPoint(39,1.310124);
   f_3S->SetSavedPoint(40,1.313063);
   f_3S->SetSavedPoint(41,1.316003);
   f_3S->SetSavedPoint(42,1.318943);
   f_3S->SetSavedPoint(43,1.321883);
   f_3S->SetSavedPoint(44,1.324823);
   f_3S->SetSavedPoint(45,1.327763);
   f_3S->SetSavedPoint(46,1.330702);
   f_3S->SetSavedPoint(47,1.333642);
   f_3S->SetSavedPoint(48,1.336582);
   f_3S->SetSavedPoint(49,1.339522);
   f_3S->SetSavedPoint(50,1.342462);
   f_3S->SetSavedPoint(51,1.345402);
   f_3S->SetSavedPoint(52,1.348341);
   f_3S->SetSavedPoint(53,1.351281);
   f_3S->SetSavedPoint(54,1.354221);
   f_3S->SetSavedPoint(55,1.357161);
   f_3S->SetSavedPoint(56,1.360101);
   f_3S->SetSavedPoint(57,1.363041);
   f_3S->SetSavedPoint(58,1.365981);
   f_3S->SetSavedPoint(59,1.36892);
   f_3S->SetSavedPoint(60,1.37186);
   f_3S->SetSavedPoint(61,1.3748);
   f_3S->SetSavedPoint(62,1.37774);
   f_3S->SetSavedPoint(63,1.38068);
   f_3S->SetSavedPoint(64,1.38362);
   f_3S->SetSavedPoint(65,1.386559);
   f_3S->SetSavedPoint(66,1.389499);
   f_3S->SetSavedPoint(67,1.392439);
   f_3S->SetSavedPoint(68,1.395379);
   f_3S->SetSavedPoint(69,1.398319);
   f_3S->SetSavedPoint(70,1.401259);
   f_3S->SetSavedPoint(71,1.404198);
   f_3S->SetSavedPoint(72,1.407138);
   f_3S->SetSavedPoint(73,1.410078);
   f_3S->SetSavedPoint(74,1.413018);
   f_3S->SetSavedPoint(75,1.415958);
   f_3S->SetSavedPoint(76,1.418898);
   f_3S->SetSavedPoint(77,1.421838);
   f_3S->SetSavedPoint(78,1.424777);
   f_3S->SetSavedPoint(79,1.427717);
   f_3S->SetSavedPoint(80,1.430657);
   f_3S->SetSavedPoint(81,1.433597);
   f_3S->SetSavedPoint(82,1.436537);
   f_3S->SetSavedPoint(83,1.439477);
   f_3S->SetSavedPoint(84,1.442416);
   f_3S->SetSavedPoint(85,1.445356);
   f_3S->SetSavedPoint(86,1.448296);
   f_3S->SetSavedPoint(87,1.451236);
   f_3S->SetSavedPoint(88,1.454176);
   f_3S->SetSavedPoint(89,1.457116);
   f_3S->SetSavedPoint(90,1.460055);
   f_3S->SetSavedPoint(91,1.462995);
   f_3S->SetSavedPoint(92,1.465935);
   f_3S->SetSavedPoint(93,1.468875);
   f_3S->SetSavedPoint(94,1.471815);
   f_3S->SetSavedPoint(95,1.474755);
   f_3S->SetSavedPoint(96,1.477695);
   f_3S->SetSavedPoint(97,1.480634);
   f_3S->SetSavedPoint(98,1.483574);
   f_3S->SetSavedPoint(99,1.486514);
   f_3S->SetSavedPoint(100,1.489454);
   f_3S->SetSavedPoint(101,0);
   f_3S->SetSavedPoint(102,30);
   f_3S->SetFillColor(19);
   f_3S->SetFillStyle(0);
   f_3S->SetMarkerStyle(20);
   f_3S->SetMarkerSize(1.2);
   f_3S->SetLineColor(8);
   f_3S->SetLineWidth(1);
   f_3S->SetLineStyle(11);
   f_3S->SetChisquare(16.53424);
   f_3S->SetNDF(15);
   f_3S->GetXaxis()->SetNdivisions(505);
   f_3S->GetXaxis()->SetLabelFont(132);
   f_3S->GetXaxis()->SetLabelOffset(0.015);
   f_3S->GetXaxis()->SetLabelSize(0.05);
   f_3S->GetXaxis()->SetTitleSize(0.06);
   f_3S->GetXaxis()->SetTitleFont(132);
   f_3S->GetYaxis()->SetLabelFont(132);
   f_3S->GetYaxis()->SetLabelSize(0.05);
   f_3S->GetYaxis()->SetTitleSize(0.06);
   f_3S->GetYaxis()->SetTitleFont(42);
   f_3S->SetParameter(0,1.19547);
   f_3S->SetParError(0,0.0123044);
   f_3S->SetParLimits(0,0,0);
   f_3S->SetParameter(1,0.009799473);
   f_3S->SetParError(1,0.001562844);
   f_3S->SetParLimits(1,0,0);
   f_3S->Draw("same");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(17);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.3,1.261974);
   grae->SetPointError(0,0.3,0.7,0.03355776,0.03355776);
   grae->SetPoint(1,1.3,1.304981);
   grae->SetPointError(1,0.3,0.7,0.028636,0.028636);
   grae->SetPoint(2,2.3,1.280417);
   grae->SetPointError(2,0.3,0.7,0.02700596,0.02700596);
   grae->SetPoint(3,3.3,1.294822);
   grae->SetPointError(3,0.3,0.7,0.02710523,0.02710523);
   grae->SetPoint(4,4.3,1.287298);
   grae->SetPointError(4,0.3,0.7,0.02720198,0.02720198);
   grae->SetPoint(5,5.3,1.321636);
   grae->SetPointError(5,0.3,0.7,0.02855243,0.02855243);
   grae->SetPoint(6,6.3,1.336702);
   grae->SetPointError(6,0.3,0.7,0.02961668,0.02961668);
   grae->SetPoint(7,7.3,1.342523);
   grae->SetPointError(7,0.3,0.7,0.0308999,0.0308999);
   grae->SetPoint(8,8.3,1.333904);
   grae->SetPointError(8,0.3,0.7,0.03202918,0.03202918);
   grae->SetPoint(9,9.3,1.350237);
   grae->SetPointError(9,0.3,0.7,0.03442881,0.03442881);
   grae->SetPoint(10,10.3,1.400385);
   grae->SetPointError(10,0.3,0.7,0.03847228,0.03847228);
   grae->SetPoint(11,11.3,1.385473);
   grae->SetPointError(11,0.3,0.7,0.04153178,0.04153178);
   grae->SetPoint(12,12.3,1.432497);
   grae->SetPointError(12,0.3,0.7,0.04653806,0.04653806);
   grae->SetPoint(13,13.8,1.340468);
   grae->SetPointError(13,0.8,1.2,0.039486,0.039486);
   grae->SetPoint(14,17.3,1.430044);
   grae->SetPointError(14,2.3,2.7,0.04104692,0.04104692);
   grae->SetPoint(15,22.3,1.524541);
   grae->SetPointError(15,2.3,2.7,0.06396358,0.06396358);
   grae->SetPoint(16,27.3,1.468808);
   grae->SetPointError(16,2.3,2.7,0.09904762,0.09904762);
   
   TH1F *Graph_Graph57 = new TH1F("Graph_Graph57","Graph",100,0,33);
   Graph_Graph57->SetMinimum(1.192408);
   Graph_Graph57->SetMaximum(1.624513);
   Graph_Graph57->SetDirectory(0);
   Graph_Graph57->SetStats(0);
   Graph_Graph57->SetMarkerStyle(20);
   Graph_Graph57->SetMarkerSize(1.2);
   Graph_Graph57->GetXaxis()->SetNdivisions(505);
   Graph_Graph57->GetXaxis()->SetLabelFont(132);
   Graph_Graph57->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph57->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph57->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetXaxis()->SetTitleFont(132);
   Graph_Graph57->GetYaxis()->SetLabelFont(132);
   Graph_Graph57->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph57->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetYaxis()->SetTitleFont(42);
   Graph_Graph57->GetZaxis()->SetLabelFont(132);
   Graph_Graph57->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph57->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph57->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph57);
   
   grae->Draw("e1p");
   
   TGraphErrors *gre = new TGraphErrors(17);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2.4);
   gre->SetPoint(0,0.5,1.253863);
   gre->SetPointError(0,0.5,0.04738739);
   gre->SetPoint(1,1.5,1.185434);
   gre->SetPointError(1,0.5,0.03252959);
   gre->SetPoint(2,2.5,1.186473);
   gre->SetPointError(2,0.5,0.03000017);
   gre->SetPoint(3,3.5,1.23172);
   gre->SetPointError(3,0.5,0.03053313);
   gre->SetPoint(4,4.5,1.270839);
   gre->SetPointError(4,0.5,0.03185623);
   gre->SetPoint(5,5.5,1.244333);
   gre->SetPointError(5,0.5,0.0318563);
   gre->SetPoint(6,6.5,1.23395);
   gre->SetPointError(6,0.5,0.0323288);
   gre->SetPoint(7,7.5,1.304056);
   gre->SetPointError(7,0.5,0.03606228);
   gre->SetPoint(8,8.5,1.292022);
   gre->SetPointError(8,0.5,0.03771786);
   gre->SetPoint(9,9.5,1.292786);
   gre->SetPointError(9,0.5,0.04019057);
   gre->SetPoint(10,10.5,1.334827);
   gre->SetPointError(10,0.5,0.04500079);
   gre->SetPoint(11,11.5,1.28695);
   gre->SetPointError(11,0.5,0.04672354);
   gre->SetPoint(12,12.5,1.386476);
   gre->SetPointError(12,0.5,0.0554286);
   gre->SetPoint(13,14,1.350439);
   gre->SetPointError(13,1,0.04749568);
   gre->SetPoint(14,17.5,1.337423);
   gre->SetPointError(14,2.5,0.04481153);
   gre->SetPoint(15,22.5,1.329867);
   gre->SetPointError(15,2.5,0.06500676);
   gre->SetPoint(16,27.5,1.486333);
   gre->SetPointError(16,2.5,0.1220491);
   
   TH1F *Graph_Graph14 = new TH1F("Graph_Graph14","Graph",100,0,33);
   Graph_Graph14->SetMinimum(1.107357);
   Graph_Graph14->SetMaximum(1.653929);
   Graph_Graph14->SetDirectory(0);
   Graph_Graph14->SetStats(0);
   Graph_Graph14->SetMarkerStyle(20);
   Graph_Graph14->SetMarkerSize(1.2);
   Graph_Graph14->GetXaxis()->SetNdivisions(505);
   Graph_Graph14->GetXaxis()->SetLabelFont(132);
   Graph_Graph14->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph14->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetXaxis()->SetTitleFont(132);
   Graph_Graph14->GetYaxis()->SetLabelFont(132);
   Graph_Graph14->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetYaxis()->SetTitleFont(42);
   Graph_Graph14->GetZaxis()->SetLabelFont(132);
   Graph_Graph14->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph14->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph14->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph14);
   
   gre->Draw("e1p");
   
   grae = new TGraphAsymmErrors(17);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,0.7,1.270681);
   grae->SetPointError(0,0.7,0.3,0.02536022,0.02536022);
   grae->SetPoint(1,1.7,1.267819);
   grae->SetPointError(1,0.7,0.3,0.02403004,0.02403004);
   grae->SetPoint(2,2.7,1.279972);
   grae->SetPointError(2,0.7,0.3,0.02407058,0.02407058);
   grae->SetPoint(3,3.7,1.288664);
   grae->SetPointError(3,0.7,0.3,0.02423568,0.02423568);
   grae->SetPoint(4,4.7,1.299626);
   grae->SetPointError(4,0.7,0.3,0.02453793,0.02453793);
   grae->SetPoint(5,5.7,1.31442);
   grae->SetPointError(5,0.7,0.3,0.02498607,0.02498607);
   grae->SetPoint(6,6.7,1.311659);
   grae->SetPointError(6,0.7,0.3,0.02518599,0.02518599);
   grae->SetPoint(7,7.7,1.334754);
   grae->SetPointError(7,0.7,0.3,0.02600904,0.02600904);
   grae->SetPoint(8,8.7,1.35404);
   grae->SetPointError(8,0.7,0.3,0.02691191,0.02691191);
   grae->SetPoint(9,9.7,1.354396);
   grae->SetPointError(9,0.7,0.3,0.02762686,0.02762686);
   grae->SetPoint(10,10.7,1.361638);
   grae->SetPointError(10,0.7,0.3,0.02876458,0.02876458);
   grae->SetPoint(11,11.7,1.372275);
   grae->SetPointError(11,0.7,0.3,0.03027425,0.03027425);
   grae->SetPoint(12,12.7,1.375335);
   grae->SetPointError(12,0.7,0.3,0.03223966,0.03223966);
   grae->SetPoint(13,14.2,1.387876);
   grae->SetPointError(13,1.2,0.8,0.03109767,0.03109767);
   grae->SetPoint(14,17.7,1.467917);
   grae->SetPointError(14,2.7,2.3,0.0331226,0.0331226);
   grae->SetPoint(15,22.7,1.501269);
   grae->SetPointError(15,2.7,2.3,0.04482543,0.04482543);
   grae->SetPoint(16,27.7,1.578322);
   grae->SetPointError(16,2.7,2.3,0.07339605,0.07339605);
   
   TH1F *Graph_Graph58 = new TH1F("Graph_Graph58","Graph",100,0,33);
   Graph_Graph58->SetMinimum(1.202996);
   Graph_Graph58->SetMaximum(1.692511);
   Graph_Graph58->SetDirectory(0);
   Graph_Graph58->SetStats(0);
   Graph_Graph58->SetMarkerStyle(20);
   Graph_Graph58->SetMarkerSize(1.2);
   Graph_Graph58->GetXaxis()->SetNdivisions(505);
   Graph_Graph58->GetXaxis()->SetLabelFont(132);
   Graph_Graph58->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph58->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph58->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetXaxis()->SetTitleFont(132);
   Graph_Graph58->GetYaxis()->SetLabelFont(132);
   Graph_Graph58->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph58->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetYaxis()->SetTitleFont(42);
   Graph_Graph58->GetZaxis()->SetLabelFont(132);
   Graph_Graph58->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph58->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph58->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph58);
   
   grae->Draw("e1p");
   TLine *line = new TLine(10,1.203432,30,1.286543);
   line->SetLineWidth(3);
   line->Draw();
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig5b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 13:42:11 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",11,59,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.567901,0.7974684,4.654321,2.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1D *h_2430 = new TH1D("h_2430","",5,2,4.5);
   h_2430->SetMinimum(1);
   h_2430->SetMaximum(2);
   h_2430->SetStats(0);
   h_2430->SetLineColor(2);
   h_2430->SetMarkerColor(2);
   h_2430->SetMarkerStyle(20);
   h_2430->SetMarkerSize(1.2);
   h_2430->GetXaxis()->SetNdivisions(505);
   h_2430->GetXaxis()->SetLabelFont(132);
   h_2430->GetXaxis()->SetLabelOffset(0.015);
   h_2430->GetXaxis()->SetLabelSize(0.05);
   h_2430->GetXaxis()->SetTitleSize(0.06);
   h_2430->GetXaxis()->SetTitleFont(132);
   h_2430->GetYaxis()->SetLabelFont(132);
   h_2430->GetYaxis()->SetLabelSize(0.05);
   h_2430->GetYaxis()->SetTitleSize(0.06);
   h_2430->GetYaxis()->SetTitleFont(42);
   h_2430->GetZaxis()->SetLabelFont(132);
   h_2430->GetZaxis()->SetLabelSize(0.05);
   h_2430->GetZaxis()->SetTitleSize(0.06);
   h_2430->GetZaxis()->SetTitleFont(42);
   h_2430->Draw("");
   
   TF1 *f_1030 = new TF1("*f_1030",2,4.5,3);
    //The original function : f_1030 had originally been created by:
    //TF1 *f_1030 = new TF1("f_1030",f_1030,2,4.5,3);
   f_1030->SetRange(2,4.5);
   f_1030->SetName("f_1030");
   f_1030->SetTitle("f_1030");
   f_1030->SetNpx(1000);
   f_1030->SetSavedPoint(0,1.181071);
   f_1030->SetSavedPoint(1,1.181071);
   f_1030->SetSavedPoint(2,1.181071);
   f_1030->SetSavedPoint(3,1.181071);
   f_1030->SetSavedPoint(4,1.181071);
   f_1030->SetSavedPoint(5,1.181071);
   f_1030->SetSavedPoint(6,1.181116);
   f_1030->SetSavedPoint(7,1.181161);
   f_1030->SetSavedPoint(8,1.181206);
   f_1030->SetSavedPoint(9,1.181252);
   f_1030->SetSavedPoint(10,1.181297);
   f_1030->SetSavedPoint(11,1.181342);
   f_1030->SetSavedPoint(12,1.181388);
   f_1030->SetSavedPoint(13,1.181433);
   f_1030->SetSavedPoint(14,1.181478);
   f_1030->SetSavedPoint(15,1.181523);
   f_1030->SetSavedPoint(16,1.18157);
   f_1030->SetSavedPoint(17,1.181617);
   f_1030->SetSavedPoint(18,1.181664);
   f_1030->SetSavedPoint(19,1.18171);
   f_1030->SetSavedPoint(20,1.181757);
   f_1030->SetSavedPoint(21,1.181804);
   f_1030->SetSavedPoint(22,1.181851);
   f_1030->SetSavedPoint(23,1.181898);
   f_1030->SetSavedPoint(24,1.181944);
   f_1030->SetSavedPoint(25,1.181991);
   f_1030->SetSavedPoint(26,1.18204);
   f_1030->SetSavedPoint(27,1.182088);
   f_1030->SetSavedPoint(28,1.182136);
   f_1030->SetSavedPoint(29,1.182185);
   f_1030->SetSavedPoint(30,1.182233);
   f_1030->SetSavedPoint(31,1.182281);
   f_1030->SetSavedPoint(32,1.18233);
   f_1030->SetSavedPoint(33,1.182378);
   f_1030->SetSavedPoint(34,1.182426);
   f_1030->SetSavedPoint(35,1.182475);
   f_1030->SetSavedPoint(36,1.182525);
   f_1030->SetSavedPoint(37,1.182574);
   f_1030->SetSavedPoint(38,1.182624);
   f_1030->SetSavedPoint(39,1.182674);
   f_1030->SetSavedPoint(40,1.182724);
   f_1030->SetSavedPoint(41,1.182774);
   f_1030->SetSavedPoint(42,1.182824);
   f_1030->SetSavedPoint(43,1.182874);
   f_1030->SetSavedPoint(44,1.182924);
   f_1030->SetSavedPoint(45,1.182974);
   f_1030->SetSavedPoint(46,1.183026);
   f_1030->SetSavedPoint(47,1.183077);
   f_1030->SetSavedPoint(48,1.183129);
   f_1030->SetSavedPoint(49,1.18318);
   f_1030->SetSavedPoint(50,1.183232);
   f_1030->SetSavedPoint(51,1.183283);
   f_1030->SetSavedPoint(52,1.183335);
   f_1030->SetSavedPoint(53,1.183387);
   f_1030->SetSavedPoint(54,1.183438);
   f_1030->SetSavedPoint(55,1.18349);
   f_1030->SetSavedPoint(56,1.183543);
   f_1030->SetSavedPoint(57,1.183596);
   f_1030->SetSavedPoint(58,1.18365);
   f_1030->SetSavedPoint(59,1.183703);
   f_1030->SetSavedPoint(60,1.183756);
   f_1030->SetSavedPoint(61,1.18381);
   f_1030->SetSavedPoint(62,1.183863);
   f_1030->SetSavedPoint(63,1.183916);
   f_1030->SetSavedPoint(64,1.183969);
   f_1030->SetSavedPoint(65,1.184023);
   f_1030->SetSavedPoint(66,1.184078);
   f_1030->SetSavedPoint(67,1.184133);
   f_1030->SetSavedPoint(68,1.184188);
   f_1030->SetSavedPoint(69,1.184243);
   f_1030->SetSavedPoint(70,1.184298);
   f_1030->SetSavedPoint(71,1.184353);
   f_1030->SetSavedPoint(72,1.184408);
   f_1030->SetSavedPoint(73,1.184463);
   f_1030->SetSavedPoint(74,1.184518);
   f_1030->SetSavedPoint(75,1.184573);
   f_1030->SetSavedPoint(76,1.18463);
   f_1030->SetSavedPoint(77,1.184687);
   f_1030->SetSavedPoint(78,1.184743);
   f_1030->SetSavedPoint(79,1.1848);
   f_1030->SetSavedPoint(80,1.184857);
   f_1030->SetSavedPoint(81,1.184914);
   f_1030->SetSavedPoint(82,1.184971);
   f_1030->SetSavedPoint(83,1.185028);
   f_1030->SetSavedPoint(84,1.185084);
   f_1030->SetSavedPoint(85,1.185141);
   f_1030->SetSavedPoint(86,1.1852);
   f_1030->SetSavedPoint(87,1.185259);
   f_1030->SetSavedPoint(88,1.185317);
   f_1030->SetSavedPoint(89,1.185376);
   f_1030->SetSavedPoint(90,1.185435);
   f_1030->SetSavedPoint(91,1.185494);
   f_1030->SetSavedPoint(92,1.185552);
   f_1030->SetSavedPoint(93,1.185611);
   f_1030->SetSavedPoint(94,1.18567);
   f_1030->SetSavedPoint(95,1.185728);
   f_1030->SetSavedPoint(96,1.185789);
   f_1030->SetSavedPoint(97,1.18585);
   f_1030->SetSavedPoint(98,1.18591);
   f_1030->SetSavedPoint(99,1.185971);
   f_1030->SetSavedPoint(100,1.186031);
   f_1030->SetSavedPoint(101,1.186092);
   f_1030->SetSavedPoint(102,1.186153);
   f_1030->SetSavedPoint(103,1.186213);
   f_1030->SetSavedPoint(104,1.186274);
   f_1030->SetSavedPoint(105,1.186334);
   f_1030->SetSavedPoint(106,1.186397);
   f_1030->SetSavedPoint(107,1.18646);
   f_1030->SetSavedPoint(108,1.186522);
   f_1030->SetSavedPoint(109,1.186585);
   f_1030->SetSavedPoint(110,1.186647);
   f_1030->SetSavedPoint(111,1.18671);
   f_1030->SetSavedPoint(112,1.186773);
   f_1030->SetSavedPoint(113,1.186835);
   f_1030->SetSavedPoint(114,1.186898);
   f_1030->SetSavedPoint(115,1.18696);
   f_1030->SetSavedPoint(116,1.187025);
   f_1030->SetSavedPoint(117,1.18709);
   f_1030->SetSavedPoint(118,1.187154);
   f_1030->SetSavedPoint(119,1.187219);
   f_1030->SetSavedPoint(120,1.187284);
   f_1030->SetSavedPoint(121,1.187348);
   f_1030->SetSavedPoint(122,1.187413);
   f_1030->SetSavedPoint(123,1.187478);
   f_1030->SetSavedPoint(124,1.187542);
   f_1030->SetSavedPoint(125,1.187607);
   f_1030->SetSavedPoint(126,1.187674);
   f_1030->SetSavedPoint(127,1.18774);
   f_1030->SetSavedPoint(128,1.187807);
   f_1030->SetSavedPoint(129,1.187874);
   f_1030->SetSavedPoint(130,1.187941);
   f_1030->SetSavedPoint(131,1.188007);
   f_1030->SetSavedPoint(132,1.188074);
   f_1030->SetSavedPoint(133,1.188141);
   f_1030->SetSavedPoint(134,1.188208);
   f_1030->SetSavedPoint(135,1.188274);
   f_1030->SetSavedPoint(136,1.188343);
   f_1030->SetSavedPoint(137,1.188412);
   f_1030->SetSavedPoint(138,1.188481);
   f_1030->SetSavedPoint(139,1.18855);
   f_1030->SetSavedPoint(140,1.188619);
   f_1030->SetSavedPoint(141,1.188688);
   f_1030->SetSavedPoint(142,1.188757);
   f_1030->SetSavedPoint(143,1.188826);
   f_1030->SetSavedPoint(144,1.188895);
   f_1030->SetSavedPoint(145,1.188964);
   f_1030->SetSavedPoint(146,1.189035);
   f_1030->SetSavedPoint(147,1.189106);
   f_1030->SetSavedPoint(148,1.189177);
   f_1030->SetSavedPoint(149,1.189248);
   f_1030->SetSavedPoint(150,1.189319);
   f_1030->SetSavedPoint(151,1.189391);
   f_1030->SetSavedPoint(152,1.189462);
   f_1030->SetSavedPoint(153,1.189533);
   f_1030->SetSavedPoint(154,1.189604);
   f_1030->SetSavedPoint(155,1.189675);
   f_1030->SetSavedPoint(156,1.189749);
   f_1030->SetSavedPoint(157,1.189822);
   f_1030->SetSavedPoint(158,1.189896);
   f_1030->SetSavedPoint(159,1.189969);
   f_1030->SetSavedPoint(160,1.190043);
   f_1030->SetSavedPoint(161,1.190116);
   f_1030->SetSavedPoint(162,1.19019);
   f_1030->SetSavedPoint(163,1.190263);
   f_1030->SetSavedPoint(164,1.190337);
   f_1030->SetSavedPoint(165,1.19041);
   f_1030->SetSavedPoint(166,1.190486);
   f_1030->SetSavedPoint(167,1.190562);
   f_1030->SetSavedPoint(168,1.190638);
   f_1030->SetSavedPoint(169,1.190714);
   f_1030->SetSavedPoint(170,1.19079);
   f_1030->SetSavedPoint(171,1.190866);
   f_1030->SetSavedPoint(172,1.190942);
   f_1030->SetSavedPoint(173,1.191017);
   f_1030->SetSavedPoint(174,1.191093);
   f_1030->SetSavedPoint(175,1.191169);
   f_1030->SetSavedPoint(176,1.191248);
   f_1030->SetSavedPoint(177,1.191326);
   f_1030->SetSavedPoint(178,1.191404);
   f_1030->SetSavedPoint(179,1.191483);
   f_1030->SetSavedPoint(180,1.191561);
   f_1030->SetSavedPoint(181,1.191639);
   f_1030->SetSavedPoint(182,1.191718);
   f_1030->SetSavedPoint(183,1.191796);
   f_1030->SetSavedPoint(184,1.191875);
   f_1030->SetSavedPoint(185,1.191953);
   f_1030->SetSavedPoint(186,1.192034);
   f_1030->SetSavedPoint(187,1.192115);
   f_1030->SetSavedPoint(188,1.192196);
   f_1030->SetSavedPoint(189,1.192277);
   f_1030->SetSavedPoint(190,1.192358);
   f_1030->SetSavedPoint(191,1.192439);
   f_1030->SetSavedPoint(192,1.192519);
   f_1030->SetSavedPoint(193,1.1926);
   f_1030->SetSavedPoint(194,1.192681);
   f_1030->SetSavedPoint(195,1.192762);
   f_1030->SetSavedPoint(196,1.192846);
   f_1030->SetSavedPoint(197,1.192929);
   f_1030->SetSavedPoint(198,1.193013);
   f_1030->SetSavedPoint(199,1.193097);
   f_1030->SetSavedPoint(200,1.19318);
   f_1030->SetSavedPoint(201,1.193264);
   f_1030->SetSavedPoint(202,1.193347);
   f_1030->SetSavedPoint(203,1.193431);
   f_1030->SetSavedPoint(204,1.193514);
   f_1030->SetSavedPoint(205,1.193598);
   f_1030->SetSavedPoint(206,1.193684);
   f_1030->SetSavedPoint(207,1.193771);
   f_1030->SetSavedPoint(208,1.193857);
   f_1030->SetSavedPoint(209,1.193943);
   f_1030->SetSavedPoint(210,1.19403);
   f_1030->SetSavedPoint(211,1.194116);
   f_1030->SetSavedPoint(212,1.194202);
   f_1030->SetSavedPoint(213,1.194289);
   f_1030->SetSavedPoint(214,1.194375);
   f_1030->SetSavedPoint(215,1.194461);
   f_1030->SetSavedPoint(216,1.19455);
   f_1030->SetSavedPoint(217,1.19464);
   f_1030->SetSavedPoint(218,1.194729);
   f_1030->SetSavedPoint(219,1.194818);
   f_1030->SetSavedPoint(220,1.194907);
   f_1030->SetSavedPoint(221,1.194996);
   f_1030->SetSavedPoint(222,1.195085);
   f_1030->SetSavedPoint(223,1.195174);
   f_1030->SetSavedPoint(224,1.195264);
   f_1030->SetSavedPoint(225,1.195353);
   f_1030->SetSavedPoint(226,1.195445);
   f_1030->SetSavedPoint(227,1.195537);
   f_1030->SetSavedPoint(228,1.195629);
   f_1030->SetSavedPoint(229,1.195721);
   f_1030->SetSavedPoint(230,1.195813);
   f_1030->SetSavedPoint(231,1.195905);
   f_1030->SetSavedPoint(232,1.195997);
   f_1030->SetSavedPoint(233,1.196089);
   f_1030->SetSavedPoint(234,1.196181);
   f_1030->SetSavedPoint(235,1.196274);
   f_1030->SetSavedPoint(236,1.196369);
   f_1030->SetSavedPoint(237,1.196464);
   f_1030->SetSavedPoint(238,1.196559);
   f_1030->SetSavedPoint(239,1.196654);
   f_1030->SetSavedPoint(240,1.196749);
   f_1030->SetSavedPoint(241,1.196844);
   f_1030->SetSavedPoint(242,1.196939);
   f_1030->SetSavedPoint(243,1.197035);
   f_1030->SetSavedPoint(244,1.19713);
   f_1030->SetSavedPoint(245,1.197225);
   f_1030->SetSavedPoint(246,1.197323);
   f_1030->SetSavedPoint(247,1.197421);
   f_1030->SetSavedPoint(248,1.19752);
   f_1030->SetSavedPoint(249,1.197618);
   f_1030->SetSavedPoint(250,1.197716);
   f_1030->SetSavedPoint(251,1.197814);
   f_1030->SetSavedPoint(252,1.197913);
   f_1030->SetSavedPoint(253,1.198011);
   f_1030->SetSavedPoint(254,1.198109);
   f_1030->SetSavedPoint(255,1.198207);
   f_1030->SetSavedPoint(256,1.198309);
   f_1030->SetSavedPoint(257,1.19841);
   f_1030->SetSavedPoint(258,1.198512);
   f_1030->SetSavedPoint(259,1.198613);
   f_1030->SetSavedPoint(260,1.198715);
   f_1030->SetSavedPoint(261,1.198816);
   f_1030->SetSavedPoint(262,1.198918);
   f_1030->SetSavedPoint(263,1.19902);
   f_1030->SetSavedPoint(264,1.199121);
   f_1030->SetSavedPoint(265,1.199223);
   f_1030->SetSavedPoint(266,1.199327);
   f_1030->SetSavedPoint(267,1.199432);
   f_1030->SetSavedPoint(268,1.199537);
   f_1030->SetSavedPoint(269,1.199642);
   f_1030->SetSavedPoint(270,1.199747);
   f_1030->SetSavedPoint(271,1.199852);
   f_1030->SetSavedPoint(272,1.199957);
   f_1030->SetSavedPoint(273,1.200062);
   f_1030->SetSavedPoint(274,1.200167);
   f_1030->SetSavedPoint(275,1.200271);
   f_1030->SetSavedPoint(276,1.20038);
   f_1030->SetSavedPoint(277,1.200488);
   f_1030->SetSavedPoint(278,1.200597);
   f_1030->SetSavedPoint(279,1.200705);
   f_1030->SetSavedPoint(280,1.200813);
   f_1030->SetSavedPoint(281,1.200922);
   f_1030->SetSavedPoint(282,1.20103);
   f_1030->SetSavedPoint(283,1.201139);
   f_1030->SetSavedPoint(284,1.201247);
   f_1030->SetSavedPoint(285,1.201355);
   f_1030->SetSavedPoint(286,1.201467);
   f_1030->SetSavedPoint(287,1.201579);
   f_1030->SetSavedPoint(288,1.201692);
   f_1030->SetSavedPoint(289,1.201804);
   f_1030->SetSavedPoint(290,1.201916);
   f_1030->SetSavedPoint(291,1.202028);
   f_1030->SetSavedPoint(292,1.20214);
   f_1030->SetSavedPoint(293,1.202252);
   f_1030->SetSavedPoint(294,1.202364);
   f_1030->SetSavedPoint(295,1.202476);
   f_1030->SetSavedPoint(296,1.202591);
   f_1030->SetSavedPoint(297,1.202707);
   f_1030->SetSavedPoint(298,1.202823);
   f_1030->SetSavedPoint(299,1.202939);
   f_1030->SetSavedPoint(300,1.203055);
   f_1030->SetSavedPoint(301,1.20317);
   f_1030->SetSavedPoint(302,1.203286);
   f_1030->SetSavedPoint(303,1.203402);
   f_1030->SetSavedPoint(304,1.203518);
   f_1030->SetSavedPoint(305,1.203634);
   f_1030->SetSavedPoint(306,1.203753);
   f_1030->SetSavedPoint(307,1.203873);
   f_1030->SetSavedPoint(308,1.203993);
   f_1030->SetSavedPoint(309,1.204112);
   f_1030->SetSavedPoint(310,1.204232);
   f_1030->SetSavedPoint(311,1.204352);
   f_1030->SetSavedPoint(312,1.204471);
   f_1030->SetSavedPoint(313,1.204591);
   f_1030->SetSavedPoint(314,1.204711);
   f_1030->SetSavedPoint(315,1.204831);
   f_1030->SetSavedPoint(316,1.204954);
   f_1030->SetSavedPoint(317,1.205078);
   f_1030->SetSavedPoint(318,1.205202);
   f_1030->SetSavedPoint(319,1.205325);
   f_1030->SetSavedPoint(320,1.205449);
   f_1030->SetSavedPoint(321,1.205573);
   f_1030->SetSavedPoint(322,1.205697);
   f_1030->SetSavedPoint(323,1.20582);
   f_1030->SetSavedPoint(324,1.205944);
   f_1030->SetSavedPoint(325,1.206068);
   f_1030->SetSavedPoint(326,1.206196);
   f_1030->SetSavedPoint(327,1.206324);
   f_1030->SetSavedPoint(328,1.206452);
   f_1030->SetSavedPoint(329,1.20658);
   f_1030->SetSavedPoint(330,1.206708);
   f_1030->SetSavedPoint(331,1.206836);
   f_1030->SetSavedPoint(332,1.206964);
   f_1030->SetSavedPoint(333,1.207092);
   f_1030->SetSavedPoint(334,1.20722);
   f_1030->SetSavedPoint(335,1.207348);
   f_1030->SetSavedPoint(336,1.20748);
   f_1030->SetSavedPoint(337,1.207612);
   f_1030->SetSavedPoint(338,1.207745);
   f_1030->SetSavedPoint(339,1.207877);
   f_1030->SetSavedPoint(340,1.208009);
   f_1030->SetSavedPoint(341,1.208142);
   f_1030->SetSavedPoint(342,1.208274);
   f_1030->SetSavedPoint(343,1.208406);
   f_1030->SetSavedPoint(344,1.208539);
   f_1030->SetSavedPoint(345,1.208671);
   f_1030->SetSavedPoint(346,1.208808);
   f_1030->SetSavedPoint(347,1.208945);
   f_1030->SetSavedPoint(348,1.209081);
   f_1030->SetSavedPoint(349,1.209218);
   f_1030->SetSavedPoint(350,1.209355);
   f_1030->SetSavedPoint(351,1.209492);
   f_1030->SetSavedPoint(352,1.209629);
   f_1030->SetSavedPoint(353,1.209766);
   f_1030->SetSavedPoint(354,1.209903);
   f_1030->SetSavedPoint(355,1.210039);
   f_1030->SetSavedPoint(356,1.210181);
   f_1030->SetSavedPoint(357,1.210323);
   f_1030->SetSavedPoint(358,1.210464);
   f_1030->SetSavedPoint(359,1.210606);
   f_1030->SetSavedPoint(360,1.210748);
   f_1030->SetSavedPoint(361,1.210889);
   f_1030->SetSavedPoint(362,1.211031);
   f_1030->SetSavedPoint(363,1.211172);
   f_1030->SetSavedPoint(364,1.211314);
   f_1030->SetSavedPoint(365,1.211456);
   f_1030->SetSavedPoint(366,1.211602);
   f_1030->SetSavedPoint(367,1.211749);
   f_1030->SetSavedPoint(368,1.211895);
   f_1030->SetSavedPoint(369,1.212042);
   f_1030->SetSavedPoint(370,1.212188);
   f_1030->SetSavedPoint(371,1.212335);
   f_1030->SetSavedPoint(372,1.212481);
   f_1030->SetSavedPoint(373,1.212628);
   f_1030->SetSavedPoint(374,1.212774);
   f_1030->SetSavedPoint(375,1.212921);
   f_1030->SetSavedPoint(376,1.213072);
   f_1030->SetSavedPoint(377,1.213224);
   f_1030->SetSavedPoint(378,1.213376);
   f_1030->SetSavedPoint(379,1.213527);
   f_1030->SetSavedPoint(380,1.213679);
   f_1030->SetSavedPoint(381,1.213831);
   f_1030->SetSavedPoint(382,1.213982);
   f_1030->SetSavedPoint(383,1.214134);
   f_1030->SetSavedPoint(384,1.214285);
   f_1030->SetSavedPoint(385,1.214437);
   f_1030->SetSavedPoint(386,1.214594);
   f_1030->SetSavedPoint(387,1.214751);
   f_1030->SetSavedPoint(388,1.214908);
   f_1030->SetSavedPoint(389,1.215065);
   f_1030->SetSavedPoint(390,1.215222);
   f_1030->SetSavedPoint(391,1.215379);
   f_1030->SetSavedPoint(392,1.215536);
   f_1030->SetSavedPoint(393,1.215693);
   f_1030->SetSavedPoint(394,1.21585);
   f_1030->SetSavedPoint(395,1.216007);
   f_1030->SetSavedPoint(396,1.216169);
   f_1030->SetSavedPoint(397,1.216332);
   f_1030->SetSavedPoint(398,1.216494);
   f_1030->SetSavedPoint(399,1.216657);
   f_1030->SetSavedPoint(400,1.216819);
   f_1030->SetSavedPoint(401,1.216982);
   f_1030->SetSavedPoint(402,1.217144);
   f_1030->SetSavedPoint(403,1.217307);
   f_1030->SetSavedPoint(404,1.217469);
   f_1030->SetSavedPoint(405,1.217632);
   f_1030->SetSavedPoint(406,1.2178);
   f_1030->SetSavedPoint(407,1.217969);
   f_1030->SetSavedPoint(408,1.218137);
   f_1030->SetSavedPoint(409,1.218305);
   f_1030->SetSavedPoint(410,1.218473);
   f_1030->SetSavedPoint(411,1.218642);
   f_1030->SetSavedPoint(412,1.21881);
   f_1030->SetSavedPoint(413,1.218978);
   f_1030->SetSavedPoint(414,1.219147);
   f_1030->SetSavedPoint(415,1.219315);
   f_1030->SetSavedPoint(416,1.219489);
   f_1030->SetSavedPoint(417,1.219663);
   f_1030->SetSavedPoint(418,1.219838);
   f_1030->SetSavedPoint(419,1.220012);
   f_1030->SetSavedPoint(420,1.220186);
   f_1030->SetSavedPoint(421,1.220361);
   f_1030->SetSavedPoint(422,1.220535);
   f_1030->SetSavedPoint(423,1.220709);
   f_1030->SetSavedPoint(424,1.220884);
   f_1030->SetSavedPoint(425,1.221058);
   f_1030->SetSavedPoint(426,1.221239);
   f_1030->SetSavedPoint(427,1.221419);
   f_1030->SetSavedPoint(428,1.2216);
   f_1030->SetSavedPoint(429,1.22178);
   f_1030->SetSavedPoint(430,1.221961);
   f_1030->SetSavedPoint(431,1.222142);
   f_1030->SetSavedPoint(432,1.222322);
   f_1030->SetSavedPoint(433,1.222503);
   f_1030->SetSavedPoint(434,1.222684);
   f_1030->SetSavedPoint(435,1.222864);
   f_1030->SetSavedPoint(436,1.223051);
   f_1030->SetSavedPoint(437,1.223238);
   f_1030->SetSavedPoint(438,1.223426);
   f_1030->SetSavedPoint(439,1.223613);
   f_1030->SetSavedPoint(440,1.2238);
   f_1030->SetSavedPoint(441,1.223987);
   f_1030->SetSavedPoint(442,1.224174);
   f_1030->SetSavedPoint(443,1.224362);
   f_1030->SetSavedPoint(444,1.224549);
   f_1030->SetSavedPoint(445,1.224736);
   f_1030->SetSavedPoint(446,1.22493);
   f_1030->SetSavedPoint(447,1.225124);
   f_1030->SetSavedPoint(448,1.225318);
   f_1030->SetSavedPoint(449,1.225512);
   f_1030->SetSavedPoint(450,1.225706);
   f_1030->SetSavedPoint(451,1.2259);
   f_1030->SetSavedPoint(452,1.226094);
   f_1030->SetSavedPoint(453,1.226288);
   f_1030->SetSavedPoint(454,1.226482);
   f_1030->SetSavedPoint(455,1.226676);
   f_1030->SetSavedPoint(456,1.226877);
   f_1030->SetSavedPoint(457,1.227078);
   f_1030->SetSavedPoint(458,1.22728);
   f_1030->SetSavedPoint(459,1.227481);
   f_1030->SetSavedPoint(460,1.227682);
   f_1030->SetSavedPoint(461,1.227883);
   f_1030->SetSavedPoint(462,1.228084);
   f_1030->SetSavedPoint(463,1.228285);
   f_1030->SetSavedPoint(464,1.228487);
   f_1030->SetSavedPoint(465,1.228688);
   f_1030->SetSavedPoint(466,1.228896);
   f_1030->SetSavedPoint(467,1.229105);
   f_1030->SetSavedPoint(468,1.229314);
   f_1030->SetSavedPoint(469,1.229522);
   f_1030->SetSavedPoint(470,1.229731);
   f_1030->SetSavedPoint(471,1.22994);
   f_1030->SetSavedPoint(472,1.230148);
   f_1030->SetSavedPoint(473,1.230357);
   f_1030->SetSavedPoint(474,1.230566);
   f_1030->SetSavedPoint(475,1.230774);
   f_1030->SetSavedPoint(476,1.230991);
   f_1030->SetSavedPoint(477,1.231207);
   f_1030->SetSavedPoint(478,1.231424);
   f_1030->SetSavedPoint(479,1.23164);
   f_1030->SetSavedPoint(480,1.231857);
   f_1030->SetSavedPoint(481,1.232073);
   f_1030->SetSavedPoint(482,1.232289);
   f_1030->SetSavedPoint(483,1.232506);
   f_1030->SetSavedPoint(484,1.232722);
   f_1030->SetSavedPoint(485,1.232939);
   f_1030->SetSavedPoint(486,1.233164);
   f_1030->SetSavedPoint(487,1.233388);
   f_1030->SetSavedPoint(488,1.233613);
   f_1030->SetSavedPoint(489,1.233837);
   f_1030->SetSavedPoint(490,1.234062);
   f_1030->SetSavedPoint(491,1.234287);
   f_1030->SetSavedPoint(492,1.234511);
   f_1030->SetSavedPoint(493,1.234736);
   f_1030->SetSavedPoint(494,1.234961);
   f_1030->SetSavedPoint(495,1.235185);
   f_1030->SetSavedPoint(496,1.235418);
   f_1030->SetSavedPoint(497,1.235652);
   f_1030->SetSavedPoint(498,1.235885);
   f_1030->SetSavedPoint(499,1.236118);
   f_1030->SetSavedPoint(500,1.236351);
   f_1030->SetSavedPoint(501,1.236585);
   f_1030->SetSavedPoint(502,1.236818);
   f_1030->SetSavedPoint(503,1.237051);
   f_1030->SetSavedPoint(504,1.237284);
   f_1030->SetSavedPoint(505,1.237517);
   f_1030->SetSavedPoint(506,1.23776);
   f_1030->SetSavedPoint(507,1.238002);
   f_1030->SetSavedPoint(508,1.238244);
   f_1030->SetSavedPoint(509,1.238486);
   f_1030->SetSavedPoint(510,1.238728);
   f_1030->SetSavedPoint(511,1.23897);
   f_1030->SetSavedPoint(512,1.239213);
   f_1030->SetSavedPoint(513,1.239455);
   f_1030->SetSavedPoint(514,1.239697);
   f_1030->SetSavedPoint(515,1.239939);
   f_1030->SetSavedPoint(516,1.240191);
   f_1030->SetSavedPoint(517,1.240442);
   f_1030->SetSavedPoint(518,1.240694);
   f_1030->SetSavedPoint(519,1.240945);
   f_1030->SetSavedPoint(520,1.241197);
   f_1030->SetSavedPoint(521,1.241448);
   f_1030->SetSavedPoint(522,1.2417);
   f_1030->SetSavedPoint(523,1.241952);
   f_1030->SetSavedPoint(524,1.242203);
   f_1030->SetSavedPoint(525,1.242455);
   f_1030->SetSavedPoint(526,1.242716);
   f_1030->SetSavedPoint(527,1.242978);
   f_1030->SetSavedPoint(528,1.243239);
   f_1030->SetSavedPoint(529,1.2435);
   f_1030->SetSavedPoint(530,1.243762);
   f_1030->SetSavedPoint(531,1.244023);
   f_1030->SetSavedPoint(532,1.244285);
   f_1030->SetSavedPoint(533,1.244546);
   f_1030->SetSavedPoint(534,1.244808);
   f_1030->SetSavedPoint(535,1.245069);
   f_1030->SetSavedPoint(536,1.245341);
   f_1030->SetSavedPoint(537,1.245613);
   f_1030->SetSavedPoint(538,1.245884);
   f_1030->SetSavedPoint(539,1.246156);
   f_1030->SetSavedPoint(540,1.246428);
   f_1030->SetSavedPoint(541,1.2467);
   f_1030->SetSavedPoint(542,1.246971);
   f_1030->SetSavedPoint(543,1.247243);
   f_1030->SetSavedPoint(544,1.247515);
   f_1030->SetSavedPoint(545,1.247787);
   f_1030->SetSavedPoint(546,1.248069);
   f_1030->SetSavedPoint(547,1.248352);
   f_1030->SetSavedPoint(548,1.248635);
   f_1030->SetSavedPoint(549,1.248917);
   f_1030->SetSavedPoint(550,1.2492);
   f_1030->SetSavedPoint(551,1.249482);
   f_1030->SetSavedPoint(552,1.249765);
   f_1030->SetSavedPoint(553,1.250048);
   f_1030->SetSavedPoint(554,1.25033);
   f_1030->SetSavedPoint(555,1.250613);
   f_1030->SetSavedPoint(556,1.250907);
   f_1030->SetSavedPoint(557,1.251201);
   f_1030->SetSavedPoint(558,1.251495);
   f_1030->SetSavedPoint(559,1.251789);
   f_1030->SetSavedPoint(560,1.252083);
   f_1030->SetSavedPoint(561,1.252377);
   f_1030->SetSavedPoint(562,1.252671);
   f_1030->SetSavedPoint(563,1.252965);
   f_1030->SetSavedPoint(564,1.253259);
   f_1030->SetSavedPoint(565,1.253553);
   f_1030->SetSavedPoint(566,1.253859);
   f_1030->SetSavedPoint(567,1.254165);
   f_1030->SetSavedPoint(568,1.254471);
   f_1030->SetSavedPoint(569,1.254777);
   f_1030->SetSavedPoint(570,1.255083);
   f_1030->SetSavedPoint(571,1.255389);
   f_1030->SetSavedPoint(572,1.255695);
   f_1030->SetSavedPoint(573,1.256001);
   f_1030->SetSavedPoint(574,1.256307);
   f_1030->SetSavedPoint(575,1.256613);
   f_1030->SetSavedPoint(576,1.256932);
   f_1030->SetSavedPoint(577,1.25725);
   f_1030->SetSavedPoint(578,1.257569);
   f_1030->SetSavedPoint(579,1.257888);
   f_1030->SetSavedPoint(580,1.258206);
   f_1030->SetSavedPoint(581,1.258525);
   f_1030->SetSavedPoint(582,1.258844);
   f_1030->SetSavedPoint(583,1.259162);
   f_1030->SetSavedPoint(584,1.259481);
   f_1030->SetSavedPoint(585,1.259799);
   f_1030->SetSavedPoint(586,1.260131);
   f_1030->SetSavedPoint(587,1.260463);
   f_1030->SetSavedPoint(588,1.260795);
   f_1030->SetSavedPoint(589,1.261127);
   f_1030->SetSavedPoint(590,1.261459);
   f_1030->SetSavedPoint(591,1.261791);
   f_1030->SetSavedPoint(592,1.262123);
   f_1030->SetSavedPoint(593,1.262455);
   f_1030->SetSavedPoint(594,1.262787);
   f_1030->SetSavedPoint(595,1.263119);
   f_1030->SetSavedPoint(596,1.263464);
   f_1030->SetSavedPoint(597,1.26381);
   f_1030->SetSavedPoint(598,1.264156);
   f_1030->SetSavedPoint(599,1.264502);
   f_1030->SetSavedPoint(600,1.264848);
   f_1030->SetSavedPoint(601,1.265194);
   f_1030->SetSavedPoint(602,1.26554);
   f_1030->SetSavedPoint(603,1.265886);
   f_1030->SetSavedPoint(604,1.266231);
   f_1030->SetSavedPoint(605,1.266577);
   f_1030->SetSavedPoint(606,1.266938);
   f_1030->SetSavedPoint(607,1.267299);
   f_1030->SetSavedPoint(608,1.267659);
   f_1030->SetSavedPoint(609,1.26802);
   f_1030->SetSavedPoint(610,1.268381);
   f_1030->SetSavedPoint(611,1.268741);
   f_1030->SetSavedPoint(612,1.269102);
   f_1030->SetSavedPoint(613,1.269462);
   f_1030->SetSavedPoint(614,1.269823);
   f_1030->SetSavedPoint(615,1.270184);
   f_1030->SetSavedPoint(616,1.27056);
   f_1030->SetSavedPoint(617,1.270936);
   f_1030->SetSavedPoint(618,1.271312);
   f_1030->SetSavedPoint(619,1.271688);
   f_1030->SetSavedPoint(620,1.272065);
   f_1030->SetSavedPoint(621,1.272441);
   f_1030->SetSavedPoint(622,1.272817);
   f_1030->SetSavedPoint(623,1.273193);
   f_1030->SetSavedPoint(624,1.273569);
   f_1030->SetSavedPoint(625,1.273945);
   f_1030->SetSavedPoint(626,1.274338);
   f_1030->SetSavedPoint(627,1.274731);
   f_1030->SetSavedPoint(628,1.275123);
   f_1030->SetSavedPoint(629,1.275516);
   f_1030->SetSavedPoint(630,1.275908);
   f_1030->SetSavedPoint(631,1.276301);
   f_1030->SetSavedPoint(632,1.276694);
   f_1030->SetSavedPoint(633,1.277086);
   f_1030->SetSavedPoint(634,1.277479);
   f_1030->SetSavedPoint(635,1.277871);
   f_1030->SetSavedPoint(636,1.278281);
   f_1030->SetSavedPoint(637,1.278691);
   f_1030->SetSavedPoint(638,1.279101);
   f_1030->SetSavedPoint(639,1.279511);
   f_1030->SetSavedPoint(640,1.279921);
   f_1030->SetSavedPoint(641,1.280331);
   f_1030->SetSavedPoint(642,1.280741);
   f_1030->SetSavedPoint(643,1.281151);
   f_1030->SetSavedPoint(644,1.281561);
   f_1030->SetSavedPoint(645,1.281971);
   f_1030->SetSavedPoint(646,1.282399);
   f_1030->SetSavedPoint(647,1.282827);
   f_1030->SetSavedPoint(648,1.283255);
   f_1030->SetSavedPoint(649,1.283684);
   f_1030->SetSavedPoint(650,1.284112);
   f_1030->SetSavedPoint(651,1.28454);
   f_1030->SetSavedPoint(652,1.284968);
   f_1030->SetSavedPoint(653,1.285397);
   f_1030->SetSavedPoint(654,1.285825);
   f_1030->SetSavedPoint(655,1.286253);
   f_1030->SetSavedPoint(656,1.286701);
   f_1030->SetSavedPoint(657,1.287149);
   f_1030->SetSavedPoint(658,1.287596);
   f_1030->SetSavedPoint(659,1.288044);
   f_1030->SetSavedPoint(660,1.288491);
   f_1030->SetSavedPoint(661,1.288939);
   f_1030->SetSavedPoint(662,1.289387);
   f_1030->SetSavedPoint(663,1.289834);
   f_1030->SetSavedPoint(664,1.290282);
   f_1030->SetSavedPoint(665,1.29073);
   f_1030->SetSavedPoint(666,1.291198);
   f_1030->SetSavedPoint(667,1.291666);
   f_1030->SetSavedPoint(668,1.292134);
   f_1030->SetSavedPoint(669,1.292602);
   f_1030->SetSavedPoint(670,1.293071);
   f_1030->SetSavedPoint(671,1.293539);
   f_1030->SetSavedPoint(672,1.294007);
   f_1030->SetSavedPoint(673,1.294475);
   f_1030->SetSavedPoint(674,1.294943);
   f_1030->SetSavedPoint(675,1.295412);
   f_1030->SetSavedPoint(676,1.295902);
   f_1030->SetSavedPoint(677,1.296391);
   f_1030->SetSavedPoint(678,1.296881);
   f_1030->SetSavedPoint(679,1.297371);
   f_1030->SetSavedPoint(680,1.297861);
   f_1030->SetSavedPoint(681,1.298351);
   f_1030->SetSavedPoint(682,1.298841);
   f_1030->SetSavedPoint(683,1.299331);
   f_1030->SetSavedPoint(684,1.299821);
   f_1030->SetSavedPoint(685,1.300311);
   f_1030->SetSavedPoint(686,1.300824);
   f_1030->SetSavedPoint(687,1.301337);
   f_1030->SetSavedPoint(688,1.30185);
   f_1030->SetSavedPoint(689,1.302363);
   f_1030->SetSavedPoint(690,1.302876);
   f_1030->SetSavedPoint(691,1.303389);
   f_1030->SetSavedPoint(692,1.303902);
   f_1030->SetSavedPoint(693,1.304415);
   f_1030->SetSavedPoint(694,1.304928);
   f_1030->SetSavedPoint(695,1.305441);
   f_1030->SetSavedPoint(696,1.305978);
   f_1030->SetSavedPoint(697,1.306516);
   f_1030->SetSavedPoint(698,1.307053);
   f_1030->SetSavedPoint(699,1.307591);
   f_1030->SetSavedPoint(700,1.308128);
   f_1030->SetSavedPoint(701,1.308666);
   f_1030->SetSavedPoint(702,1.309203);
   f_1030->SetSavedPoint(703,1.309741);
   f_1030->SetSavedPoint(704,1.310278);
   f_1030->SetSavedPoint(705,1.310816);
   f_1030->SetSavedPoint(706,1.311379);
   f_1030->SetSavedPoint(707,1.311942);
   f_1030->SetSavedPoint(708,1.312506);
   f_1030->SetSavedPoint(709,1.313069);
   f_1030->SetSavedPoint(710,1.313633);
   f_1030->SetSavedPoint(711,1.314196);
   f_1030->SetSavedPoint(712,1.31476);
   f_1030->SetSavedPoint(713,1.315323);
   f_1030->SetSavedPoint(714,1.315887);
   f_1030->SetSavedPoint(715,1.31645);
   f_1030->SetSavedPoint(716,1.317041);
   f_1030->SetSavedPoint(717,1.317632);
   f_1030->SetSavedPoint(718,1.318223);
   f_1030->SetSavedPoint(719,1.318814);
   f_1030->SetSavedPoint(720,1.319405);
   f_1030->SetSavedPoint(721,1.319997);
   f_1030->SetSavedPoint(722,1.320588);
   f_1030->SetSavedPoint(723,1.321179);
   f_1030->SetSavedPoint(724,1.32177);
   f_1030->SetSavedPoint(725,1.322361);
   f_1030->SetSavedPoint(726,1.322981);
   f_1030->SetSavedPoint(727,1.323602);
   f_1030->SetSavedPoint(728,1.324222);
   f_1030->SetSavedPoint(729,1.324842);
   f_1030->SetSavedPoint(730,1.325463);
   f_1030->SetSavedPoint(731,1.326083);
   f_1030->SetSavedPoint(732,1.326704);
   f_1030->SetSavedPoint(733,1.327324);
   f_1030->SetSavedPoint(734,1.327944);
   f_1030->SetSavedPoint(735,1.328565);
   f_1030->SetSavedPoint(736,1.329217);
   f_1030->SetSavedPoint(737,1.329868);
   f_1030->SetSavedPoint(738,1.33052);
   f_1030->SetSavedPoint(739,1.331172);
   f_1030->SetSavedPoint(740,1.331823);
   f_1030->SetSavedPoint(741,1.332475);
   f_1030->SetSavedPoint(742,1.333127);
   f_1030->SetSavedPoint(743,1.333778);
   f_1030->SetSavedPoint(744,1.33443);
   f_1030->SetSavedPoint(745,1.335082);
   f_1030->SetSavedPoint(746,1.335767);
   f_1030->SetSavedPoint(747,1.336451);
   f_1030->SetSavedPoint(748,1.337136);
   f_1030->SetSavedPoint(749,1.337821);
   f_1030->SetSavedPoint(750,1.338506);
   f_1030->SetSavedPoint(751,1.339191);
   f_1030->SetSavedPoint(752,1.339876);
   f_1030->SetSavedPoint(753,1.340561);
   f_1030->SetSavedPoint(754,1.341246);
   f_1030->SetSavedPoint(755,1.341931);
   f_1030->SetSavedPoint(756,1.342651);
   f_1030->SetSavedPoint(757,1.343372);
   f_1030->SetSavedPoint(758,1.344092);
   f_1030->SetSavedPoint(759,1.344812);
   f_1030->SetSavedPoint(760,1.345533);
   f_1030->SetSavedPoint(761,1.346253);
   f_1030->SetSavedPoint(762,1.346973);
   f_1030->SetSavedPoint(763,1.347694);
   f_1030->SetSavedPoint(764,1.348414);
   f_1030->SetSavedPoint(765,1.349134);
   f_1030->SetSavedPoint(766,1.349892);
   f_1030->SetSavedPoint(767,1.350651);
   f_1030->SetSavedPoint(768,1.351409);
   f_1030->SetSavedPoint(769,1.352167);
   f_1030->SetSavedPoint(770,1.352925);
   f_1030->SetSavedPoint(771,1.353683);
   f_1030->SetSavedPoint(772,1.354441);
   f_1030->SetSavedPoint(773,1.355199);
   f_1030->SetSavedPoint(774,1.355957);
   f_1030->SetSavedPoint(775,1.356715);
   f_1030->SetSavedPoint(776,1.357514);
   f_1030->SetSavedPoint(777,1.358312);
   f_1030->SetSavedPoint(778,1.359111);
   f_1030->SetSavedPoint(779,1.359909);
   f_1030->SetSavedPoint(780,1.360707);
   f_1030->SetSavedPoint(781,1.361506);
   f_1030->SetSavedPoint(782,1.362304);
   f_1030->SetSavedPoint(783,1.363102);
   f_1030->SetSavedPoint(784,1.363901);
   f_1030->SetSavedPoint(785,1.364699);
   f_1030->SetSavedPoint(786,1.36554);
   f_1030->SetSavedPoint(787,1.366382);
   f_1030->SetSavedPoint(788,1.367223);
   f_1030->SetSavedPoint(789,1.368064);
   f_1030->SetSavedPoint(790,1.368905);
   f_1030->SetSavedPoint(791,1.369747);
   f_1030->SetSavedPoint(792,1.370588);
   f_1030->SetSavedPoint(793,1.371429);
   f_1030->SetSavedPoint(794,1.372271);
   f_1030->SetSavedPoint(795,1.373112);
   f_1030->SetSavedPoint(796,1.373999);
   f_1030->SetSavedPoint(797,1.374886);
   f_1030->SetSavedPoint(798,1.375773);
   f_1030->SetSavedPoint(799,1.37666);
   f_1030->SetSavedPoint(800,1.377547);
   f_1030->SetSavedPoint(801,1.378434);
   f_1030->SetSavedPoint(802,1.379321);
   f_1030->SetSavedPoint(803,1.380208);
   f_1030->SetSavedPoint(804,1.381095);
   f_1030->SetSavedPoint(805,1.381982);
   f_1030->SetSavedPoint(806,1.382918);
   f_1030->SetSavedPoint(807,1.383854);
   f_1030->SetSavedPoint(808,1.38479);
   f_1030->SetSavedPoint(809,1.385726);
   f_1030->SetSavedPoint(810,1.386662);
   f_1030->SetSavedPoint(811,1.387597);
   f_1030->SetSavedPoint(812,1.388533);
   f_1030->SetSavedPoint(813,1.389469);
   f_1030->SetSavedPoint(814,1.390405);
   f_1030->SetSavedPoint(815,1.391341);
   f_1030->SetSavedPoint(816,1.392329);
   f_1030->SetSavedPoint(817,1.393317);
   f_1030->SetSavedPoint(818,1.394304);
   f_1030->SetSavedPoint(819,1.395292);
   f_1030->SetSavedPoint(820,1.39628);
   f_1030->SetSavedPoint(821,1.397268);
   f_1030->SetSavedPoint(822,1.398256);
   f_1030->SetSavedPoint(823,1.399244);
   f_1030->SetSavedPoint(824,1.400232);
   f_1030->SetSavedPoint(825,1.401219);
   f_1030->SetSavedPoint(826,1.402263);
   f_1030->SetSavedPoint(827,1.403306);
   f_1030->SetSavedPoint(828,1.404349);
   f_1030->SetSavedPoint(829,1.405392);
   f_1030->SetSavedPoint(830,1.406436);
   f_1030->SetSavedPoint(831,1.407479);
   f_1030->SetSavedPoint(832,1.408522);
   f_1030->SetSavedPoint(833,1.409565);
   f_1030->SetSavedPoint(834,1.410609);
   f_1030->SetSavedPoint(835,1.411652);
   f_1030->SetSavedPoint(836,1.412754);
   f_1030->SetSavedPoint(837,1.413856);
   f_1030->SetSavedPoint(838,1.414958);
   f_1030->SetSavedPoint(839,1.416061);
   f_1030->SetSavedPoint(840,1.417163);
   f_1030->SetSavedPoint(841,1.418265);
   f_1030->SetSavedPoint(842,1.419367);
   f_1030->SetSavedPoint(843,1.420469);
   f_1030->SetSavedPoint(844,1.421572);
   f_1030->SetSavedPoint(845,1.422674);
   f_1030->SetSavedPoint(846,1.423838);
   f_1030->SetSavedPoint(847,1.425003);
   f_1030->SetSavedPoint(848,1.426168);
   f_1030->SetSavedPoint(849,1.427333);
   f_1030->SetSavedPoint(850,1.428497);
   f_1030->SetSavedPoint(851,1.429662);
   f_1030->SetSavedPoint(852,1.430827);
   f_1030->SetSavedPoint(853,1.431991);
   f_1030->SetSavedPoint(854,1.433156);
   f_1030->SetSavedPoint(855,1.434321);
   f_1030->SetSavedPoint(856,1.435552);
   f_1030->SetSavedPoint(857,1.436783);
   f_1030->SetSavedPoint(858,1.438014);
   f_1030->SetSavedPoint(859,1.439245);
   f_1030->SetSavedPoint(860,1.440476);
   f_1030->SetSavedPoint(861,1.441707);
   f_1030->SetSavedPoint(862,1.442938);
   f_1030->SetSavedPoint(863,1.444169);
   f_1030->SetSavedPoint(864,1.4454);
   f_1030->SetSavedPoint(865,1.446631);
   f_1030->SetSavedPoint(866,1.447931);
   f_1030->SetSavedPoint(867,1.449232);
   f_1030->SetSavedPoint(868,1.450533);
   f_1030->SetSavedPoint(869,1.451834);
   f_1030->SetSavedPoint(870,1.453135);
   f_1030->SetSavedPoint(871,1.454436);
   f_1030->SetSavedPoint(872,1.455737);
   f_1030->SetSavedPoint(873,1.457038);
   f_1030->SetSavedPoint(874,1.458339);
   f_1030->SetSavedPoint(875,1.45964);
   f_1030->SetSavedPoint(876,1.461014);
   f_1030->SetSavedPoint(877,1.462388);
   f_1030->SetSavedPoint(878,1.463763);
   f_1030->SetSavedPoint(879,1.465137);
   f_1030->SetSavedPoint(880,1.466511);
   f_1030->SetSavedPoint(881,1.467886);
   f_1030->SetSavedPoint(882,1.46926);
   f_1030->SetSavedPoint(883,1.470634);
   f_1030->SetSavedPoint(884,1.472009);
   f_1030->SetSavedPoint(885,1.473383);
   f_1030->SetSavedPoint(886,1.474834);
   f_1030->SetSavedPoint(887,1.476285);
   f_1030->SetSavedPoint(888,1.477736);
   f_1030->SetSavedPoint(889,1.479187);
   f_1030->SetSavedPoint(890,1.480638);
   f_1030->SetSavedPoint(891,1.482089);
   f_1030->SetSavedPoint(892,1.48354);
   f_1030->SetSavedPoint(893,1.484991);
   f_1030->SetSavedPoint(894,1.486442);
   f_1030->SetSavedPoint(895,1.487893);
   f_1030->SetSavedPoint(896,1.489423);
   f_1030->SetSavedPoint(897,1.490953);
   f_1030->SetSavedPoint(898,1.492483);
   f_1030->SetSavedPoint(899,1.494014);
   f_1030->SetSavedPoint(900,1.495544);
   f_1030->SetSavedPoint(901,1.497074);
   f_1030->SetSavedPoint(902,1.498604);
   f_1030->SetSavedPoint(903,1.500135);
   f_1030->SetSavedPoint(904,1.501665);
   f_1030->SetSavedPoint(905,1.503195);
   f_1030->SetSavedPoint(906,1.504806);
   f_1030->SetSavedPoint(907,1.506417);
   f_1030->SetSavedPoint(908,1.508028);
   f_1030->SetSavedPoint(909,1.50964);
   f_1030->SetSavedPoint(910,1.511251);
   f_1030->SetSavedPoint(911,1.512862);
   f_1030->SetSavedPoint(912,1.514473);
   f_1030->SetSavedPoint(913,1.516084);
   f_1030->SetSavedPoint(914,1.517695);
   f_1030->SetSavedPoint(915,1.519306);
   f_1030->SetSavedPoint(916,1.520999);
   f_1030->SetSavedPoint(917,1.522691);
   f_1030->SetSavedPoint(918,1.524383);
   f_1030->SetSavedPoint(919,1.526075);
   f_1030->SetSavedPoint(920,1.527768);
   f_1030->SetSavedPoint(921,1.52946);
   f_1030->SetSavedPoint(922,1.531152);
   f_1030->SetSavedPoint(923,1.532844);
   f_1030->SetSavedPoint(924,1.534536);
   f_1030->SetSavedPoint(925,1.536229);
   f_1030->SetSavedPoint(926,1.538);
   f_1030->SetSavedPoint(927,1.539771);
   f_1030->SetSavedPoint(928,1.541543);
   f_1030->SetSavedPoint(929,1.543314);
   f_1030->SetSavedPoint(930,1.545086);
   f_1030->SetSavedPoint(931,1.546857);
   f_1030->SetSavedPoint(932,1.548628);
   f_1030->SetSavedPoint(933,1.5504);
   f_1030->SetSavedPoint(934,1.552171);
   f_1030->SetSavedPoint(935,1.553943);
   f_1030->SetSavedPoint(936,1.555788);
   f_1030->SetSavedPoint(937,1.557634);
   f_1030->SetSavedPoint(938,1.559479);
   f_1030->SetSavedPoint(939,1.561325);
   f_1030->SetSavedPoint(940,1.56317);
   f_1030->SetSavedPoint(941,1.565016);
   f_1030->SetSavedPoint(942,1.566861);
   f_1030->SetSavedPoint(943,1.568707);
   f_1030->SetSavedPoint(944,1.570552);
   f_1030->SetSavedPoint(945,1.572398);
   f_1030->SetSavedPoint(946,1.574308);
   f_1030->SetSavedPoint(947,1.576218);
   f_1030->SetSavedPoint(948,1.578128);
   f_1030->SetSavedPoint(949,1.580038);
   f_1030->SetSavedPoint(950,1.581948);
   f_1030->SetSavedPoint(951,1.583858);
   f_1030->SetSavedPoint(952,1.585768);
   f_1030->SetSavedPoint(953,1.587679);
   f_1030->SetSavedPoint(954,1.589589);
   f_1030->SetSavedPoint(955,1.591499);
   f_1030->SetSavedPoint(956,1.593458);
   f_1030->SetSavedPoint(957,1.595417);
   f_1030->SetSavedPoint(958,1.597376);
   f_1030->SetSavedPoint(959,1.599335);
   f_1030->SetSavedPoint(960,1.601294);
   f_1030->SetSavedPoint(961,1.603253);
   f_1030->SetSavedPoint(962,1.605212);
   f_1030->SetSavedPoint(963,1.607171);
   f_1030->SetSavedPoint(964,1.60913);
   f_1030->SetSavedPoint(965,1.611089);
   f_1030->SetSavedPoint(966,1.613073);
   f_1030->SetSavedPoint(967,1.615056);
   f_1030->SetSavedPoint(968,1.61704);
   f_1030->SetSavedPoint(969,1.619024);
   f_1030->SetSavedPoint(970,1.621008);
   f_1030->SetSavedPoint(971,1.622991);
   f_1030->SetSavedPoint(972,1.624975);
   f_1030->SetSavedPoint(973,1.626959);
   f_1030->SetSavedPoint(974,1.628942);
   f_1030->SetSavedPoint(975,1.630926);
   f_1030->SetSavedPoint(976,1.632898);
   f_1030->SetSavedPoint(977,1.634871);
   f_1030->SetSavedPoint(978,1.636843);
   f_1030->SetSavedPoint(979,1.638815);
   f_1030->SetSavedPoint(980,1.640788);
   f_1030->SetSavedPoint(981,1.64276);
   f_1030->SetSavedPoint(982,1.644732);
   f_1030->SetSavedPoint(983,1.646705);
   f_1030->SetSavedPoint(984,1.648677);
   f_1030->SetSavedPoint(985,1.650649);
   f_1030->SetSavedPoint(986,1.652559);
   f_1030->SetSavedPoint(987,1.654468);
   f_1030->SetSavedPoint(988,1.656377);
   f_1030->SetSavedPoint(989,1.658287);
   f_1030->SetSavedPoint(990,1.660196);
   f_1030->SetSavedPoint(991,1.662105);
   f_1030->SetSavedPoint(992,1.664015);
   f_1030->SetSavedPoint(993,1.665924);
   f_1030->SetSavedPoint(994,1.667833);
   f_1030->SetSavedPoint(995,1.669743);
   f_1030->SetSavedPoint(996,1.669743);
   f_1030->SetSavedPoint(997,1.669743);
   f_1030->SetSavedPoint(998,1.669743);
   f_1030->SetSavedPoint(999,1.669743);
   f_1030->SetSavedPoint(1000,0);
   f_1030->SetSavedPoint(1001,2);
   f_1030->SetSavedPoint(1002,4.5);
   f_1030->SetFillColor(19);
   f_1030->SetFillStyle(0);
   f_1030->SetMarkerStyle(20);
   f_1030->SetMarkerSize(1.2);
   f_1030->SetLineColor(2);
   f_1030->SetLineWidth(1);
   f_1030->GetXaxis()->SetNdivisions(505);
   f_1030->GetXaxis()->SetLabelFont(132);
   f_1030->GetXaxis()->SetLabelOffset(0.015);
   f_1030->GetXaxis()->SetLabelSize(0.05);
   f_1030->GetXaxis()->SetTitleSize(0.06);
   f_1030->GetXaxis()->SetTitleFont(132);
   f_1030->GetYaxis()->SetLabelFont(132);
   f_1030->GetYaxis()->SetLabelSize(0.05);
   f_1030->GetYaxis()->SetTitleSize(0.06);
   f_1030->GetYaxis()->SetTitleFont(42);
   f_1030->SetParameter(0,1);
   f_1030->SetParError(0,0);
   f_1030->SetParLimits(0,1,1);
   f_1030->SetParameter(1,0);
   f_1030->SetParError(1,0);
   f_1030->SetParLimits(1,1,1);
   f_1030->SetParameter(2,1);
   f_1030->SetParError(2,0);
   f_1030->SetParLimits(2,1,1);
   f_1030->Draw("same");
   
   TF1 *f_1040 = new TF1("*f_1040",2,4.5,3);
    //The original function : f_1040 had originally been created by:
    //TF1 *f_1040 = new TF1("f_1040",f_1040,2,4.5,3);
   f_1040->SetRange(2,4.5);
   f_1040->SetName("f_1040");
   f_1040->SetTitle("f_1040");
   f_1040->SetNpx(1000);
   f_1040->SetSavedPoint(0,1.192493);
   f_1040->SetSavedPoint(1,1.192493);
   f_1040->SetSavedPoint(2,1.192493);
   f_1040->SetSavedPoint(3,1.192493);
   f_1040->SetSavedPoint(4,1.192493);
   f_1040->SetSavedPoint(5,1.192493);
   f_1040->SetSavedPoint(6,1.192539);
   f_1040->SetSavedPoint(7,1.192584);
   f_1040->SetSavedPoint(8,1.19263);
   f_1040->SetSavedPoint(9,1.192676);
   f_1040->SetSavedPoint(10,1.192721);
   f_1040->SetSavedPoint(11,1.192767);
   f_1040->SetSavedPoint(12,1.192813);
   f_1040->SetSavedPoint(13,1.192859);
   f_1040->SetSavedPoint(14,1.192904);
   f_1040->SetSavedPoint(15,1.19295);
   f_1040->SetSavedPoint(16,1.192997);
   f_1040->SetSavedPoint(17,1.193044);
   f_1040->SetSavedPoint(18,1.193092);
   f_1040->SetSavedPoint(19,1.193139);
   f_1040->SetSavedPoint(20,1.193186);
   f_1040->SetSavedPoint(21,1.193233);
   f_1040->SetSavedPoint(22,1.193281);
   f_1040->SetSavedPoint(23,1.193328);
   f_1040->SetSavedPoint(24,1.193375);
   f_1040->SetSavedPoint(25,1.193422);
   f_1040->SetSavedPoint(26,1.193471);
   f_1040->SetSavedPoint(27,1.19352);
   f_1040->SetSavedPoint(28,1.193569);
   f_1040->SetSavedPoint(29,1.193618);
   f_1040->SetSavedPoint(30,1.193666);
   f_1040->SetSavedPoint(31,1.193715);
   f_1040->SetSavedPoint(32,1.193764);
   f_1040->SetSavedPoint(33,1.193813);
   f_1040->SetSavedPoint(34,1.193862);
   f_1040->SetSavedPoint(35,1.19391);
   f_1040->SetSavedPoint(36,1.193961);
   f_1040->SetSavedPoint(37,1.194011);
   f_1040->SetSavedPoint(38,1.194062);
   f_1040->SetSavedPoint(39,1.194112);
   f_1040->SetSavedPoint(40,1.194163);
   f_1040->SetSavedPoint(41,1.194213);
   f_1040->SetSavedPoint(42,1.194263);
   f_1040->SetSavedPoint(43,1.194314);
   f_1040->SetSavedPoint(44,1.194364);
   f_1040->SetSavedPoint(45,1.194415);
   f_1040->SetSavedPoint(46,1.194467);
   f_1040->SetSavedPoint(47,1.194519);
   f_1040->SetSavedPoint(48,1.194571);
   f_1040->SetSavedPoint(49,1.194623);
   f_1040->SetSavedPoint(50,1.194675);
   f_1040->SetSavedPoint(51,1.194727);
   f_1040->SetSavedPoint(52,1.194779);
   f_1040->SetSavedPoint(53,1.194831);
   f_1040->SetSavedPoint(54,1.194883);
   f_1040->SetSavedPoint(55,1.194935);
   f_1040->SetSavedPoint(56,1.194989);
   f_1040->SetSavedPoint(57,1.195043);
   f_1040->SetSavedPoint(58,1.195097);
   f_1040->SetSavedPoint(59,1.195151);
   f_1040->SetSavedPoint(60,1.195204);
   f_1040->SetSavedPoint(61,1.195258);
   f_1040->SetSavedPoint(62,1.195312);
   f_1040->SetSavedPoint(63,1.195366);
   f_1040->SetSavedPoint(64,1.19542);
   f_1040->SetSavedPoint(65,1.195473);
   f_1040->SetSavedPoint(66,1.195529);
   f_1040->SetSavedPoint(67,1.195585);
   f_1040->SetSavedPoint(68,1.19564);
   f_1040->SetSavedPoint(69,1.195696);
   f_1040->SetSavedPoint(70,1.195751);
   f_1040->SetSavedPoint(71,1.195807);
   f_1040->SetSavedPoint(72,1.195862);
   f_1040->SetSavedPoint(73,1.195918);
   f_1040->SetSavedPoint(74,1.195974);
   f_1040->SetSavedPoint(75,1.196029);
   f_1040->SetSavedPoint(76,1.196086);
   f_1040->SetSavedPoint(77,1.196144);
   f_1040->SetSavedPoint(78,1.196201);
   f_1040->SetSavedPoint(79,1.196259);
   f_1040->SetSavedPoint(80,1.196316);
   f_1040->SetSavedPoint(81,1.196373);
   f_1040->SetSavedPoint(82,1.196431);
   f_1040->SetSavedPoint(83,1.196488);
   f_1040->SetSavedPoint(84,1.196546);
   f_1040->SetSavedPoint(85,1.196603);
   f_1040->SetSavedPoint(86,1.196662);
   f_1040->SetSavedPoint(87,1.196721);
   f_1040->SetSavedPoint(88,1.196781);
   f_1040->SetSavedPoint(89,1.19684);
   f_1040->SetSavedPoint(90,1.196899);
   f_1040->SetSavedPoint(91,1.196959);
   f_1040->SetSavedPoint(92,1.197018);
   f_1040->SetSavedPoint(93,1.197077);
   f_1040->SetSavedPoint(94,1.197136);
   f_1040->SetSavedPoint(95,1.197196);
   f_1040->SetSavedPoint(96,1.197257);
   f_1040->SetSavedPoint(97,1.197318);
   f_1040->SetSavedPoint(98,1.197379);
   f_1040->SetSavedPoint(99,1.197441);
   f_1040->SetSavedPoint(100,1.197502);
   f_1040->SetSavedPoint(101,1.197563);
   f_1040->SetSavedPoint(102,1.197624);
   f_1040->SetSavedPoint(103,1.197685);
   f_1040->SetSavedPoint(104,1.197747);
   f_1040->SetSavedPoint(105,1.197808);
   f_1040->SetSavedPoint(106,1.197871);
   f_1040->SetSavedPoint(107,1.197934);
   f_1040->SetSavedPoint(108,1.197997);
   f_1040->SetSavedPoint(109,1.198061);
   f_1040->SetSavedPoint(110,1.198124);
   f_1040->SetSavedPoint(111,1.198187);
   f_1040->SetSavedPoint(112,1.19825);
   f_1040->SetSavedPoint(113,1.198313);
   f_1040->SetSavedPoint(114,1.198377);
   f_1040->SetSavedPoint(115,1.19844);
   f_1040->SetSavedPoint(116,1.198505);
   f_1040->SetSavedPoint(117,1.19857);
   f_1040->SetSavedPoint(118,1.198636);
   f_1040->SetSavedPoint(119,1.198701);
   f_1040->SetSavedPoint(120,1.198766);
   f_1040->SetSavedPoint(121,1.198831);
   f_1040->SetSavedPoint(122,1.198897);
   f_1040->SetSavedPoint(123,1.198962);
   f_1040->SetSavedPoint(124,1.199027);
   f_1040->SetSavedPoint(125,1.199092);
   f_1040->SetSavedPoint(126,1.19916);
   f_1040->SetSavedPoint(127,1.199227);
   f_1040->SetSavedPoint(128,1.199295);
   f_1040->SetSavedPoint(129,1.199362);
   f_1040->SetSavedPoint(130,1.199429);
   f_1040->SetSavedPoint(131,1.199497);
   f_1040->SetSavedPoint(132,1.199564);
   f_1040->SetSavedPoint(133,1.199632);
   f_1040->SetSavedPoint(134,1.199699);
   f_1040->SetSavedPoint(135,1.199766);
   f_1040->SetSavedPoint(136,1.199836);
   f_1040->SetSavedPoint(137,1.199906);
   f_1040->SetSavedPoint(138,1.199975);
   f_1040->SetSavedPoint(139,1.200045);
   f_1040->SetSavedPoint(140,1.200114);
   f_1040->SetSavedPoint(141,1.200184);
   f_1040->SetSavedPoint(142,1.200253);
   f_1040->SetSavedPoint(143,1.200323);
   f_1040->SetSavedPoint(144,1.200393);
   f_1040->SetSavedPoint(145,1.200462);
   f_1040->SetSavedPoint(146,1.200534);
   f_1040->SetSavedPoint(147,1.200606);
   f_1040->SetSavedPoint(148,1.200678);
   f_1040->SetSavedPoint(149,1.20075);
   f_1040->SetSavedPoint(150,1.200822);
   f_1040->SetSavedPoint(151,1.200893);
   f_1040->SetSavedPoint(152,1.200965);
   f_1040->SetSavedPoint(153,1.201037);
   f_1040->SetSavedPoint(154,1.201109);
   f_1040->SetSavedPoint(155,1.201181);
   f_1040->SetSavedPoint(156,1.201255);
   f_1040->SetSavedPoint(157,1.201329);
   f_1040->SetSavedPoint(158,1.201403);
   f_1040->SetSavedPoint(159,1.201478);
   f_1040->SetSavedPoint(160,1.201552);
   f_1040->SetSavedPoint(161,1.201626);
   f_1040->SetSavedPoint(162,1.2017);
   f_1040->SetSavedPoint(163,1.201774);
   f_1040->SetSavedPoint(164,1.201849);
   f_1040->SetSavedPoint(165,1.201923);
   f_1040->SetSavedPoint(166,1.202);
   f_1040->SetSavedPoint(167,1.202076);
   f_1040->SetSavedPoint(168,1.202153);
   f_1040->SetSavedPoint(169,1.202229);
   f_1040->SetSavedPoint(170,1.202306);
   f_1040->SetSavedPoint(171,1.202383);
   f_1040->SetSavedPoint(172,1.202459);
   f_1040->SetSavedPoint(173,1.202536);
   f_1040->SetSavedPoint(174,1.202613);
   f_1040->SetSavedPoint(175,1.202689);
   f_1040->SetSavedPoint(176,1.202768);
   f_1040->SetSavedPoint(177,1.202847);
   f_1040->SetSavedPoint(178,1.202927);
   f_1040->SetSavedPoint(179,1.203006);
   f_1040->SetSavedPoint(180,1.203085);
   f_1040->SetSavedPoint(181,1.203164);
   f_1040->SetSavedPoint(182,1.203243);
   f_1040->SetSavedPoint(183,1.203322);
   f_1040->SetSavedPoint(184,1.203401);
   f_1040->SetSavedPoint(185,1.20348);
   f_1040->SetSavedPoint(186,1.203562);
   f_1040->SetSavedPoint(187,1.203644);
   f_1040->SetSavedPoint(188,1.203726);
   f_1040->SetSavedPoint(189,1.203807);
   f_1040->SetSavedPoint(190,1.203889);
   f_1040->SetSavedPoint(191,1.203971);
   f_1040->SetSavedPoint(192,1.204052);
   f_1040->SetSavedPoint(193,1.204134);
   f_1040->SetSavedPoint(194,1.204216);
   f_1040->SetSavedPoint(195,1.204298);
   f_1040->SetSavedPoint(196,1.204382);
   f_1040->SetSavedPoint(197,1.204466);
   f_1040->SetSavedPoint(198,1.204551);
   f_1040->SetSavedPoint(199,1.204635);
   f_1040->SetSavedPoint(200,1.204719);
   f_1040->SetSavedPoint(201,1.204804);
   f_1040->SetSavedPoint(202,1.204888);
   f_1040->SetSavedPoint(203,1.204973);
   f_1040->SetSavedPoint(204,1.205057);
   f_1040->SetSavedPoint(205,1.205141);
   f_1040->SetSavedPoint(206,1.205229);
   f_1040->SetSavedPoint(207,1.205316);
   f_1040->SetSavedPoint(208,1.205403);
   f_1040->SetSavedPoint(209,1.20549);
   f_1040->SetSavedPoint(210,1.205577);
   f_1040->SetSavedPoint(211,1.205664);
   f_1040->SetSavedPoint(212,1.205752);
   f_1040->SetSavedPoint(213,1.205839);
   f_1040->SetSavedPoint(214,1.205926);
   f_1040->SetSavedPoint(215,1.206013);
   f_1040->SetSavedPoint(216,1.206103);
   f_1040->SetSavedPoint(217,1.206193);
   f_1040->SetSavedPoint(218,1.206283);
   f_1040->SetSavedPoint(219,1.206373);
   f_1040->SetSavedPoint(220,1.206463);
   f_1040->SetSavedPoint(221,1.206553);
   f_1040->SetSavedPoint(222,1.206643);
   f_1040->SetSavedPoint(223,1.206733);
   f_1040->SetSavedPoint(224,1.206823);
   f_1040->SetSavedPoint(225,1.206913);
   f_1040->SetSavedPoint(226,1.207006);
   f_1040->SetSavedPoint(227,1.207099);
   f_1040->SetSavedPoint(228,1.207192);
   f_1040->SetSavedPoint(229,1.207285);
   f_1040->SetSavedPoint(230,1.207378);
   f_1040->SetSavedPoint(231,1.207471);
   f_1040->SetSavedPoint(232,1.207564);
   f_1040->SetSavedPoint(233,1.207657);
   f_1040->SetSavedPoint(234,1.20775);
   f_1040->SetSavedPoint(235,1.207843);
   f_1040->SetSavedPoint(236,1.207939);
   f_1040->SetSavedPoint(237,1.208035);
   f_1040->SetSavedPoint(238,1.208131);
   f_1040->SetSavedPoint(239,1.208227);
   f_1040->SetSavedPoint(240,1.208323);
   f_1040->SetSavedPoint(241,1.208419);
   f_1040->SetSavedPoint(242,1.208515);
   f_1040->SetSavedPoint(243,1.208611);
   f_1040->SetSavedPoint(244,1.208707);
   f_1040->SetSavedPoint(245,1.208803);
   f_1040->SetSavedPoint(246,1.208903);
   f_1040->SetSavedPoint(247,1.209002);
   f_1040->SetSavedPoint(248,1.209101);
   f_1040->SetSavedPoint(249,1.2092);
   f_1040->SetSavedPoint(250,1.209299);
   f_1040->SetSavedPoint(251,1.209399);
   f_1040->SetSavedPoint(252,1.209498);
   f_1040->SetSavedPoint(253,1.209597);
   f_1040->SetSavedPoint(254,1.209696);
   f_1040->SetSavedPoint(255,1.209795);
   f_1040->SetSavedPoint(256,1.209898);
   f_1040->SetSavedPoint(257,1.21);
   f_1040->SetSavedPoint(258,1.210103);
   f_1040->SetSavedPoint(259,1.210205);
   f_1040->SetSavedPoint(260,1.210308);
   f_1040->SetSavedPoint(261,1.21041);
   f_1040->SetSavedPoint(262,1.210513);
   f_1040->SetSavedPoint(263,1.210615);
   f_1040->SetSavedPoint(264,1.210718);
   f_1040->SetSavedPoint(265,1.21082);
   f_1040->SetSavedPoint(266,1.210926);
   f_1040->SetSavedPoint(267,1.211032);
   f_1040->SetSavedPoint(268,1.211138);
   f_1040->SetSavedPoint(269,1.211244);
   f_1040->SetSavedPoint(270,1.21135);
   f_1040->SetSavedPoint(271,1.211456);
   f_1040->SetSavedPoint(272,1.211562);
   f_1040->SetSavedPoint(273,1.211668);
   f_1040->SetSavedPoint(274,1.211774);
   f_1040->SetSavedPoint(275,1.211879);
   f_1040->SetSavedPoint(276,1.211989);
   f_1040->SetSavedPoint(277,1.212098);
   f_1040->SetSavedPoint(278,1.212208);
   f_1040->SetSavedPoint(279,1.212317);
   f_1040->SetSavedPoint(280,1.212427);
   f_1040->SetSavedPoint(281,1.212536);
   f_1040->SetSavedPoint(282,1.212646);
   f_1040->SetSavedPoint(283,1.212755);
   f_1040->SetSavedPoint(284,1.212865);
   f_1040->SetSavedPoint(285,1.212974);
   f_1040->SetSavedPoint(286,1.213087);
   f_1040->SetSavedPoint(287,1.2132);
   f_1040->SetSavedPoint(288,1.213313);
   f_1040->SetSavedPoint(289,1.213426);
   f_1040->SetSavedPoint(290,1.213539);
   f_1040->SetSavedPoint(291,1.213653);
   f_1040->SetSavedPoint(292,1.213766);
   f_1040->SetSavedPoint(293,1.213879);
   f_1040->SetSavedPoint(294,1.213992);
   f_1040->SetSavedPoint(295,1.214105);
   f_1040->SetSavedPoint(296,1.214222);
   f_1040->SetSavedPoint(297,1.214339);
   f_1040->SetSavedPoint(298,1.214456);
   f_1040->SetSavedPoint(299,1.214573);
   f_1040->SetSavedPoint(300,1.21469);
   f_1040->SetSavedPoint(301,1.214806);
   f_1040->SetSavedPoint(302,1.214923);
   f_1040->SetSavedPoint(303,1.21504);
   f_1040->SetSavedPoint(304,1.215157);
   f_1040->SetSavedPoint(305,1.215274);
   f_1040->SetSavedPoint(306,1.215395);
   f_1040->SetSavedPoint(307,1.215516);
   f_1040->SetSavedPoint(308,1.215637);
   f_1040->SetSavedPoint(309,1.215757);
   f_1040->SetSavedPoint(310,1.215878);
   f_1040->SetSavedPoint(311,1.215999);
   f_1040->SetSavedPoint(312,1.21612);
   f_1040->SetSavedPoint(313,1.216241);
   f_1040->SetSavedPoint(314,1.216362);
   f_1040->SetSavedPoint(315,1.216483);
   f_1040->SetSavedPoint(316,1.216607);
   f_1040->SetSavedPoint(317,1.216732);
   f_1040->SetSavedPoint(318,1.216857);
   f_1040->SetSavedPoint(319,1.216982);
   f_1040->SetSavedPoint(320,1.217107);
   f_1040->SetSavedPoint(321,1.217232);
   f_1040->SetSavedPoint(322,1.217357);
   f_1040->SetSavedPoint(323,1.217482);
   f_1040->SetSavedPoint(324,1.217607);
   f_1040->SetSavedPoint(325,1.217732);
   f_1040->SetSavedPoint(326,1.217861);
   f_1040->SetSavedPoint(327,1.21799);
   f_1040->SetSavedPoint(328,1.21812);
   f_1040->SetSavedPoint(329,1.218249);
   f_1040->SetSavedPoint(330,1.218378);
   f_1040->SetSavedPoint(331,1.218507);
   f_1040->SetSavedPoint(332,1.218636);
   f_1040->SetSavedPoint(333,1.218765);
   f_1040->SetSavedPoint(334,1.218895);
   f_1040->SetSavedPoint(335,1.219024);
   f_1040->SetSavedPoint(336,1.219157);
   f_1040->SetSavedPoint(337,1.219291);
   f_1040->SetSavedPoint(338,1.219425);
   f_1040->SetSavedPoint(339,1.219558);
   f_1040->SetSavedPoint(340,1.219692);
   f_1040->SetSavedPoint(341,1.219825);
   f_1040->SetSavedPoint(342,1.219959);
   f_1040->SetSavedPoint(343,1.220093);
   f_1040->SetSavedPoint(344,1.220226);
   f_1040->SetSavedPoint(345,1.22036);
   f_1040->SetSavedPoint(346,1.220498);
   f_1040->SetSavedPoint(347,1.220636);
   f_1040->SetSavedPoint(348,1.220775);
   f_1040->SetSavedPoint(349,1.220913);
   f_1040->SetSavedPoint(350,1.221051);
   f_1040->SetSavedPoint(351,1.221189);
   f_1040->SetSavedPoint(352,1.221327);
   f_1040->SetSavedPoint(353,1.221466);
   f_1040->SetSavedPoint(354,1.221604);
   f_1040->SetSavedPoint(355,1.221742);
   f_1040->SetSavedPoint(356,1.221885);
   f_1040->SetSavedPoint(357,1.222028);
   f_1040->SetSavedPoint(358,1.222171);
   f_1040->SetSavedPoint(359,1.222314);
   f_1040->SetSavedPoint(360,1.222457);
   f_1040->SetSavedPoint(361,1.2226);
   f_1040->SetSavedPoint(362,1.222743);
   f_1040->SetSavedPoint(363,1.222886);
   f_1040->SetSavedPoint(364,1.223029);
   f_1040->SetSavedPoint(365,1.223172);
   f_1040->SetSavedPoint(366,1.22332);
   f_1040->SetSavedPoint(367,1.223468);
   f_1040->SetSavedPoint(368,1.223616);
   f_1040->SetSavedPoint(369,1.223763);
   f_1040->SetSavedPoint(370,1.223911);
   f_1040->SetSavedPoint(371,1.224059);
   f_1040->SetSavedPoint(372,1.224207);
   f_1040->SetSavedPoint(373,1.224355);
   f_1040->SetSavedPoint(374,1.224503);
   f_1040->SetSavedPoint(375,1.224651);
   f_1040->SetSavedPoint(376,1.224804);
   f_1040->SetSavedPoint(377,1.224957);
   f_1040->SetSavedPoint(378,1.22511);
   f_1040->SetSavedPoint(379,1.225264);
   f_1040->SetSavedPoint(380,1.225417);
   f_1040->SetSavedPoint(381,1.22557);
   f_1040->SetSavedPoint(382,1.225723);
   f_1040->SetSavedPoint(383,1.225876);
   f_1040->SetSavedPoint(384,1.226029);
   f_1040->SetSavedPoint(385,1.226182);
   f_1040->SetSavedPoint(386,1.226341);
   f_1040->SetSavedPoint(387,1.226499);
   f_1040->SetSavedPoint(388,1.226658);
   f_1040->SetSavedPoint(389,1.226816);
   f_1040->SetSavedPoint(390,1.226975);
   f_1040->SetSavedPoint(391,1.227133);
   f_1040->SetSavedPoint(392,1.227292);
   f_1040->SetSavedPoint(393,1.22745);
   f_1040->SetSavedPoint(394,1.227609);
   f_1040->SetSavedPoint(395,1.227767);
   f_1040->SetSavedPoint(396,1.227931);
   f_1040->SetSavedPoint(397,1.228095);
   f_1040->SetSavedPoint(398,1.228259);
   f_1040->SetSavedPoint(399,1.228423);
   f_1040->SetSavedPoint(400,1.228587);
   f_1040->SetSavedPoint(401,1.228751);
   f_1040->SetSavedPoint(402,1.228916);
   f_1040->SetSavedPoint(403,1.22908);
   f_1040->SetSavedPoint(404,1.229244);
   f_1040->SetSavedPoint(405,1.229408);
   f_1040->SetSavedPoint(406,1.229578);
   f_1040->SetSavedPoint(407,1.229748);
   f_1040->SetSavedPoint(408,1.229918);
   f_1040->SetSavedPoint(409,1.230087);
   f_1040->SetSavedPoint(410,1.230257);
   f_1040->SetSavedPoint(411,1.230427);
   f_1040->SetSavedPoint(412,1.230597);
   f_1040->SetSavedPoint(413,1.230767);
   f_1040->SetSavedPoint(414,1.230937);
   f_1040->SetSavedPoint(415,1.231107);
   f_1040->SetSavedPoint(416,1.231283);
   f_1040->SetSavedPoint(417,1.231459);
   f_1040->SetSavedPoint(418,1.231635);
   f_1040->SetSavedPoint(419,1.231811);
   f_1040->SetSavedPoint(420,1.231987);
   f_1040->SetSavedPoint(421,1.232163);
   f_1040->SetSavedPoint(422,1.232339);
   f_1040->SetSavedPoint(423,1.232515);
   f_1040->SetSavedPoint(424,1.232691);
   f_1040->SetSavedPoint(425,1.232867);
   f_1040->SetSavedPoint(426,1.233049);
   f_1040->SetSavedPoint(427,1.233232);
   f_1040->SetSavedPoint(428,1.233414);
   f_1040->SetSavedPoint(429,1.233596);
   f_1040->SetSavedPoint(430,1.233779);
   f_1040->SetSavedPoint(431,1.233961);
   f_1040->SetSavedPoint(432,1.234144);
   f_1040->SetSavedPoint(433,1.234326);
   f_1040->SetSavedPoint(434,1.234508);
   f_1040->SetSavedPoint(435,1.234691);
   f_1040->SetSavedPoint(436,1.23488);
   f_1040->SetSavedPoint(437,1.235069);
   f_1040->SetSavedPoint(438,1.235257);
   f_1040->SetSavedPoint(439,1.235446);
   f_1040->SetSavedPoint(440,1.235635);
   f_1040->SetSavedPoint(441,1.235824);
   f_1040->SetSavedPoint(442,1.236013);
   f_1040->SetSavedPoint(443,1.236202);
   f_1040->SetSavedPoint(444,1.236391);
   f_1040->SetSavedPoint(445,1.23658);
   f_1040->SetSavedPoint(446,1.236776);
   f_1040->SetSavedPoint(447,1.236972);
   f_1040->SetSavedPoint(448,1.237168);
   f_1040->SetSavedPoint(449,1.237364);
   f_1040->SetSavedPoint(450,1.23756);
   f_1040->SetSavedPoint(451,1.237756);
   f_1040->SetSavedPoint(452,1.237952);
   f_1040->SetSavedPoint(453,1.238148);
   f_1040->SetSavedPoint(454,1.238343);
   f_1040->SetSavedPoint(455,1.238539);
   f_1040->SetSavedPoint(456,1.238742);
   f_1040->SetSavedPoint(457,1.238946);
   f_1040->SetSavedPoint(458,1.239149);
   f_1040->SetSavedPoint(459,1.239352);
   f_1040->SetSavedPoint(460,1.239555);
   f_1040->SetSavedPoint(461,1.239758);
   f_1040->SetSavedPoint(462,1.239961);
   f_1040->SetSavedPoint(463,1.240164);
   f_1040->SetSavedPoint(464,1.240367);
   f_1040->SetSavedPoint(465,1.240571);
   f_1040->SetSavedPoint(466,1.240781);
   f_1040->SetSavedPoint(467,1.240992);
   f_1040->SetSavedPoint(468,1.241203);
   f_1040->SetSavedPoint(469,1.241413);
   f_1040->SetSavedPoint(470,1.241624);
   f_1040->SetSavedPoint(471,1.241835);
   f_1040->SetSavedPoint(472,1.242045);
   f_1040->SetSavedPoint(473,1.242256);
   f_1040->SetSavedPoint(474,1.242467);
   f_1040->SetSavedPoint(475,1.242677);
   f_1040->SetSavedPoint(476,1.242896);
   f_1040->SetSavedPoint(477,1.243114);
   f_1040->SetSavedPoint(478,1.243333);
   f_1040->SetSavedPoint(479,1.243551);
   f_1040->SetSavedPoint(480,1.24377);
   f_1040->SetSavedPoint(481,1.243989);
   f_1040->SetSavedPoint(482,1.244207);
   f_1040->SetSavedPoint(483,1.244426);
   f_1040->SetSavedPoint(484,1.244644);
   f_1040->SetSavedPoint(485,1.244863);
   f_1040->SetSavedPoint(486,1.24509);
   f_1040->SetSavedPoint(487,1.245316);
   f_1040->SetSavedPoint(488,1.245543);
   f_1040->SetSavedPoint(489,1.24577);
   f_1040->SetSavedPoint(490,1.245997);
   f_1040->SetSavedPoint(491,1.246224);
   f_1040->SetSavedPoint(492,1.24645);
   f_1040->SetSavedPoint(493,1.246677);
   f_1040->SetSavedPoint(494,1.246904);
   f_1040->SetSavedPoint(495,1.247131);
   f_1040->SetSavedPoint(496,1.247366);
   f_1040->SetSavedPoint(497,1.247602);
   f_1040->SetSavedPoint(498,1.247837);
   f_1040->SetSavedPoint(499,1.248073);
   f_1040->SetSavedPoint(500,1.248308);
   f_1040->SetSavedPoint(501,1.248544);
   f_1040->SetSavedPoint(502,1.248779);
   f_1040->SetSavedPoint(503,1.249015);
   f_1040->SetSavedPoint(504,1.24925);
   f_1040->SetSavedPoint(505,1.249485);
   f_1040->SetSavedPoint(506,1.24973);
   f_1040->SetSavedPoint(507,1.249975);
   f_1040->SetSavedPoint(508,1.250219);
   f_1040->SetSavedPoint(509,1.250464);
   f_1040->SetSavedPoint(510,1.250708);
   f_1040->SetSavedPoint(511,1.250953);
   f_1040->SetSavedPoint(512,1.251197);
   f_1040->SetSavedPoint(513,1.251442);
   f_1040->SetSavedPoint(514,1.251686);
   f_1040->SetSavedPoint(515,1.251931);
   f_1040->SetSavedPoint(516,1.252185);
   f_1040->SetSavedPoint(517,1.252439);
   f_1040->SetSavedPoint(518,1.252693);
   f_1040->SetSavedPoint(519,1.252947);
   f_1040->SetSavedPoint(520,1.253201);
   f_1040->SetSavedPoint(521,1.253455);
   f_1040->SetSavedPoint(522,1.253709);
   f_1040->SetSavedPoint(523,1.253963);
   f_1040->SetSavedPoint(524,1.254217);
   f_1040->SetSavedPoint(525,1.254471);
   f_1040->SetSavedPoint(526,1.254735);
   f_1040->SetSavedPoint(527,1.254999);
   f_1040->SetSavedPoint(528,1.255263);
   f_1040->SetSavedPoint(529,1.255527);
   f_1040->SetSavedPoint(530,1.25579);
   f_1040->SetSavedPoint(531,1.256054);
   f_1040->SetSavedPoint(532,1.256318);
   f_1040->SetSavedPoint(533,1.256582);
   f_1040->SetSavedPoint(534,1.256846);
   f_1040->SetSavedPoint(535,1.25711);
   f_1040->SetSavedPoint(536,1.257385);
   f_1040->SetSavedPoint(537,1.257659);
   f_1040->SetSavedPoint(538,1.257933);
   f_1040->SetSavedPoint(539,1.258208);
   f_1040->SetSavedPoint(540,1.258482);
   f_1040->SetSavedPoint(541,1.258757);
   f_1040->SetSavedPoint(542,1.259031);
   f_1040->SetSavedPoint(543,1.259305);
   f_1040->SetSavedPoint(544,1.25958);
   f_1040->SetSavedPoint(545,1.259854);
   f_1040->SetSavedPoint(546,1.26014);
   f_1040->SetSavedPoint(547,1.260425);
   f_1040->SetSavedPoint(548,1.26071);
   f_1040->SetSavedPoint(549,1.260996);
   f_1040->SetSavedPoint(550,1.261281);
   f_1040->SetSavedPoint(551,1.261566);
   f_1040->SetSavedPoint(552,1.261852);
   f_1040->SetSavedPoint(553,1.262137);
   f_1040->SetSavedPoint(554,1.262422);
   f_1040->SetSavedPoint(555,1.262708);
   f_1040->SetSavedPoint(556,1.263005);
   f_1040->SetSavedPoint(557,1.263301);
   f_1040->SetSavedPoint(558,1.263598);
   f_1040->SetSavedPoint(559,1.263895);
   f_1040->SetSavedPoint(560,1.264192);
   f_1040->SetSavedPoint(561,1.264489);
   f_1040->SetSavedPoint(562,1.264786);
   f_1040->SetSavedPoint(563,1.265083);
   f_1040->SetSavedPoint(564,1.26538);
   f_1040->SetSavedPoint(565,1.265676);
   f_1040->SetSavedPoint(566,1.265985);
   f_1040->SetSavedPoint(567,1.266294);
   f_1040->SetSavedPoint(568,1.266603);
   f_1040->SetSavedPoint(569,1.266912);
   f_1040->SetSavedPoint(570,1.267221);
   f_1040->SetSavedPoint(571,1.26753);
   f_1040->SetSavedPoint(572,1.267839);
   f_1040->SetSavedPoint(573,1.268148);
   f_1040->SetSavedPoint(574,1.268457);
   f_1040->SetSavedPoint(575,1.268766);
   f_1040->SetSavedPoint(576,1.269088);
   f_1040->SetSavedPoint(577,1.269409);
   f_1040->SetSavedPoint(578,1.269731);
   f_1040->SetSavedPoint(579,1.270053);
   f_1040->SetSavedPoint(580,1.270375);
   f_1040->SetSavedPoint(581,1.270696);
   f_1040->SetSavedPoint(582,1.271018);
   f_1040->SetSavedPoint(583,1.27134);
   f_1040->SetSavedPoint(584,1.271661);
   f_1040->SetSavedPoint(585,1.271983);
   f_1040->SetSavedPoint(586,1.272318);
   f_1040->SetSavedPoint(587,1.272653);
   f_1040->SetSavedPoint(588,1.272989);
   f_1040->SetSavedPoint(589,1.273324);
   f_1040->SetSavedPoint(590,1.273659);
   f_1040->SetSavedPoint(591,1.273994);
   f_1040->SetSavedPoint(592,1.274329);
   f_1040->SetSavedPoint(593,1.274664);
   f_1040->SetSavedPoint(594,1.274999);
   f_1040->SetSavedPoint(595,1.275334);
   f_1040->SetSavedPoint(596,1.275684);
   f_1040->SetSavedPoint(597,1.276033);
   f_1040->SetSavedPoint(598,1.276382);
   f_1040->SetSavedPoint(599,1.276731);
   f_1040->SetSavedPoint(600,1.277081);
   f_1040->SetSavedPoint(601,1.27743);
   f_1040->SetSavedPoint(602,1.277779);
   f_1040->SetSavedPoint(603,1.278128);
   f_1040->SetSavedPoint(604,1.278477);
   f_1040->SetSavedPoint(605,1.278827);
   f_1040->SetSavedPoint(606,1.279191);
   f_1040->SetSavedPoint(607,1.279555);
   f_1040->SetSavedPoint(608,1.279919);
   f_1040->SetSavedPoint(609,1.280283);
   f_1040->SetSavedPoint(610,1.280647);
   f_1040->SetSavedPoint(611,1.281011);
   f_1040->SetSavedPoint(612,1.281375);
   f_1040->SetSavedPoint(613,1.28174);
   f_1040->SetSavedPoint(614,1.282104);
   f_1040->SetSavedPoint(615,1.282468);
   f_1040->SetSavedPoint(616,1.282848);
   f_1040->SetSavedPoint(617,1.283227);
   f_1040->SetSavedPoint(618,1.283607);
   f_1040->SetSavedPoint(619,1.283987);
   f_1040->SetSavedPoint(620,1.284367);
   f_1040->SetSavedPoint(621,1.284747);
   f_1040->SetSavedPoint(622,1.285126);
   f_1040->SetSavedPoint(623,1.285506);
   f_1040->SetSavedPoint(624,1.285886);
   f_1040->SetSavedPoint(625,1.286266);
   f_1040->SetSavedPoint(626,1.286662);
   f_1040->SetSavedPoint(627,1.287059);
   f_1040->SetSavedPoint(628,1.287455);
   f_1040->SetSavedPoint(629,1.287851);
   f_1040->SetSavedPoint(630,1.288248);
   f_1040->SetSavedPoint(631,1.288644);
   f_1040->SetSavedPoint(632,1.289041);
   f_1040->SetSavedPoint(633,1.289437);
   f_1040->SetSavedPoint(634,1.289833);
   f_1040->SetSavedPoint(635,1.29023);
   f_1040->SetSavedPoint(636,1.290644);
   f_1040->SetSavedPoint(637,1.291058);
   f_1040->SetSavedPoint(638,1.291471);
   f_1040->SetSavedPoint(639,1.291885);
   f_1040->SetSavedPoint(640,1.292299);
   f_1040->SetSavedPoint(641,1.292713);
   f_1040->SetSavedPoint(642,1.293127);
   f_1040->SetSavedPoint(643,1.293541);
   f_1040->SetSavedPoint(644,1.293955);
   f_1040->SetSavedPoint(645,1.294369);
   f_1040->SetSavedPoint(646,1.294801);
   f_1040->SetSavedPoint(647,1.295234);
   f_1040->SetSavedPoint(648,1.295666);
   f_1040->SetSavedPoint(649,1.296098);
   f_1040->SetSavedPoint(650,1.296531);
   f_1040->SetSavedPoint(651,1.296963);
   f_1040->SetSavedPoint(652,1.297396);
   f_1040->SetSavedPoint(653,1.297828);
   f_1040->SetSavedPoint(654,1.29826);
   f_1040->SetSavedPoint(655,1.298693);
   f_1040->SetSavedPoint(656,1.299145);
   f_1040->SetSavedPoint(657,1.299597);
   f_1040->SetSavedPoint(658,1.300049);
   f_1040->SetSavedPoint(659,1.300501);
   f_1040->SetSavedPoint(660,1.300953);
   f_1040->SetSavedPoint(661,1.301405);
   f_1040->SetSavedPoint(662,1.301857);
   f_1040->SetSavedPoint(663,1.302309);
   f_1040->SetSavedPoint(664,1.302761);
   f_1040->SetSavedPoint(665,1.303213);
   f_1040->SetSavedPoint(666,1.303685);
   f_1040->SetSavedPoint(667,1.304158);
   f_1040->SetSavedPoint(668,1.304631);
   f_1040->SetSavedPoint(669,1.305103);
   f_1040->SetSavedPoint(670,1.305576);
   f_1040->SetSavedPoint(671,1.306049);
   f_1040->SetSavedPoint(672,1.306522);
   f_1040->SetSavedPoint(673,1.306994);
   f_1040->SetSavedPoint(674,1.307467);
   f_1040->SetSavedPoint(675,1.30794);
   f_1040->SetSavedPoint(676,1.308434);
   f_1040->SetSavedPoint(677,1.308929);
   f_1040->SetSavedPoint(678,1.309424);
   f_1040->SetSavedPoint(679,1.309918);
   f_1040->SetSavedPoint(680,1.310413);
   f_1040->SetSavedPoint(681,1.310908);
   f_1040->SetSavedPoint(682,1.311402);
   f_1040->SetSavedPoint(683,1.311897);
   f_1040->SetSavedPoint(684,1.312392);
   f_1040->SetSavedPoint(685,1.312886);
   f_1040->SetSavedPoint(686,1.313404);
   f_1040->SetSavedPoint(687,1.313922);
   f_1040->SetSavedPoint(688,1.31444);
   f_1040->SetSavedPoint(689,1.314958);
   f_1040->SetSavedPoint(690,1.315476);
   f_1040->SetSavedPoint(691,1.315994);
   f_1040->SetSavedPoint(692,1.316512);
   f_1040->SetSavedPoint(693,1.31703);
   f_1040->SetSavedPoint(694,1.317548);
   f_1040->SetSavedPoint(695,1.318066);
   f_1040->SetSavedPoint(696,1.318609);
   f_1040->SetSavedPoint(697,1.319151);
   f_1040->SetSavedPoint(698,1.319694);
   f_1040->SetSavedPoint(699,1.320237);
   f_1040->SetSavedPoint(700,1.320779);
   f_1040->SetSavedPoint(701,1.321322);
   f_1040->SetSavedPoint(702,1.321865);
   f_1040->SetSavedPoint(703,1.322407);
   f_1040->SetSavedPoint(704,1.32295);
   f_1040->SetSavedPoint(705,1.323493);
   f_1040->SetSavedPoint(706,1.324061);
   f_1040->SetSavedPoint(707,1.32463);
   f_1040->SetSavedPoint(708,1.325199);
   f_1040->SetSavedPoint(709,1.325768);
   f_1040->SetSavedPoint(710,1.326337);
   f_1040->SetSavedPoint(711,1.326906);
   f_1040->SetSavedPoint(712,1.327475);
   f_1040->SetSavedPoint(713,1.328044);
   f_1040->SetSavedPoint(714,1.328613);
   f_1040->SetSavedPoint(715,1.329182);
   f_1040->SetSavedPoint(716,1.329778);
   f_1040->SetSavedPoint(717,1.330375);
   f_1040->SetSavedPoint(718,1.330972);
   f_1040->SetSavedPoint(719,1.331569);
   f_1040->SetSavedPoint(720,1.332165);
   f_1040->SetSavedPoint(721,1.332762);
   f_1040->SetSavedPoint(722,1.333359);
   f_1040->SetSavedPoint(723,1.333956);
   f_1040->SetSavedPoint(724,1.334553);
   f_1040->SetSavedPoint(725,1.335149);
   f_1040->SetSavedPoint(726,1.335776);
   f_1040->SetSavedPoint(727,1.336402);
   f_1040->SetSavedPoint(728,1.337029);
   f_1040->SetSavedPoint(729,1.337655);
   f_1040->SetSavedPoint(730,1.338281);
   f_1040->SetSavedPoint(731,1.338908);
   f_1040->SetSavedPoint(732,1.339534);
   f_1040->SetSavedPoint(733,1.340161);
   f_1040->SetSavedPoint(734,1.340787);
   f_1040->SetSavedPoint(735,1.341413);
   f_1040->SetSavedPoint(736,1.342071);
   f_1040->SetSavedPoint(737,1.342729);
   f_1040->SetSavedPoint(738,1.343387);
   f_1040->SetSavedPoint(739,1.344045);
   f_1040->SetSavedPoint(740,1.344703);
   f_1040->SetSavedPoint(741,1.345361);
   f_1040->SetSavedPoint(742,1.346019);
   f_1040->SetSavedPoint(743,1.346677);
   f_1040->SetSavedPoint(744,1.347335);
   f_1040->SetSavedPoint(745,1.347993);
   f_1040->SetSavedPoint(746,1.348685);
   f_1040->SetSavedPoint(747,1.349376);
   f_1040->SetSavedPoint(748,1.350068);
   f_1040->SetSavedPoint(749,1.35076);
   f_1040->SetSavedPoint(750,1.351451);
   f_1040->SetSavedPoint(751,1.352143);
   f_1040->SetSavedPoint(752,1.352834);
   f_1040->SetSavedPoint(753,1.353526);
   f_1040->SetSavedPoint(754,1.354217);
   f_1040->SetSavedPoint(755,1.354909);
   f_1040->SetSavedPoint(756,1.355636);
   f_1040->SetSavedPoint(757,1.356363);
   f_1040->SetSavedPoint(758,1.357091);
   f_1040->SetSavedPoint(759,1.357818);
   f_1040->SetSavedPoint(760,1.358545);
   f_1040->SetSavedPoint(761,1.359273);
   f_1040->SetSavedPoint(762,1.36);
   f_1040->SetSavedPoint(763,1.360727);
   f_1040->SetSavedPoint(764,1.361455);
   f_1040->SetSavedPoint(765,1.362182);
   f_1040->SetSavedPoint(766,1.362947);
   f_1040->SetSavedPoint(767,1.363713);
   f_1040->SetSavedPoint(768,1.364478);
   f_1040->SetSavedPoint(769,1.365244);
   f_1040->SetSavedPoint(770,1.366009);
   f_1040->SetSavedPoint(771,1.366775);
   f_1040->SetSavedPoint(772,1.36754);
   f_1040->SetSavedPoint(773,1.368306);
   f_1040->SetSavedPoint(774,1.369071);
   f_1040->SetSavedPoint(775,1.369836);
   f_1040->SetSavedPoint(776,1.370643);
   f_1040->SetSavedPoint(777,1.371449);
   f_1040->SetSavedPoint(778,1.372255);
   f_1040->SetSavedPoint(779,1.373061);
   f_1040->SetSavedPoint(780,1.373867);
   f_1040->SetSavedPoint(781,1.374673);
   f_1040->SetSavedPoint(782,1.375479);
   f_1040->SetSavedPoint(783,1.376285);
   f_1040->SetSavedPoint(784,1.377091);
   f_1040->SetSavedPoint(785,1.377897);
   f_1040->SetSavedPoint(786,1.378747);
   f_1040->SetSavedPoint(787,1.379596);
   f_1040->SetSavedPoint(788,1.380446);
   f_1040->SetSavedPoint(789,1.381295);
   f_1040->SetSavedPoint(790,1.382144);
   f_1040->SetSavedPoint(791,1.382994);
   f_1040->SetSavedPoint(792,1.383843);
   f_1040->SetSavedPoint(793,1.384693);
   f_1040->SetSavedPoint(794,1.385542);
   f_1040->SetSavedPoint(795,1.386391);
   f_1040->SetSavedPoint(796,1.387287);
   f_1040->SetSavedPoint(797,1.388183);
   f_1040->SetSavedPoint(798,1.389078);
   f_1040->SetSavedPoint(799,1.389974);
   f_1040->SetSavedPoint(800,1.390869);
   f_1040->SetSavedPoint(801,1.391765);
   f_1040->SetSavedPoint(802,1.392661);
   f_1040->SetSavedPoint(803,1.393556);
   f_1040->SetSavedPoint(804,1.394452);
   f_1040->SetSavedPoint(805,1.395348);
   f_1040->SetSavedPoint(806,1.396293);
   f_1040->SetSavedPoint(807,1.397237);
   f_1040->SetSavedPoint(808,1.398182);
   f_1040->SetSavedPoint(809,1.399127);
   f_1040->SetSavedPoint(810,1.400072);
   f_1040->SetSavedPoint(811,1.401017);
   f_1040->SetSavedPoint(812,1.401962);
   f_1040->SetSavedPoint(813,1.402907);
   f_1040->SetSavedPoint(814,1.403852);
   f_1040->SetSavedPoint(815,1.404797);
   f_1040->SetSavedPoint(816,1.405794);
   f_1040->SetSavedPoint(817,1.406792);
   f_1040->SetSavedPoint(818,1.407789);
   f_1040->SetSavedPoint(819,1.408786);
   f_1040->SetSavedPoint(820,1.409784);
   f_1040->SetSavedPoint(821,1.410781);
   f_1040->SetSavedPoint(822,1.411779);
   f_1040->SetSavedPoint(823,1.412776);
   f_1040->SetSavedPoint(824,1.413773);
   f_1040->SetSavedPoint(825,1.414771);
   f_1040->SetSavedPoint(826,1.415824);
   f_1040->SetSavedPoint(827,1.416878);
   f_1040->SetSavedPoint(828,1.417931);
   f_1040->SetSavedPoint(829,1.418984);
   f_1040->SetSavedPoint(830,1.420038);
   f_1040->SetSavedPoint(831,1.421091);
   f_1040->SetSavedPoint(832,1.422144);
   f_1040->SetSavedPoint(833,1.423198);
   f_1040->SetSavedPoint(834,1.424251);
   f_1040->SetSavedPoint(835,1.425304);
   f_1040->SetSavedPoint(836,1.426417);
   f_1040->SetSavedPoint(837,1.42753);
   f_1040->SetSavedPoint(838,1.428643);
   f_1040->SetSavedPoint(839,1.429755);
   f_1040->SetSavedPoint(840,1.430868);
   f_1040->SetSavedPoint(841,1.431981);
   f_1040->SetSavedPoint(842,1.433094);
   f_1040->SetSavedPoint(843,1.434207);
   f_1040->SetSavedPoint(844,1.43532);
   f_1040->SetSavedPoint(845,1.436432);
   f_1040->SetSavedPoint(846,1.437608);
   f_1040->SetSavedPoint(847,1.438784);
   f_1040->SetSavedPoint(848,1.43996);
   f_1040->SetSavedPoint(849,1.441136);
   f_1040->SetSavedPoint(850,1.442312);
   f_1040->SetSavedPoint(851,1.443488);
   f_1040->SetSavedPoint(852,1.444664);
   f_1040->SetSavedPoint(853,1.44584);
   f_1040->SetSavedPoint(854,1.447016);
   f_1040->SetSavedPoint(855,1.448192);
   f_1040->SetSavedPoint(856,1.449435);
   f_1040->SetSavedPoint(857,1.450678);
   f_1040->SetSavedPoint(858,1.451921);
   f_1040->SetSavedPoint(859,1.453164);
   f_1040->SetSavedPoint(860,1.454407);
   f_1040->SetSavedPoint(861,1.45565);
   f_1040->SetSavedPoint(862,1.456892);
   f_1040->SetSavedPoint(863,1.458135);
   f_1040->SetSavedPoint(864,1.459378);
   f_1040->SetSavedPoint(865,1.460621);
   f_1040->SetSavedPoint(866,1.461935);
   f_1040->SetSavedPoint(867,1.463248);
   f_1040->SetSavedPoint(868,1.464562);
   f_1040->SetSavedPoint(869,1.465875);
   f_1040->SetSavedPoint(870,1.467188);
   f_1040->SetSavedPoint(871,1.468502);
   f_1040->SetSavedPoint(872,1.469815);
   f_1040->SetSavedPoint(873,1.471129);
   f_1040->SetSavedPoint(874,1.472442);
   f_1040->SetSavedPoint(875,1.473756);
   f_1040->SetSavedPoint(876,1.475143);
   f_1040->SetSavedPoint(877,1.476531);
   f_1040->SetSavedPoint(878,1.477919);
   f_1040->SetSavedPoint(879,1.479306);
   f_1040->SetSavedPoint(880,1.480694);
   f_1040->SetSavedPoint(881,1.482082);
   f_1040->SetSavedPoint(882,1.483469);
   f_1040->SetSavedPoint(883,1.484857);
   f_1040->SetSavedPoint(884,1.486245);
   f_1040->SetSavedPoint(885,1.487632);
   f_1040->SetSavedPoint(886,1.489097);
   f_1040->SetSavedPoint(887,1.490562);
   f_1040->SetSavedPoint(888,1.492027);
   f_1040->SetSavedPoint(889,1.493492);
   f_1040->SetSavedPoint(890,1.494957);
   f_1040->SetSavedPoint(891,1.496422);
   f_1040->SetSavedPoint(892,1.497887);
   f_1040->SetSavedPoint(893,1.499352);
   f_1040->SetSavedPoint(894,1.500817);
   f_1040->SetSavedPoint(895,1.502282);
   f_1040->SetSavedPoint(896,1.503827);
   f_1040->SetSavedPoint(897,1.505372);
   f_1040->SetSavedPoint(898,1.506917);
   f_1040->SetSavedPoint(899,1.508462);
   f_1040->SetSavedPoint(900,1.510008);
   f_1040->SetSavedPoint(901,1.511553);
   f_1040->SetSavedPoint(902,1.513098);
   f_1040->SetSavedPoint(903,1.514643);
   f_1040->SetSavedPoint(904,1.516188);
   f_1040->SetSavedPoint(905,1.517733);
   f_1040->SetSavedPoint(906,1.519359);
   f_1040->SetSavedPoint(907,1.520986);
   f_1040->SetSavedPoint(908,1.522613);
   f_1040->SetSavedPoint(909,1.524239);
   f_1040->SetSavedPoint(910,1.525866);
   f_1040->SetSavedPoint(911,1.527493);
   f_1040->SetSavedPoint(912,1.52912);
   f_1040->SetSavedPoint(913,1.530746);
   f_1040->SetSavedPoint(914,1.532373);
   f_1040->SetSavedPoint(915,1.534);
   f_1040->SetSavedPoint(916,1.535708);
   f_1040->SetSavedPoint(917,1.537417);
   f_1040->SetSavedPoint(918,1.539125);
   f_1040->SetSavedPoint(919,1.540834);
   f_1040->SetSavedPoint(920,1.542543);
   f_1040->SetSavedPoint(921,1.544251);
   f_1040->SetSavedPoint(922,1.54596);
   f_1040->SetSavedPoint(923,1.547668);
   f_1040->SetSavedPoint(924,1.549377);
   f_1040->SetSavedPoint(925,1.551086);
   f_1040->SetSavedPoint(926,1.552874);
   f_1040->SetSavedPoint(927,1.554663);
   f_1040->SetSavedPoint(928,1.556451);
   f_1040->SetSavedPoint(929,1.55824);
   f_1040->SetSavedPoint(930,1.560028);
   f_1040->SetSavedPoint(931,1.561817);
   f_1040->SetSavedPoint(932,1.563605);
   f_1040->SetSavedPoint(933,1.565394);
   f_1040->SetSavedPoint(934,1.567182);
   f_1040->SetSavedPoint(935,1.568971);
   f_1040->SetSavedPoint(936,1.570834);
   f_1040->SetSavedPoint(937,1.572698);
   f_1040->SetSavedPoint(938,1.574561);
   f_1040->SetSavedPoint(939,1.576424);
   f_1040->SetSavedPoint(940,1.578288);
   f_1040->SetSavedPoint(941,1.580151);
   f_1040->SetSavedPoint(942,1.582014);
   f_1040->SetSavedPoint(943,1.583878);
   f_1040->SetSavedPoint(944,1.585741);
   f_1040->SetSavedPoint(945,1.587604);
   f_1040->SetSavedPoint(946,1.589533);
   f_1040->SetSavedPoint(947,1.591462);
   f_1040->SetSavedPoint(948,1.59339);
   f_1040->SetSavedPoint(949,1.595319);
   f_1040->SetSavedPoint(950,1.597247);
   f_1040->SetSavedPoint(951,1.599176);
   f_1040->SetSavedPoint(952,1.601105);
   f_1040->SetSavedPoint(953,1.603033);
   f_1040->SetSavedPoint(954,1.604962);
   f_1040->SetSavedPoint(955,1.60689);
   f_1040->SetSavedPoint(956,1.608868);
   f_1040->SetSavedPoint(957,1.610846);
   f_1040->SetSavedPoint(958,1.612824);
   f_1040->SetSavedPoint(959,1.614802);
   f_1040->SetSavedPoint(960,1.61678);
   f_1040->SetSavedPoint(961,1.618758);
   f_1040->SetSavedPoint(962,1.620736);
   f_1040->SetSavedPoint(963,1.622714);
   f_1040->SetSavedPoint(964,1.624692);
   f_1040->SetSavedPoint(965,1.62667);
   f_1040->SetSavedPoint(966,1.628673);
   f_1040->SetSavedPoint(967,1.630676);
   f_1040->SetSavedPoint(968,1.632679);
   f_1040->SetSavedPoint(969,1.634682);
   f_1040->SetSavedPoint(970,1.636684);
   f_1040->SetSavedPoint(971,1.638687);
   f_1040->SetSavedPoint(972,1.64069);
   f_1040->SetSavedPoint(973,1.642693);
   f_1040->SetSavedPoint(974,1.644696);
   f_1040->SetSavedPoint(975,1.646699);
   f_1040->SetSavedPoint(976,1.64869);
   f_1040->SetSavedPoint(977,1.650682);
   f_1040->SetSavedPoint(978,1.652673);
   f_1040->SetSavedPoint(979,1.654665);
   f_1040->SetSavedPoint(980,1.656656);
   f_1040->SetSavedPoint(981,1.658647);
   f_1040->SetSavedPoint(982,1.660639);
   f_1040->SetSavedPoint(983,1.66263);
   f_1040->SetSavedPoint(984,1.664622);
   f_1040->SetSavedPoint(985,1.666613);
   f_1040->SetSavedPoint(986,1.668541);
   f_1040->SetSavedPoint(987,1.670469);
   f_1040->SetSavedPoint(988,1.672397);
   f_1040->SetSavedPoint(989,1.674324);
   f_1040->SetSavedPoint(990,1.676252);
   f_1040->SetSavedPoint(991,1.67818);
   f_1040->SetSavedPoint(992,1.680108);
   f_1040->SetSavedPoint(993,1.682036);
   f_1040->SetSavedPoint(994,1.683963);
   f_1040->SetSavedPoint(995,1.685891);
   f_1040->SetSavedPoint(996,1.685891);
   f_1040->SetSavedPoint(997,1.685891);
   f_1040->SetSavedPoint(998,1.685891);
   f_1040->SetSavedPoint(999,1.685891);
   f_1040->SetSavedPoint(1000,0);
   f_1040->SetSavedPoint(1001,2);
   f_1040->SetSavedPoint(1002,4.5);
   f_1040->SetFillColor(19);
   f_1040->SetFillStyle(0);
   f_1040->SetMarkerStyle(20);
   f_1040->SetMarkerSize(1.2);
   f_1040->SetLineColor(4);
   f_1040->SetLineWidth(1);
   f_1040->SetLineStyle(2);
   f_1040->GetXaxis()->SetNdivisions(505);
   f_1040->GetXaxis()->SetLabelFont(132);
   f_1040->GetXaxis()->SetLabelOffset(0.015);
   f_1040->GetXaxis()->SetLabelSize(0.05);
   f_1040->GetXaxis()->SetTitleSize(0.06);
   f_1040->GetXaxis()->SetTitleFont(132);
   f_1040->GetYaxis()->SetLabelFont(132);
   f_1040->GetYaxis()->SetLabelSize(0.05);
   f_1040->GetYaxis()->SetTitleSize(0.06);
   f_1040->GetYaxis()->SetTitleFont(42);
   f_1040->SetParameter(0,1);
   f_1040->SetParError(0,0);
   f_1040->SetParLimits(0,1,1);
   f_1040->SetParameter(1,0);
   f_1040->SetParError(1,0);
   f_1040->SetParLimits(1,1,1);
   f_1040->SetParameter(2,1);
   f_1040->SetParError(2,0);
   f_1040->SetParLimits(2,1,1);
   f_1040->Draw("same");
   
   TF1 *f_1050 = new TF1("*f_1050",2,4.5,3);
    //The original function : f_1050 had originally been created by:
    //TF1 *f_1050 = new TF1("f_1050",f_1050,2,4.5,3);
   f_1050->SetRange(2,4.5);
   f_1050->SetName("f_1050");
   f_1050->SetTitle("f_1050");
   f_1050->SetNpx(1000);
   f_1050->SetSavedPoint(0,1.150874);
   f_1050->SetSavedPoint(1,1.150874);
   f_1050->SetSavedPoint(2,1.150874);
   f_1050->SetSavedPoint(3,1.150874);
   f_1050->SetSavedPoint(4,1.150874);
   f_1050->SetSavedPoint(5,1.150874);
   f_1050->SetSavedPoint(6,1.150918);
   f_1050->SetSavedPoint(7,1.150963);
   f_1050->SetSavedPoint(8,1.151007);
   f_1050->SetSavedPoint(9,1.151051);
   f_1050->SetSavedPoint(10,1.151095);
   f_1050->SetSavedPoint(11,1.151139);
   f_1050->SetSavedPoint(12,1.151183);
   f_1050->SetSavedPoint(13,1.151227);
   f_1050->SetSavedPoint(14,1.151271);
   f_1050->SetSavedPoint(15,1.151316);
   f_1050->SetSavedPoint(16,1.151361);
   f_1050->SetSavedPoint(17,1.151407);
   f_1050->SetSavedPoint(18,1.151452);
   f_1050->SetSavedPoint(19,1.151498);
   f_1050->SetSavedPoint(20,1.151543);
   f_1050->SetSavedPoint(21,1.151589);
   f_1050->SetSavedPoint(22,1.151635);
   f_1050->SetSavedPoint(23,1.15168);
   f_1050->SetSavedPoint(24,1.151726);
   f_1050->SetSavedPoint(25,1.151771);
   f_1050->SetSavedPoint(26,1.151819);
   f_1050->SetSavedPoint(27,1.151866);
   f_1050->SetSavedPoint(28,1.151913);
   f_1050->SetSavedPoint(29,1.15196);
   f_1050->SetSavedPoint(30,1.152007);
   f_1050->SetSavedPoint(31,1.152054);
   f_1050->SetSavedPoint(32,1.152101);
   f_1050->SetSavedPoint(33,1.152148);
   f_1050->SetSavedPoint(34,1.152195);
   f_1050->SetSavedPoint(35,1.152242);
   f_1050->SetSavedPoint(36,1.152291);
   f_1050->SetSavedPoint(37,1.15234);
   f_1050->SetSavedPoint(38,1.152388);
   f_1050->SetSavedPoint(39,1.152437);
   f_1050->SetSavedPoint(40,1.152486);
   f_1050->SetSavedPoint(41,1.152534);
   f_1050->SetSavedPoint(42,1.152583);
   f_1050->SetSavedPoint(43,1.152632);
   f_1050->SetSavedPoint(44,1.15268);
   f_1050->SetSavedPoint(45,1.152729);
   f_1050->SetSavedPoint(46,1.152779);
   f_1050->SetSavedPoint(47,1.15283);
   f_1050->SetSavedPoint(48,1.15288);
   f_1050->SetSavedPoint(49,1.15293);
   f_1050->SetSavedPoint(50,1.15298);
   f_1050->SetSavedPoint(51,1.153031);
   f_1050->SetSavedPoint(52,1.153081);
   f_1050->SetSavedPoint(53,1.153131);
   f_1050->SetSavedPoint(54,1.153181);
   f_1050->SetSavedPoint(55,1.153232);
   f_1050->SetSavedPoint(56,1.153284);
   f_1050->SetSavedPoint(57,1.153336);
   f_1050->SetSavedPoint(58,1.153387);
   f_1050->SetSavedPoint(59,1.153439);
   f_1050->SetSavedPoint(60,1.153491);
   f_1050->SetSavedPoint(61,1.153543);
   f_1050->SetSavedPoint(62,1.153595);
   f_1050->SetSavedPoint(63,1.153647);
   f_1050->SetSavedPoint(64,1.153699);
   f_1050->SetSavedPoint(65,1.153751);
   f_1050->SetSavedPoint(66,1.153805);
   f_1050->SetSavedPoint(67,1.153858);
   f_1050->SetSavedPoint(68,1.153912);
   f_1050->SetSavedPoint(69,1.153965);
   f_1050->SetSavedPoint(70,1.154019);
   f_1050->SetSavedPoint(71,1.154073);
   f_1050->SetSavedPoint(72,1.154126);
   f_1050->SetSavedPoint(73,1.15418);
   f_1050->SetSavedPoint(74,1.154234);
   f_1050->SetSavedPoint(75,1.154287);
   f_1050->SetSavedPoint(76,1.154343);
   f_1050->SetSavedPoint(77,1.154398);
   f_1050->SetSavedPoint(78,1.154453);
   f_1050->SetSavedPoint(79,1.154509);
   f_1050->SetSavedPoint(80,1.154564);
   f_1050->SetSavedPoint(81,1.15462);
   f_1050->SetSavedPoint(82,1.154675);
   f_1050->SetSavedPoint(83,1.15473);
   f_1050->SetSavedPoint(84,1.154786);
   f_1050->SetSavedPoint(85,1.154841);
   f_1050->SetSavedPoint(86,1.154898);
   f_1050->SetSavedPoint(87,1.154955);
   f_1050->SetSavedPoint(88,1.155013);
   f_1050->SetSavedPoint(89,1.15507);
   f_1050->SetSavedPoint(90,1.155127);
   f_1050->SetSavedPoint(91,1.155184);
   f_1050->SetSavedPoint(92,1.155241);
   f_1050->SetSavedPoint(93,1.155299);
   f_1050->SetSavedPoint(94,1.155356);
   f_1050->SetSavedPoint(95,1.155413);
   f_1050->SetSavedPoint(96,1.155472);
   f_1050->SetSavedPoint(97,1.155531);
   f_1050->SetSavedPoint(98,1.15559);
   f_1050->SetSavedPoint(99,1.155649);
   f_1050->SetSavedPoint(100,1.155708);
   f_1050->SetSavedPoint(101,1.155767);
   f_1050->SetSavedPoint(102,1.155827);
   f_1050->SetSavedPoint(103,1.155886);
   f_1050->SetSavedPoint(104,1.155945);
   f_1050->SetSavedPoint(105,1.156004);
   f_1050->SetSavedPoint(106,1.156065);
   f_1050->SetSavedPoint(107,1.156126);
   f_1050->SetSavedPoint(108,1.156187);
   f_1050->SetSavedPoint(109,1.156248);
   f_1050->SetSavedPoint(110,1.156309);
   f_1050->SetSavedPoint(111,1.15637);
   f_1050->SetSavedPoint(112,1.156431);
   f_1050->SetSavedPoint(113,1.156492);
   f_1050->SetSavedPoint(114,1.156553);
   f_1050->SetSavedPoint(115,1.156614);
   f_1050->SetSavedPoint(116,1.156677);
   f_1050->SetSavedPoint(117,1.15674);
   f_1050->SetSavedPoint(118,1.156803);
   f_1050->SetSavedPoint(119,1.156866);
   f_1050->SetSavedPoint(120,1.156929);
   f_1050->SetSavedPoint(121,1.156992);
   f_1050->SetSavedPoint(122,1.157055);
   f_1050->SetSavedPoint(123,1.157118);
   f_1050->SetSavedPoint(124,1.157181);
   f_1050->SetSavedPoint(125,1.157244);
   f_1050->SetSavedPoint(126,1.157309);
   f_1050->SetSavedPoint(127,1.157374);
   f_1050->SetSavedPoint(128,1.157439);
   f_1050->SetSavedPoint(129,1.157504);
   f_1050->SetSavedPoint(130,1.157569);
   f_1050->SetSavedPoint(131,1.157634);
   f_1050->SetSavedPoint(132,1.157699);
   f_1050->SetSavedPoint(133,1.157764);
   f_1050->SetSavedPoint(134,1.157829);
   f_1050->SetSavedPoint(135,1.157894);
   f_1050->SetSavedPoint(136,1.157961);
   f_1050->SetSavedPoint(137,1.158028);
   f_1050->SetSavedPoint(138,1.158096);
   f_1050->SetSavedPoint(139,1.158163);
   f_1050->SetSavedPoint(140,1.15823);
   f_1050->SetSavedPoint(141,1.158297);
   f_1050->SetSavedPoint(142,1.158364);
   f_1050->SetSavedPoint(143,1.158431);
   f_1050->SetSavedPoint(144,1.158498);
   f_1050->SetSavedPoint(145,1.158566);
   f_1050->SetSavedPoint(146,1.158635);
   f_1050->SetSavedPoint(147,1.158704);
   f_1050->SetSavedPoint(148,1.158774);
   f_1050->SetSavedPoint(149,1.158843);
   f_1050->SetSavedPoint(150,1.158912);
   f_1050->SetSavedPoint(151,1.158982);
   f_1050->SetSavedPoint(152,1.159051);
   f_1050->SetSavedPoint(153,1.15912);
   f_1050->SetSavedPoint(154,1.15919);
   f_1050->SetSavedPoint(155,1.159259);
   f_1050->SetSavedPoint(156,1.159331);
   f_1050->SetSavedPoint(157,1.159402);
   f_1050->SetSavedPoint(158,1.159474);
   f_1050->SetSavedPoint(159,1.159546);
   f_1050->SetSavedPoint(160,1.159617);
   f_1050->SetSavedPoint(161,1.159689);
   f_1050->SetSavedPoint(162,1.15976);
   f_1050->SetSavedPoint(163,1.159832);
   f_1050->SetSavedPoint(164,1.159904);
   f_1050->SetSavedPoint(165,1.159975);
   f_1050->SetSavedPoint(166,1.160049);
   f_1050->SetSavedPoint(167,1.160123);
   f_1050->SetSavedPoint(168,1.160197);
   f_1050->SetSavedPoint(169,1.160271);
   f_1050->SetSavedPoint(170,1.160345);
   f_1050->SetSavedPoint(171,1.160419);
   f_1050->SetSavedPoint(172,1.160493);
   f_1050->SetSavedPoint(173,1.160567);
   f_1050->SetSavedPoint(174,1.160641);
   f_1050->SetSavedPoint(175,1.160715);
   f_1050->SetSavedPoint(176,1.160791);
   f_1050->SetSavedPoint(177,1.160868);
   f_1050->SetSavedPoint(178,1.160944);
   f_1050->SetSavedPoint(179,1.16102);
   f_1050->SetSavedPoint(180,1.161097);
   f_1050->SetSavedPoint(181,1.161173);
   f_1050->SetSavedPoint(182,1.161249);
   f_1050->SetSavedPoint(183,1.161326);
   f_1050->SetSavedPoint(184,1.161402);
   f_1050->SetSavedPoint(185,1.161478);
   f_1050->SetSavedPoint(186,1.161557);
   f_1050->SetSavedPoint(187,1.161636);
   f_1050->SetSavedPoint(188,1.161715);
   f_1050->SetSavedPoint(189,1.161794);
   f_1050->SetSavedPoint(190,1.161873);
   f_1050->SetSavedPoint(191,1.161952);
   f_1050->SetSavedPoint(192,1.16203);
   f_1050->SetSavedPoint(193,1.162109);
   f_1050->SetSavedPoint(194,1.162188);
   f_1050->SetSavedPoint(195,1.162267);
   f_1050->SetSavedPoint(196,1.162349);
   f_1050->SetSavedPoint(197,1.16243);
   f_1050->SetSavedPoint(198,1.162511);
   f_1050->SetSavedPoint(199,1.162593);
   f_1050->SetSavedPoint(200,1.162674);
   f_1050->SetSavedPoint(201,1.162756);
   f_1050->SetSavedPoint(202,1.162837);
   f_1050->SetSavedPoint(203,1.162919);
   f_1050->SetSavedPoint(204,1.163);
   f_1050->SetSavedPoint(205,1.163082);
   f_1050->SetSavedPoint(206,1.163166);
   f_1050->SetSavedPoint(207,1.16325);
   f_1050->SetSavedPoint(208,1.163334);
   f_1050->SetSavedPoint(209,1.163418);
   f_1050->SetSavedPoint(210,1.163502);
   f_1050->SetSavedPoint(211,1.163586);
   f_1050->SetSavedPoint(212,1.16367);
   f_1050->SetSavedPoint(213,1.163754);
   f_1050->SetSavedPoint(214,1.163838);
   f_1050->SetSavedPoint(215,1.163923);
   f_1050->SetSavedPoint(216,1.164009);
   f_1050->SetSavedPoint(217,1.164096);
   f_1050->SetSavedPoint(218,1.164183);
   f_1050->SetSavedPoint(219,1.16427);
   f_1050->SetSavedPoint(220,1.164357);
   f_1050->SetSavedPoint(221,1.164444);
   f_1050->SetSavedPoint(222,1.164531);
   f_1050->SetSavedPoint(223,1.164618);
   f_1050->SetSavedPoint(224,1.164704);
   f_1050->SetSavedPoint(225,1.164791);
   f_1050->SetSavedPoint(226,1.164881);
   f_1050->SetSavedPoint(227,1.164971);
   f_1050->SetSavedPoint(228,1.165061);
   f_1050->SetSavedPoint(229,1.16515);
   f_1050->SetSavedPoint(230,1.16524);
   f_1050->SetSavedPoint(231,1.16533);
   f_1050->SetSavedPoint(232,1.165419);
   f_1050->SetSavedPoint(233,1.165509);
   f_1050->SetSavedPoint(234,1.165599);
   f_1050->SetSavedPoint(235,1.165689);
   f_1050->SetSavedPoint(236,1.165781);
   f_1050->SetSavedPoint(237,1.165874);
   f_1050->SetSavedPoint(238,1.165967);
   f_1050->SetSavedPoint(239,1.166059);
   f_1050->SetSavedPoint(240,1.166152);
   f_1050->SetSavedPoint(241,1.166245);
   f_1050->SetSavedPoint(242,1.166337);
   f_1050->SetSavedPoint(243,1.16643);
   f_1050->SetSavedPoint(244,1.166523);
   f_1050->SetSavedPoint(245,1.166615);
   f_1050->SetSavedPoint(246,1.166711);
   f_1050->SetSavedPoint(247,1.166807);
   f_1050->SetSavedPoint(248,1.166903);
   f_1050->SetSavedPoint(249,1.166998);
   f_1050->SetSavedPoint(250,1.167094);
   f_1050->SetSavedPoint(251,1.16719);
   f_1050->SetSavedPoint(252,1.167286);
   f_1050->SetSavedPoint(253,1.167381);
   f_1050->SetSavedPoint(254,1.167477);
   f_1050->SetSavedPoint(255,1.167573);
   f_1050->SetSavedPoint(256,1.167672);
   f_1050->SetSavedPoint(257,1.167771);
   f_1050->SetSavedPoint(258,1.16787);
   f_1050->SetSavedPoint(259,1.167969);
   f_1050->SetSavedPoint(260,1.168068);
   f_1050->SetSavedPoint(261,1.168166);
   f_1050->SetSavedPoint(262,1.168265);
   f_1050->SetSavedPoint(263,1.168364);
   f_1050->SetSavedPoint(264,1.168463);
   f_1050->SetSavedPoint(265,1.168562);
   f_1050->SetSavedPoint(266,1.168664);
   f_1050->SetSavedPoint(267,1.168767);
   f_1050->SetSavedPoint(268,1.168869);
   f_1050->SetSavedPoint(269,1.168971);
   f_1050->SetSavedPoint(270,1.169073);
   f_1050->SetSavedPoint(271,1.169176);
   f_1050->SetSavedPoint(272,1.169278);
   f_1050->SetSavedPoint(273,1.16938);
   f_1050->SetSavedPoint(274,1.169482);
   f_1050->SetSavedPoint(275,1.169584);
   f_1050->SetSavedPoint(276,1.16969);
   f_1050->SetSavedPoint(277,1.169796);
   f_1050->SetSavedPoint(278,1.169901);
   f_1050->SetSavedPoint(279,1.170007);
   f_1050->SetSavedPoint(280,1.170112);
   f_1050->SetSavedPoint(281,1.170218);
   f_1050->SetSavedPoint(282,1.170324);
   f_1050->SetSavedPoint(283,1.170429);
   f_1050->SetSavedPoint(284,1.170535);
   f_1050->SetSavedPoint(285,1.170641);
   f_1050->SetSavedPoint(286,1.17075);
   f_1050->SetSavedPoint(287,1.170859);
   f_1050->SetSavedPoint(288,1.170968);
   f_1050->SetSavedPoint(289,1.171077);
   f_1050->SetSavedPoint(290,1.171186);
   f_1050->SetSavedPoint(291,1.171296);
   f_1050->SetSavedPoint(292,1.171405);
   f_1050->SetSavedPoint(293,1.171514);
   f_1050->SetSavedPoint(294,1.171623);
   f_1050->SetSavedPoint(295,1.171732);
   f_1050->SetSavedPoint(296,1.171845);
   f_1050->SetSavedPoint(297,1.171958);
   f_1050->SetSavedPoint(298,1.172071);
   f_1050->SetSavedPoint(299,1.172184);
   f_1050->SetSavedPoint(300,1.172296);
   f_1050->SetSavedPoint(301,1.172409);
   f_1050->SetSavedPoint(302,1.172522);
   f_1050->SetSavedPoint(303,1.172635);
   f_1050->SetSavedPoint(304,1.172748);
   f_1050->SetSavedPoint(305,1.172861);
   f_1050->SetSavedPoint(306,1.172977);
   f_1050->SetSavedPoint(307,1.173094);
   f_1050->SetSavedPoint(308,1.17321);
   f_1050->SetSavedPoint(309,1.173327);
   f_1050->SetSavedPoint(310,1.173444);
   f_1050->SetSavedPoint(311,1.17356);
   f_1050->SetSavedPoint(312,1.173677);
   f_1050->SetSavedPoint(313,1.173793);
   f_1050->SetSavedPoint(314,1.17391);
   f_1050->SetSavedPoint(315,1.174027);
   f_1050->SetSavedPoint(316,1.174147);
   f_1050->SetSavedPoint(317,1.174268);
   f_1050->SetSavedPoint(318,1.174388);
   f_1050->SetSavedPoint(319,1.174509);
   f_1050->SetSavedPoint(320,1.17463);
   f_1050->SetSavedPoint(321,1.17475);
   f_1050->SetSavedPoint(322,1.174871);
   f_1050->SetSavedPoint(323,1.174991);
   f_1050->SetSavedPoint(324,1.175112);
   f_1050->SetSavedPoint(325,1.175233);
   f_1050->SetSavedPoint(326,1.175357);
   f_1050->SetSavedPoint(327,1.175482);
   f_1050->SetSavedPoint(328,1.175607);
   f_1050->SetSavedPoint(329,1.175731);
   f_1050->SetSavedPoint(330,1.175856);
   f_1050->SetSavedPoint(331,1.175981);
   f_1050->SetSavedPoint(332,1.176105);
   f_1050->SetSavedPoint(333,1.17623);
   f_1050->SetSavedPoint(334,1.176355);
   f_1050->SetSavedPoint(335,1.176479);
   f_1050->SetSavedPoint(336,1.176608);
   f_1050->SetSavedPoint(337,1.176737);
   f_1050->SetSavedPoint(338,1.176866);
   f_1050->SetSavedPoint(339,1.176995);
   f_1050->SetSavedPoint(340,1.177124);
   f_1050->SetSavedPoint(341,1.177253);
   f_1050->SetSavedPoint(342,1.177382);
   f_1050->SetSavedPoint(343,1.177511);
   f_1050->SetSavedPoint(344,1.17764);
   f_1050->SetSavedPoint(345,1.177769);
   f_1050->SetSavedPoint(346,1.177902);
   f_1050->SetSavedPoint(347,1.178036);
   f_1050->SetSavedPoint(348,1.178169);
   f_1050->SetSavedPoint(349,1.178302);
   f_1050->SetSavedPoint(350,1.178436);
   f_1050->SetSavedPoint(351,1.178569);
   f_1050->SetSavedPoint(352,1.178703);
   f_1050->SetSavedPoint(353,1.178836);
   f_1050->SetSavedPoint(354,1.178969);
   f_1050->SetSavedPoint(355,1.179103);
   f_1050->SetSavedPoint(356,1.179241);
   f_1050->SetSavedPoint(357,1.179379);
   f_1050->SetSavedPoint(358,1.179517);
   f_1050->SetSavedPoint(359,1.179655);
   f_1050->SetSavedPoint(360,1.179793);
   f_1050->SetSavedPoint(361,1.179931);
   f_1050->SetSavedPoint(362,1.180069);
   f_1050->SetSavedPoint(363,1.180207);
   f_1050->SetSavedPoint(364,1.180345);
   f_1050->SetSavedPoint(365,1.180483);
   f_1050->SetSavedPoint(366,1.180625);
   f_1050->SetSavedPoint(367,1.180768);
   f_1050->SetSavedPoint(368,1.180911);
   f_1050->SetSavedPoint(369,1.181054);
   f_1050->SetSavedPoint(370,1.181196);
   f_1050->SetSavedPoint(371,1.181339);
   f_1050->SetSavedPoint(372,1.181482);
   f_1050->SetSavedPoint(373,1.181625);
   f_1050->SetSavedPoint(374,1.181767);
   f_1050->SetSavedPoint(375,1.18191);
   f_1050->SetSavedPoint(376,1.182058);
   f_1050->SetSavedPoint(377,1.182206);
   f_1050->SetSavedPoint(378,1.182354);
   f_1050->SetSavedPoint(379,1.182501);
   f_1050->SetSavedPoint(380,1.182649);
   f_1050->SetSavedPoint(381,1.182797);
   f_1050->SetSavedPoint(382,1.182945);
   f_1050->SetSavedPoint(383,1.183092);
   f_1050->SetSavedPoint(384,1.18324);
   f_1050->SetSavedPoint(385,1.183388);
   f_1050->SetSavedPoint(386,1.183541);
   f_1050->SetSavedPoint(387,1.183694);
   f_1050->SetSavedPoint(388,1.183847);
   f_1050->SetSavedPoint(389,1.184);
   f_1050->SetSavedPoint(390,1.184153);
   f_1050->SetSavedPoint(391,1.184306);
   f_1050->SetSavedPoint(392,1.184458);
   f_1050->SetSavedPoint(393,1.184611);
   f_1050->SetSavedPoint(394,1.184764);
   f_1050->SetSavedPoint(395,1.184917);
   f_1050->SetSavedPoint(396,1.185076);
   f_1050->SetSavedPoint(397,1.185234);
   f_1050->SetSavedPoint(398,1.185392);
   f_1050->SetSavedPoint(399,1.185551);
   f_1050->SetSavedPoint(400,1.185709);
   f_1050->SetSavedPoint(401,1.185867);
   f_1050->SetSavedPoint(402,1.186026);
   f_1050->SetSavedPoint(403,1.186184);
   f_1050->SetSavedPoint(404,1.186343);
   f_1050->SetSavedPoint(405,1.186501);
   f_1050->SetSavedPoint(406,1.186665);
   f_1050->SetSavedPoint(407,1.186829);
   f_1050->SetSavedPoint(408,1.186993);
   f_1050->SetSavedPoint(409,1.187157);
   f_1050->SetSavedPoint(410,1.187321);
   f_1050->SetSavedPoint(411,1.187485);
   f_1050->SetSavedPoint(412,1.187649);
   f_1050->SetSavedPoint(413,1.187813);
   f_1050->SetSavedPoint(414,1.187977);
   f_1050->SetSavedPoint(415,1.188141);
   f_1050->SetSavedPoint(416,1.188311);
   f_1050->SetSavedPoint(417,1.188481);
   f_1050->SetSavedPoint(418,1.18865);
   f_1050->SetSavedPoint(419,1.18882);
   f_1050->SetSavedPoint(420,1.18899);
   f_1050->SetSavedPoint(421,1.18916);
   f_1050->SetSavedPoint(422,1.18933);
   f_1050->SetSavedPoint(423,1.1895);
   f_1050->SetSavedPoint(424,1.18967);
   f_1050->SetSavedPoint(425,1.189839);
   f_1050->SetSavedPoint(426,1.190015);
   f_1050->SetSavedPoint(427,1.190191);
   f_1050->SetSavedPoint(428,1.190367);
   f_1050->SetSavedPoint(429,1.190543);
   f_1050->SetSavedPoint(430,1.190719);
   f_1050->SetSavedPoint(431,1.190895);
   f_1050->SetSavedPoint(432,1.191071);
   f_1050->SetSavedPoint(433,1.191247);
   f_1050->SetSavedPoint(434,1.191423);
   f_1050->SetSavedPoint(435,1.191599);
   f_1050->SetSavedPoint(436,1.191782);
   f_1050->SetSavedPoint(437,1.191964);
   f_1050->SetSavedPoint(438,1.192147);
   f_1050->SetSavedPoint(439,1.192329);
   f_1050->SetSavedPoint(440,1.192511);
   f_1050->SetSavedPoint(441,1.192694);
   f_1050->SetSavedPoint(442,1.192876);
   f_1050->SetSavedPoint(443,1.193058);
   f_1050->SetSavedPoint(444,1.193241);
   f_1050->SetSavedPoint(445,1.193423);
   f_1050->SetSavedPoint(446,1.193612);
   f_1050->SetSavedPoint(447,1.193801);
   f_1050->SetSavedPoint(448,1.19399);
   f_1050->SetSavedPoint(449,1.194179);
   f_1050->SetSavedPoint(450,1.194369);
   f_1050->SetSavedPoint(451,1.194558);
   f_1050->SetSavedPoint(452,1.194747);
   f_1050->SetSavedPoint(453,1.194936);
   f_1050->SetSavedPoint(454,1.195125);
   f_1050->SetSavedPoint(455,1.195314);
   f_1050->SetSavedPoint(456,1.19551);
   f_1050->SetSavedPoint(457,1.195706);
   f_1050->SetSavedPoint(458,1.195902);
   f_1050->SetSavedPoint(459,1.196098);
   f_1050->SetSavedPoint(460,1.196294);
   f_1050->SetSavedPoint(461,1.19649);
   f_1050->SetSavedPoint(462,1.196686);
   f_1050->SetSavedPoint(463,1.196882);
   f_1050->SetSavedPoint(464,1.197078);
   f_1050->SetSavedPoint(465,1.197274);
   f_1050->SetSavedPoint(466,1.197477);
   f_1050->SetSavedPoint(467,1.197681);
   f_1050->SetSavedPoint(468,1.197884);
   f_1050->SetSavedPoint(469,1.198087);
   f_1050->SetSavedPoint(470,1.198291);
   f_1050->SetSavedPoint(471,1.198494);
   f_1050->SetSavedPoint(472,1.198697);
   f_1050->SetSavedPoint(473,1.198901);
   f_1050->SetSavedPoint(474,1.199104);
   f_1050->SetSavedPoint(475,1.199307);
   f_1050->SetSavedPoint(476,1.199518);
   f_1050->SetSavedPoint(477,1.199729);
   f_1050->SetSavedPoint(478,1.19994);
   f_1050->SetSavedPoint(479,1.200151);
   f_1050->SetSavedPoint(480,1.200362);
   f_1050->SetSavedPoint(481,1.200573);
   f_1050->SetSavedPoint(482,1.200784);
   f_1050->SetSavedPoint(483,1.200995);
   f_1050->SetSavedPoint(484,1.201206);
   f_1050->SetSavedPoint(485,1.201416);
   f_1050->SetSavedPoint(486,1.201635);
   f_1050->SetSavedPoint(487,1.201854);
   f_1050->SetSavedPoint(488,1.202073);
   f_1050->SetSavedPoint(489,1.202292);
   f_1050->SetSavedPoint(490,1.202511);
   f_1050->SetSavedPoint(491,1.20273);
   f_1050->SetSavedPoint(492,1.202949);
   f_1050->SetSavedPoint(493,1.203168);
   f_1050->SetSavedPoint(494,1.203387);
   f_1050->SetSavedPoint(495,1.203606);
   f_1050->SetSavedPoint(496,1.203833);
   f_1050->SetSavedPoint(497,1.20406);
   f_1050->SetSavedPoint(498,1.204287);
   f_1050->SetSavedPoint(499,1.204515);
   f_1050->SetSavedPoint(500,1.204742);
   f_1050->SetSavedPoint(501,1.204969);
   f_1050->SetSavedPoint(502,1.205196);
   f_1050->SetSavedPoint(503,1.205424);
   f_1050->SetSavedPoint(504,1.205651);
   f_1050->SetSavedPoint(505,1.205878);
   f_1050->SetSavedPoint(506,1.206114);
   f_1050->SetSavedPoint(507,1.20635);
   f_1050->SetSavedPoint(508,1.206586);
   f_1050->SetSavedPoint(509,1.206822);
   f_1050->SetSavedPoint(510,1.207058);
   f_1050->SetSavedPoint(511,1.207294);
   f_1050->SetSavedPoint(512,1.20753);
   f_1050->SetSavedPoint(513,1.207766);
   f_1050->SetSavedPoint(514,1.208002);
   f_1050->SetSavedPoint(515,1.208238);
   f_1050->SetSavedPoint(516,1.208483);
   f_1050->SetSavedPoint(517,1.208728);
   f_1050->SetSavedPoint(518,1.208973);
   f_1050->SetSavedPoint(519,1.209218);
   f_1050->SetSavedPoint(520,1.209463);
   f_1050->SetSavedPoint(521,1.209709);
   f_1050->SetSavedPoint(522,1.209954);
   f_1050->SetSavedPoint(523,1.210199);
   f_1050->SetSavedPoint(524,1.210444);
   f_1050->SetSavedPoint(525,1.210689);
   f_1050->SetSavedPoint(526,1.210944);
   f_1050->SetSavedPoint(527,1.211199);
   f_1050->SetSavedPoint(528,1.211453);
   f_1050->SetSavedPoint(529,1.211708);
   f_1050->SetSavedPoint(530,1.211963);
   f_1050->SetSavedPoint(531,1.212218);
   f_1050->SetSavedPoint(532,1.212472);
   f_1050->SetSavedPoint(533,1.212727);
   f_1050->SetSavedPoint(534,1.212982);
   f_1050->SetSavedPoint(535,1.213237);
   f_1050->SetSavedPoint(536,1.213501);
   f_1050->SetSavedPoint(537,1.213766);
   f_1050->SetSavedPoint(538,1.214031);
   f_1050->SetSavedPoint(539,1.214296);
   f_1050->SetSavedPoint(540,1.214561);
   f_1050->SetSavedPoint(541,1.214825);
   f_1050->SetSavedPoint(542,1.21509);
   f_1050->SetSavedPoint(543,1.215355);
   f_1050->SetSavedPoint(544,1.21562);
   f_1050->SetSavedPoint(545,1.215885);
   f_1050->SetSavedPoint(546,1.21616);
   f_1050->SetSavedPoint(547,1.216435);
   f_1050->SetSavedPoint(548,1.216711);
   f_1050->SetSavedPoint(549,1.216986);
   f_1050->SetSavedPoint(550,1.217262);
   f_1050->SetSavedPoint(551,1.217537);
   f_1050->SetSavedPoint(552,1.217812);
   f_1050->SetSavedPoint(553,1.218088);
   f_1050->SetSavedPoint(554,1.218363);
   f_1050->SetSavedPoint(555,1.218639);
   f_1050->SetSavedPoint(556,1.218925);
   f_1050->SetSavedPoint(557,1.219212);
   f_1050->SetSavedPoint(558,1.219498);
   f_1050->SetSavedPoint(559,1.219785);
   f_1050->SetSavedPoint(560,1.220071);
   f_1050->SetSavedPoint(561,1.220358);
   f_1050->SetSavedPoint(562,1.220644);
   f_1050->SetSavedPoint(563,1.220931);
   f_1050->SetSavedPoint(564,1.221217);
   f_1050->SetSavedPoint(565,1.221504);
   f_1050->SetSavedPoint(566,1.221802);
   f_1050->SetSavedPoint(567,1.2221);
   f_1050->SetSavedPoint(568,1.222398);
   f_1050->SetSavedPoint(569,1.222696);
   f_1050->SetSavedPoint(570,1.222995);
   f_1050->SetSavedPoint(571,1.223293);
   f_1050->SetSavedPoint(572,1.223591);
   f_1050->SetSavedPoint(573,1.223889);
   f_1050->SetSavedPoint(574,1.224187);
   f_1050->SetSavedPoint(575,1.224486);
   f_1050->SetSavedPoint(576,1.224796);
   f_1050->SetSavedPoint(577,1.225107);
   f_1050->SetSavedPoint(578,1.225417);
   f_1050->SetSavedPoint(579,1.225727);
   f_1050->SetSavedPoint(580,1.226038);
   f_1050->SetSavedPoint(581,1.226348);
   f_1050->SetSavedPoint(582,1.226659);
   f_1050->SetSavedPoint(583,1.226969);
   f_1050->SetSavedPoint(584,1.22728);
   f_1050->SetSavedPoint(585,1.22759);
   f_1050->SetSavedPoint(586,1.227914);
   f_1050->SetSavedPoint(587,1.228237);
   f_1050->SetSavedPoint(588,1.228561);
   f_1050->SetSavedPoint(589,1.228884);
   f_1050->SetSavedPoint(590,1.229208);
   f_1050->SetSavedPoint(591,1.229531);
   f_1050->SetSavedPoint(592,1.229854);
   f_1050->SetSavedPoint(593,1.230178);
   f_1050->SetSavedPoint(594,1.230501);
   f_1050->SetSavedPoint(595,1.230825);
   f_1050->SetSavedPoint(596,1.231162);
   f_1050->SetSavedPoint(597,1.231499);
   f_1050->SetSavedPoint(598,1.231836);
   f_1050->SetSavedPoint(599,1.232173);
   f_1050->SetSavedPoint(600,1.23251);
   f_1050->SetSavedPoint(601,1.232847);
   f_1050->SetSavedPoint(602,1.233184);
   f_1050->SetSavedPoint(603,1.233521);
   f_1050->SetSavedPoint(604,1.233858);
   f_1050->SetSavedPoint(605,1.234195);
   f_1050->SetSavedPoint(606,1.234546);
   f_1050->SetSavedPoint(607,1.234898);
   f_1050->SetSavedPoint(608,1.235249);
   f_1050->SetSavedPoint(609,1.235601);
   f_1050->SetSavedPoint(610,1.235952);
   f_1050->SetSavedPoint(611,1.236303);
   f_1050->SetSavedPoint(612,1.236655);
   f_1050->SetSavedPoint(613,1.237006);
   f_1050->SetSavedPoint(614,1.237358);
   f_1050->SetSavedPoint(615,1.237709);
   f_1050->SetSavedPoint(616,1.238076);
   f_1050->SetSavedPoint(617,1.238442);
   f_1050->SetSavedPoint(618,1.238809);
   f_1050->SetSavedPoint(619,1.239175);
   f_1050->SetSavedPoint(620,1.239542);
   f_1050->SetSavedPoint(621,1.239908);
   f_1050->SetSavedPoint(622,1.240275);
   f_1050->SetSavedPoint(623,1.240642);
   f_1050->SetSavedPoint(624,1.241008);
   f_1050->SetSavedPoint(625,1.241375);
   f_1050->SetSavedPoint(626,1.241757);
   f_1050->SetSavedPoint(627,1.24214);
   f_1050->SetSavedPoint(628,1.242522);
   f_1050->SetSavedPoint(629,1.242905);
   f_1050->SetSavedPoint(630,1.243288);
   f_1050->SetSavedPoint(631,1.24367);
   f_1050->SetSavedPoint(632,1.244053);
   f_1050->SetSavedPoint(633,1.244435);
   f_1050->SetSavedPoint(634,1.244818);
   f_1050->SetSavedPoint(635,1.2452);
   f_1050->SetSavedPoint(636,1.2456);
   f_1050->SetSavedPoint(637,1.245999);
   f_1050->SetSavedPoint(638,1.246399);
   f_1050->SetSavedPoint(639,1.246798);
   f_1050->SetSavedPoint(640,1.247197);
   f_1050->SetSavedPoint(641,1.247597);
   f_1050->SetSavedPoint(642,1.247996);
   f_1050->SetSavedPoint(643,1.248396);
   f_1050->SetSavedPoint(644,1.248795);
   f_1050->SetSavedPoint(645,1.249195);
   f_1050->SetSavedPoint(646,1.249612);
   f_1050->SetSavedPoint(647,1.250029);
   f_1050->SetSavedPoint(648,1.250447);
   f_1050->SetSavedPoint(649,1.250864);
   f_1050->SetSavedPoint(650,1.251281);
   f_1050->SetSavedPoint(651,1.251699);
   f_1050->SetSavedPoint(652,1.252116);
   f_1050->SetSavedPoint(653,1.252533);
   f_1050->SetSavedPoint(654,1.25295);
   f_1050->SetSavedPoint(655,1.253368);
   f_1050->SetSavedPoint(656,1.253804);
   f_1050->SetSavedPoint(657,1.25424);
   f_1050->SetSavedPoint(658,1.254676);
   f_1050->SetSavedPoint(659,1.255113);
   f_1050->SetSavedPoint(660,1.255549);
   f_1050->SetSavedPoint(661,1.255985);
   f_1050->SetSavedPoint(662,1.256421);
   f_1050->SetSavedPoint(663,1.256857);
   f_1050->SetSavedPoint(664,1.257294);
   f_1050->SetSavedPoint(665,1.25773);
   f_1050->SetSavedPoint(666,1.258186);
   f_1050->SetSavedPoint(667,1.258642);
   f_1050->SetSavedPoint(668,1.259098);
   f_1050->SetSavedPoint(669,1.259555);
   f_1050->SetSavedPoint(670,1.260011);
   f_1050->SetSavedPoint(671,1.260467);
   f_1050->SetSavedPoint(672,1.260923);
   f_1050->SetSavedPoint(673,1.26138);
   f_1050->SetSavedPoint(674,1.261836);
   f_1050->SetSavedPoint(675,1.262292);
   f_1050->SetSavedPoint(676,1.262769);
   f_1050->SetSavedPoint(677,1.263247);
   f_1050->SetSavedPoint(678,1.263724);
   f_1050->SetSavedPoint(679,1.264202);
   f_1050->SetSavedPoint(680,1.264679);
   f_1050->SetSavedPoint(681,1.265156);
   f_1050->SetSavedPoint(682,1.265634);
   f_1050->SetSavedPoint(683,1.266111);
   f_1050->SetSavedPoint(684,1.266589);
   f_1050->SetSavedPoint(685,1.267066);
   f_1050->SetSavedPoint(686,1.267566);
   f_1050->SetSavedPoint(687,1.268066);
   f_1050->SetSavedPoint(688,1.268566);
   f_1050->SetSavedPoint(689,1.269066);
   f_1050->SetSavedPoint(690,1.269565);
   f_1050->SetSavedPoint(691,1.270065);
   f_1050->SetSavedPoint(692,1.270565);
   f_1050->SetSavedPoint(693,1.271065);
   f_1050->SetSavedPoint(694,1.271565);
   f_1050->SetSavedPoint(695,1.272065);
   f_1050->SetSavedPoint(696,1.272589);
   f_1050->SetSavedPoint(697,1.273112);
   f_1050->SetSavedPoint(698,1.273636);
   f_1050->SetSavedPoint(699,1.27416);
   f_1050->SetSavedPoint(700,1.274683);
   f_1050->SetSavedPoint(701,1.275207);
   f_1050->SetSavedPoint(702,1.275731);
   f_1050->SetSavedPoint(703,1.276255);
   f_1050->SetSavedPoint(704,1.276778);
   f_1050->SetSavedPoint(705,1.277302);
   f_1050->SetSavedPoint(706,1.277851);
   f_1050->SetSavedPoint(707,1.2784);
   f_1050->SetSavedPoint(708,1.278949);
   f_1050->SetSavedPoint(709,1.279498);
   f_1050->SetSavedPoint(710,1.280047);
   f_1050->SetSavedPoint(711,1.280596);
   f_1050->SetSavedPoint(712,1.281145);
   f_1050->SetSavedPoint(713,1.281694);
   f_1050->SetSavedPoint(714,1.282244);
   f_1050->SetSavedPoint(715,1.282793);
   f_1050->SetSavedPoint(716,1.283369);
   f_1050->SetSavedPoint(717,1.283944);
   f_1050->SetSavedPoint(718,1.28452);
   f_1050->SetSavedPoint(719,1.285096);
   f_1050->SetSavedPoint(720,1.285672);
   f_1050->SetSavedPoint(721,1.286248);
   f_1050->SetSavedPoint(722,1.286824);
   f_1050->SetSavedPoint(723,1.2874);
   f_1050->SetSavedPoint(724,1.287976);
   f_1050->SetSavedPoint(725,1.288552);
   f_1050->SetSavedPoint(726,1.289157);
   f_1050->SetSavedPoint(727,1.289761);
   f_1050->SetSavedPoint(728,1.290366);
   f_1050->SetSavedPoint(729,1.29097);
   f_1050->SetSavedPoint(730,1.291575);
   f_1050->SetSavedPoint(731,1.292179);
   f_1050->SetSavedPoint(732,1.292784);
   f_1050->SetSavedPoint(733,1.293389);
   f_1050->SetSavedPoint(734,1.293993);
   f_1050->SetSavedPoint(735,1.294598);
   f_1050->SetSavedPoint(736,1.295233);
   f_1050->SetSavedPoint(737,1.295868);
   f_1050->SetSavedPoint(738,1.296503);
   f_1050->SetSavedPoint(739,1.297138);
   f_1050->SetSavedPoint(740,1.297773);
   f_1050->SetSavedPoint(741,1.298408);
   f_1050->SetSavedPoint(742,1.299043);
   f_1050->SetSavedPoint(743,1.299678);
   f_1050->SetSavedPoint(744,1.300313);
   f_1050->SetSavedPoint(745,1.300948);
   f_1050->SetSavedPoint(746,1.301615);
   f_1050->SetSavedPoint(747,1.302283);
   f_1050->SetSavedPoint(748,1.30295);
   f_1050->SetSavedPoint(749,1.303617);
   f_1050->SetSavedPoint(750,1.304285);
   f_1050->SetSavedPoint(751,1.304952);
   f_1050->SetSavedPoint(752,1.30562);
   f_1050->SetSavedPoint(753,1.306287);
   f_1050->SetSavedPoint(754,1.306954);
   f_1050->SetSavedPoint(755,1.307622);
   f_1050->SetSavedPoint(756,1.308324);
   f_1050->SetSavedPoint(757,1.309026);
   f_1050->SetSavedPoint(758,1.309728);
   f_1050->SetSavedPoint(759,1.31043);
   f_1050->SetSavedPoint(760,1.311132);
   f_1050->SetSavedPoint(761,1.311833);
   f_1050->SetSavedPoint(762,1.312535);
   f_1050->SetSavedPoint(763,1.313237);
   f_1050->SetSavedPoint(764,1.313939);
   f_1050->SetSavedPoint(765,1.314641);
   f_1050->SetSavedPoint(766,1.31538);
   f_1050->SetSavedPoint(767,1.316119);
   f_1050->SetSavedPoint(768,1.316857);
   f_1050->SetSavedPoint(769,1.317596);
   f_1050->SetSavedPoint(770,1.318335);
   f_1050->SetSavedPoint(771,1.319074);
   f_1050->SetSavedPoint(772,1.319812);
   f_1050->SetSavedPoint(773,1.320551);
   f_1050->SetSavedPoint(774,1.32129);
   f_1050->SetSavedPoint(775,1.322029);
   f_1050->SetSavedPoint(776,1.322806);
   f_1050->SetSavedPoint(777,1.323584);
   f_1050->SetSavedPoint(778,1.324362);
   f_1050->SetSavedPoint(779,1.32514);
   f_1050->SetSavedPoint(780,1.325918);
   f_1050->SetSavedPoint(781,1.326696);
   f_1050->SetSavedPoint(782,1.327474);
   f_1050->SetSavedPoint(783,1.328252);
   f_1050->SetSavedPoint(784,1.32903);
   f_1050->SetSavedPoint(785,1.329808);
   f_1050->SetSavedPoint(786,1.330628);
   f_1050->SetSavedPoint(787,1.331448);
   f_1050->SetSavedPoint(788,1.332267);
   f_1050->SetSavedPoint(789,1.333087);
   f_1050->SetSavedPoint(790,1.333907);
   f_1050->SetSavedPoint(791,1.334727);
   f_1050->SetSavedPoint(792,1.335546);
   f_1050->SetSavedPoint(793,1.336366);
   f_1050->SetSavedPoint(794,1.337186);
   f_1050->SetSavedPoint(795,1.338006);
   f_1050->SetSavedPoint(796,1.33887);
   f_1050->SetSavedPoint(797,1.339734);
   f_1050->SetSavedPoint(798,1.340599);
   f_1050->SetSavedPoint(799,1.341463);
   f_1050->SetSavedPoint(800,1.342328);
   f_1050->SetSavedPoint(801,1.343192);
   f_1050->SetSavedPoint(802,1.344056);
   f_1050->SetSavedPoint(803,1.344921);
   f_1050->SetSavedPoint(804,1.345785);
   f_1050->SetSavedPoint(805,1.346649);
   f_1050->SetSavedPoint(806,1.347561);
   f_1050->SetSavedPoint(807,1.348473);
   f_1050->SetSavedPoint(808,1.349385);
   f_1050->SetSavedPoint(809,1.350297);
   f_1050->SetSavedPoint(810,1.351209);
   f_1050->SetSavedPoint(811,1.352121);
   f_1050->SetSavedPoint(812,1.353033);
   f_1050->SetSavedPoint(813,1.353945);
   f_1050->SetSavedPoint(814,1.354857);
   f_1050->SetSavedPoint(815,1.355769);
   f_1050->SetSavedPoint(816,1.356731);
   f_1050->SetSavedPoint(817,1.357694);
   f_1050->SetSavedPoint(818,1.358656);
   f_1050->SetSavedPoint(819,1.359619);
   f_1050->SetSavedPoint(820,1.360582);
   f_1050->SetSavedPoint(821,1.361544);
   f_1050->SetSavedPoint(822,1.362507);
   f_1050->SetSavedPoint(823,1.36347);
   f_1050->SetSavedPoint(824,1.364432);
   f_1050->SetSavedPoint(825,1.365395);
   f_1050->SetSavedPoint(826,1.366411);
   f_1050->SetSavedPoint(827,1.367428);
   f_1050->SetSavedPoint(828,1.368444);
   f_1050->SetSavedPoint(829,1.369461);
   f_1050->SetSavedPoint(830,1.370478);
   f_1050->SetSavedPoint(831,1.371494);
   f_1050->SetSavedPoint(832,1.372511);
   f_1050->SetSavedPoint(833,1.373527);
   f_1050->SetSavedPoint(834,1.374544);
   f_1050->SetSavedPoint(835,1.375561);
   f_1050->SetSavedPoint(836,1.376635);
   f_1050->SetSavedPoint(837,1.377709);
   f_1050->SetSavedPoint(838,1.378782);
   f_1050->SetSavedPoint(839,1.379856);
   f_1050->SetSavedPoint(840,1.38093);
   f_1050->SetSavedPoint(841,1.382004);
   f_1050->SetSavedPoint(842,1.383078);
   f_1050->SetSavedPoint(843,1.384152);
   f_1050->SetSavedPoint(844,1.385226);
   f_1050->SetSavedPoint(845,1.3863);
   f_1050->SetSavedPoint(846,1.387435);
   f_1050->SetSavedPoint(847,1.38857);
   f_1050->SetSavedPoint(848,1.389705);
   f_1050->SetSavedPoint(849,1.39084);
   f_1050->SetSavedPoint(850,1.391975);
   f_1050->SetSavedPoint(851,1.39311);
   f_1050->SetSavedPoint(852,1.394245);
   f_1050->SetSavedPoint(853,1.39538);
   f_1050->SetSavedPoint(854,1.396515);
   f_1050->SetSavedPoint(855,1.39765);
   f_1050->SetSavedPoint(856,1.398849);
   f_1050->SetSavedPoint(857,1.400049);
   f_1050->SetSavedPoint(858,1.401248);
   f_1050->SetSavedPoint(859,1.402448);
   f_1050->SetSavedPoint(860,1.403647);
   f_1050->SetSavedPoint(861,1.404847);
   f_1050->SetSavedPoint(862,1.406046);
   f_1050->SetSavedPoint(863,1.407246);
   f_1050->SetSavedPoint(864,1.408445);
   f_1050->SetSavedPoint(865,1.409645);
   f_1050->SetSavedPoint(866,1.410912);
   f_1050->SetSavedPoint(867,1.41218);
   f_1050->SetSavedPoint(868,1.413448);
   f_1050->SetSavedPoint(869,1.414715);
   f_1050->SetSavedPoint(870,1.415983);
   f_1050->SetSavedPoint(871,1.417251);
   f_1050->SetSavedPoint(872,1.418518);
   f_1050->SetSavedPoint(873,1.419786);
   f_1050->SetSavedPoint(874,1.421054);
   f_1050->SetSavedPoint(875,1.422321);
   f_1050->SetSavedPoint(876,1.42366);
   f_1050->SetSavedPoint(877,1.425);
   f_1050->SetSavedPoint(878,1.426339);
   f_1050->SetSavedPoint(879,1.427678);
   f_1050->SetSavedPoint(880,1.429017);
   f_1050->SetSavedPoint(881,1.430356);
   f_1050->SetSavedPoint(882,1.431696);
   f_1050->SetSavedPoint(883,1.433035);
   f_1050->SetSavedPoint(884,1.434374);
   f_1050->SetSavedPoint(885,1.435713);
   f_1050->SetSavedPoint(886,1.437127);
   f_1050->SetSavedPoint(887,1.438541);
   f_1050->SetSavedPoint(888,1.439955);
   f_1050->SetSavedPoint(889,1.441369);
   f_1050->SetSavedPoint(890,1.442783);
   f_1050->SetSavedPoint(891,1.444197);
   f_1050->SetSavedPoint(892,1.44561);
   f_1050->SetSavedPoint(893,1.447024);
   f_1050->SetSavedPoint(894,1.448438);
   f_1050->SetSavedPoint(895,1.449852);
   f_1050->SetSavedPoint(896,1.451343);
   f_1050->SetSavedPoint(897,1.452834);
   f_1050->SetSavedPoint(898,1.454325);
   f_1050->SetSavedPoint(899,1.455817);
   f_1050->SetSavedPoint(900,1.457308);
   f_1050->SetSavedPoint(901,1.458799);
   f_1050->SetSavedPoint(902,1.46029);
   f_1050->SetSavedPoint(903,1.461781);
   f_1050->SetSavedPoint(904,1.463272);
   f_1050->SetSavedPoint(905,1.464763);
   f_1050->SetSavedPoint(906,1.466333);
   f_1050->SetSavedPoint(907,1.467903);
   f_1050->SetSavedPoint(908,1.469473);
   f_1050->SetSavedPoint(909,1.471043);
   f_1050->SetSavedPoint(910,1.472613);
   f_1050->SetSavedPoint(911,1.474183);
   f_1050->SetSavedPoint(912,1.475753);
   f_1050->SetSavedPoint(913,1.477323);
   f_1050->SetSavedPoint(914,1.478893);
   f_1050->SetSavedPoint(915,1.480462);
   f_1050->SetSavedPoint(916,1.482111);
   f_1050->SetSavedPoint(917,1.48376);
   f_1050->SetSavedPoint(918,1.485409);
   f_1050->SetSavedPoint(919,1.487058);
   f_1050->SetSavedPoint(920,1.488707);
   f_1050->SetSavedPoint(921,1.490356);
   f_1050->SetSavedPoint(922,1.492005);
   f_1050->SetSavedPoint(923,1.493654);
   f_1050->SetSavedPoint(924,1.495303);
   f_1050->SetSavedPoint(925,1.496952);
   f_1050->SetSavedPoint(926,1.498678);
   f_1050->SetSavedPoint(927,1.500404);
   f_1050->SetSavedPoint(928,1.50213);
   f_1050->SetSavedPoint(929,1.503857);
   f_1050->SetSavedPoint(930,1.505583);
   f_1050->SetSavedPoint(931,1.507309);
   f_1050->SetSavedPoint(932,1.509035);
   f_1050->SetSavedPoint(933,1.510761);
   f_1050->SetSavedPoint(934,1.512487);
   f_1050->SetSavedPoint(935,1.514213);
   f_1050->SetSavedPoint(936,1.516012);
   f_1050->SetSavedPoint(937,1.51781);
   f_1050->SetSavedPoint(938,1.519608);
   f_1050->SetSavedPoint(939,1.521406);
   f_1050->SetSavedPoint(940,1.523205);
   f_1050->SetSavedPoint(941,1.525003);
   f_1050->SetSavedPoint(942,1.526801);
   f_1050->SetSavedPoint(943,1.5286);
   f_1050->SetSavedPoint(944,1.530398);
   f_1050->SetSavedPoint(945,1.532196);
   f_1050->SetSavedPoint(946,1.534058);
   f_1050->SetSavedPoint(947,1.535919);
   f_1050->SetSavedPoint(948,1.53778);
   f_1050->SetSavedPoint(949,1.539641);
   f_1050->SetSavedPoint(950,1.541503);
   f_1050->SetSavedPoint(951,1.543364);
   f_1050->SetSavedPoint(952,1.545225);
   f_1050->SetSavedPoint(953,1.547087);
   f_1050->SetSavedPoint(954,1.548948);
   f_1050->SetSavedPoint(955,1.550809);
   f_1050->SetSavedPoint(956,1.552718);
   f_1050->SetSavedPoint(957,1.554627);
   f_1050->SetSavedPoint(958,1.556536);
   f_1050->SetSavedPoint(959,1.558445);
   f_1050->SetSavedPoint(960,1.560354);
   f_1050->SetSavedPoint(961,1.562263);
   f_1050->SetSavedPoint(962,1.564172);
   f_1050->SetSavedPoint(963,1.566081);
   f_1050->SetSavedPoint(964,1.56799);
   f_1050->SetSavedPoint(965,1.569899);
   f_1050->SetSavedPoint(966,1.571832);
   f_1050->SetSavedPoint(967,1.573765);
   f_1050->SetSavedPoint(968,1.575698);
   f_1050->SetSavedPoint(969,1.57763);
   f_1050->SetSavedPoint(970,1.579563);
   f_1050->SetSavedPoint(971,1.581496);
   f_1050->SetSavedPoint(972,1.583429);
   f_1050->SetSavedPoint(973,1.585362);
   f_1050->SetSavedPoint(974,1.587295);
   f_1050->SetSavedPoint(975,1.589228);
   f_1050->SetSavedPoint(976,1.59115);
   f_1050->SetSavedPoint(977,1.593072);
   f_1050->SetSavedPoint(978,1.594994);
   f_1050->SetSavedPoint(979,1.596916);
   f_1050->SetSavedPoint(980,1.598838);
   f_1050->SetSavedPoint(981,1.60076);
   f_1050->SetSavedPoint(982,1.602682);
   f_1050->SetSavedPoint(983,1.604604);
   f_1050->SetSavedPoint(984,1.606526);
   f_1050->SetSavedPoint(985,1.608448);
   f_1050->SetSavedPoint(986,1.610308);
   f_1050->SetSavedPoint(987,1.612169);
   f_1050->SetSavedPoint(988,1.614029);
   f_1050->SetSavedPoint(989,1.61589);
   f_1050->SetSavedPoint(990,1.61775);
   f_1050->SetSavedPoint(991,1.619611);
   f_1050->SetSavedPoint(992,1.621471);
   f_1050->SetSavedPoint(993,1.623332);
   f_1050->SetSavedPoint(994,1.625192);
   f_1050->SetSavedPoint(995,1.627053);
   f_1050->SetSavedPoint(996,1.627053);
   f_1050->SetSavedPoint(997,1.627053);
   f_1050->SetSavedPoint(998,1.627053);
   f_1050->SetSavedPoint(999,1.627053);
   f_1050->SetSavedPoint(1000,0);
   f_1050->SetSavedPoint(1001,2);
   f_1050->SetSavedPoint(1002,4.5);
   f_1050->SetFillColor(19);
   f_1050->SetFillStyle(0);
   f_1050->SetMarkerStyle(20);
   f_1050->SetMarkerSize(1.2);
   f_1050->SetLineColor(8);
   f_1050->SetLineWidth(1);
   f_1050->SetLineStyle(11);
   f_1050->GetXaxis()->SetNdivisions(505);
   f_1050->GetXaxis()->SetLabelFont(132);
   f_1050->GetXaxis()->SetLabelOffset(0.015);
   f_1050->GetXaxis()->SetLabelSize(0.05);
   f_1050->GetXaxis()->SetTitleSize(0.06);
   f_1050->GetXaxis()->SetTitleFont(132);
   f_1050->GetYaxis()->SetLabelFont(132);
   f_1050->GetYaxis()->SetLabelSize(0.05);
   f_1050->GetYaxis()->SetTitleSize(0.06);
   f_1050->GetYaxis()->SetTitleFont(42);
   f_1050->SetParameter(0,1);
   f_1050->SetParError(0,0);
   f_1050->SetParLimits(0,1,1);
   f_1050->SetParameter(1,0);
   f_1050->SetParError(1,0);
   f_1050->SetParLimits(1,1,1);
   f_1050->SetParameter(2,1);
   f_1050->SetParError(2,0);
   f_1050->SetParLimits(2,1,1);
   f_1050->Draw("same");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph0");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.2875,1.479437);
   grae->SetPointError(0,0.2875,0.2125,0.02876926,0.02876926);
   grae->SetPoint(1,2.7875,1.288069);
   grae->SetPointError(1,0.2875,0.2125,0.02463782,0.02463782);
   grae->SetPoint(2,3.2875,1.2305);
   grae->SetPointError(2,0.2875,0.2125,0.02353709,0.02353709);
   grae->SetPoint(3,3.7875,1.21671);
   grae->SetPointError(3,0.2875,0.2125,0.02340401,0.02340401);
   grae->SetPoint(4,4.2875,1.267088);
   grae->SetPointError(4,0.2875,0.2125,0.02586119,0.02586119);
   
   TH1F *Graph_Graph1 = new TH1F("Graph_Graph1","Graph",100,1.75,4.75);
   Graph_Graph1->SetMinimum(1.161816);
   Graph_Graph1->SetMaximum(1.539696);
   Graph_Graph1->SetDirectory(0);
   Graph_Graph1->SetStats(0);
   Graph_Graph1->SetMarkerStyle(20);
   Graph_Graph1->SetMarkerSize(1.2);
   Graph_Graph1->GetXaxis()->SetNdivisions(505);
   Graph_Graph1->GetXaxis()->SetLabelFont(132);
   Graph_Graph1->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetXaxis()->SetTitleFont(132);
   Graph_Graph1->GetYaxis()->SetLabelFont(132);
   Graph_Graph1->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetYaxis()->SetTitleFont(42);
   Graph_Graph1->GetZaxis()->SetLabelFont(132);
   Graph_Graph1->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph1);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetMarkerSize(1.2);
   grae->SetPoint(0,2.2125,1.487815);
   grae->SetPointError(0,0.2125,0.2875,0.03142183,0.03142183);
   grae->SetPoint(1,2.7125,1.305497);
   grae->SetPointError(1,0.2125,0.2875,0.02585839,0.02585839);
   grae->SetPoint(2,3.2125,1.244867);
   grae->SetPointError(2,0.2125,0.2875,0.02467694,0.02467694);
   grae->SetPoint(3,3.7125,1.221857);
   grae->SetPointError(3,0.2125,0.2875,0.02479065,0.02479065);
   grae->SetPoint(4,4.2125,1.262954);
   grae->SetPointError(4,0.2125,0.2875,0.03192521,0.03192521);
   
   TH1F *Graph_Graph2 = new TH1F("Graph_Graph2","Graph",100,1.75,4.75);
   Graph_Graph2->SetMinimum(1.164849);
   Graph_Graph2->SetMaximum(1.551453);
   Graph_Graph2->SetDirectory(0);
   Graph_Graph2->SetStats(0);
   Graph_Graph2->SetMarkerStyle(20);
   Graph_Graph2->SetMarkerSize(1.2);
   Graph_Graph2->GetXaxis()->SetNdivisions(505);
   Graph_Graph2->GetXaxis()->SetLabelFont(132);
   Graph_Graph2->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph2->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetXaxis()->SetTitleFont(132);
   Graph_Graph2->GetYaxis()->SetLabelFont(132);
   Graph_Graph2->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetYaxis()->SetTitleFont(42);
   Graph_Graph2->GetZaxis()->SetLabelFont(132);
   Graph_Graph2->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph2->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph2->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph2);
   
   grae->Draw("e1p");
   
   grae = new TGraphAsymmErrors(5);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(8);
   grae->SetMarkerColor(8);
   grae->SetMarkerStyle(33);
   grae->SetMarkerSize(2.4);
   grae->SetPoint(0,2.25,1.373049);
   grae->SetPointError(0,0.25,0.25,0.03270264,0.03270264);
   grae->SetPoint(1,2.75,1.246028);
   grae->SetPointError(1,0.25,0.25,0.02609841,0.02609841);
   grae->SetPoint(2,3.25,1.197586);
   grae->SetPointError(2,0.25,0.25,0.02512816,0.02512816);
   grae->SetPoint(3,3.75,1.194912);
   grae->SetPointError(3,0.25,0.25,0.0262148,0.0262148);
   grae->SetPoint(4,4.25,1.245617);
   grae->SetPointError(4,0.25,0.25,0.04022405,0.04022405);
   
   TH1F *Graph_Graph3 = new TH1F("Graph_Graph3","Graph",100,1.75,4.75);
   Graph_Graph3->SetMinimum(1.144992);
   Graph_Graph3->SetMaximum(1.429457);
   Graph_Graph3->SetDirectory(0);
   Graph_Graph3->SetStats(0);
   Graph_Graph3->SetMarkerStyle(20);
   Graph_Graph3->SetMarkerSize(1.2);
   Graph_Graph3->GetXaxis()->SetNdivisions(505);
   Graph_Graph3->GetXaxis()->SetLabelFont(132);
   Graph_Graph3->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph3->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetXaxis()->SetTitleFont(132);
   Graph_Graph3->GetYaxis()->SetLabelFont(132);
   Graph_Graph3->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetYaxis()->SetTitleFont(42);
   Graph_Graph3->GetZaxis()->SetLabelFont(132);
   Graph_Graph3->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph3->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph3->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph3);
   
   grae->Draw("e1p");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:54:12 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.2025316,31.85185,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1660 = new TH1F("h_1660","",60,0,30);
   h_1660->SetMinimum(0);
   h_1660->SetMaximum(1);
   h_1660->SetStats(0);
   h_1660->SetMarkerStyle(20);
   h_1660->SetMarkerSize(1.2);
   h_1660->GetXaxis()->SetNdivisions(505);
   h_1660->GetXaxis()->SetLabelFont(132);
   h_1660->GetXaxis()->SetLabelOffset(0.015);
   h_1660->GetXaxis()->SetLabelSize(0.05);
   h_1660->GetXaxis()->SetTitleSize(0.06);
   h_1660->GetXaxis()->SetTitleFont(132);
   h_1660->GetYaxis()->SetLabelFont(132);
   h_1660->GetYaxis()->SetLabelSize(0.05);
   h_1660->GetYaxis()->SetTitleSize(0.06);
   h_1660->GetYaxis()->SetTitleFont(42);
   h_1660->GetZaxis()->SetLabelFont(132);
   h_1660->GetZaxis()->SetLabelSize(0.05);
   h_1660->GetZaxis()->SetTitleSize(0.06);
   h_1660->GetZaxis()->SetTitleFont(42);
   h_1660->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,0.2138356);
   gre->SetPointError(0,0.5,0.01599118);
   gre->SetPoint(1,1.5,0.2254694);
   gre->SetPointError(1,0.5,0.01010895);
   gre->SetPoint(2,2.5,0.2181493);
   gre->SetPointError(2,0.5,0.009398987);
   gre->SetPoint(3,3.5,0.2310835);
   gre->SetPointError(3,0.5,0.009001454);
   gre->SetPoint(4,4.5,0.2473426);
   gre->SetPointError(4,0.5,0.01020668);
   gre->SetPoint(5,5.5,0.2772821);
   gre->SetPointError(5,0.5,0.01200454);
   gre->SetPoint(6,6.5,0.2794028);
   gre->SetPointError(6,0.5,0.01430912);
   gre->SetPoint(7,7.5,0.2869079);
   gre->SetPointError(7,0.5,0.01696334);
   gre->SetPoint(8,8.5,0.3066897);
   gre->SetPointError(8,0.5,0.02204039);
   gre->SetPoint(9,9.5,0.3233475);
   gre->SetPointError(9,0.5,0.02778261);
   gre->SetPoint(10,10.5,0.3304448);
   gre->SetPointError(10,0.5,0.03695702);
   gre->SetPoint(11,11.5,0.3823449);
   gre->SetPointError(11,0.5,0.05571354);
   gre->SetPoint(12,12.5,0.3275563);
   gre->SetPointError(12,0.5,0.06133692);
   gre->SetPoint(13,14,0.3686853);
   gre->SetPointError(13,1,0.08157299);
   gre->SetPoint(14,17.5,0.3142812);
   gre->SetPointError(14,2.5,0.1128028);
   
   TH1F *Graph_Graph7 = new TH1F("Graph_Graph7","Graph",100,0,22);
   Graph_Graph7->SetMinimum(0.172603);
   Graph_Graph7->SetMaximum(0.4754997);
   Graph_Graph7->SetDirectory(0);
   Graph_Graph7->SetStats(0);
   Graph_Graph7->SetMarkerStyle(20);
   Graph_Graph7->SetMarkerSize(1.2);
   Graph_Graph7->GetXaxis()->SetNdivisions(505);
   Graph_Graph7->GetXaxis()->SetLabelFont(132);
   Graph_Graph7->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph7->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetXaxis()->SetTitleFont(132);
   Graph_Graph7->GetYaxis()->SetLabelFont(132);
   Graph_Graph7->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetYaxis()->SetTitleFont(42);
   Graph_Graph7->GetZaxis()->SetLabelFont(132);
   Graph_Graph7->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph7->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph7->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph7);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,0.209602);
   grae->SetPointError(0,0.4,0.6,0.00774965,0.00774965);
   grae->SetPoint(1,1.4,0.211811);
   grae->SetPointError(1,0.4,0.6,0.004498545,0.004498545);
   grae->SetPoint(2,2.4,0.2198486);
   grae->SetPointError(2,0.4,0.6,0.004338459,0.004338459);
   grae->SetPoint(3,3.4,0.2309706);
   grae->SetPointError(3,0.4,0.6,0.004459949,0.004459949);
   grae->SetPoint(4,4.4,0.2446122);
   grae->SetPointError(4,0.4,0.6,0.005602001,0.005602001);
   grae->SetPoint(5,5.4,0.2524498);
   grae->SetPointError(5,0.4,0.6,0.005526932,0.005526932);
   grae->SetPoint(6,6.4,0.2667753);
   grae->SetPointError(6,0.4,0.6,0.006471295,0.006471295);
   grae->SetPoint(7,7.4,0.2771601);
   grae->SetPointError(7,0.4,0.6,0.008032545,0.008032545);
   grae->SetPoint(8,8.4,0.3075916);
   grae->SetPointError(8,0.4,0.6,0.009589468,0.009589468);
   grae->SetPoint(9,9.4,0.3141584);
   grae->SetPointError(9,0.4,0.6,0.01159438,0.01159438);
   grae->SetPoint(10,10.4,0.3594047);
   grae->SetPointError(10,0.4,0.6,0.01394682,0.01394682);
   grae->SetPoint(11,11.4,0.3365349);
   grae->SetPointError(11,0.4,0.6,0.01581134,0.01581134);
   grae->SetPoint(12,12.4,0.3418675);
   grae->SetPointError(12,0.4,0.6,0.01872491,0.01872491);
   grae->SetPoint(13,13.4,0.3973649);
   grae->SetPointError(13,0.4,0.6,0.02346228,0.02346228);
   grae->SetPoint(14,14.4,0.4019333);
   grae->SetPointError(14,0.4,0.6,0.03025971,0.03025971);
   grae->SetPoint(15,15.4,0.3766283);
   grae->SetPointError(15,0.4,0.6,0.03363162,0.03363162);
   grae->SetPoint(16,16.4,0.5040673);
   grae->SetPointError(16,0.4,0.6,0.04765463,0.04765463);
   grae->SetPoint(17,17.4,0.4425496);
   grae->SetPointError(17,0.4,0.6,0.05302659,0.05302659);
   grae->SetPoint(18,18.4,0.3777461);
   grae->SetPointError(18,0.4,0.6,0.06316384,0.06316384);
   grae->SetPoint(19,19.4,0.5052559);
   grae->SetPointError(19,0.4,0.6,0.09291117,0.09291117);
   grae->SetPoint(20,22.4,0.4015495);
   grae->SetPointError(20,2.4,2.6,0.05246097,0.05246097);
   
   TH1F *Graph_Graph25 = new TH1F("Graph_Graph25","Graph",100,0,27.5);
   Graph_Graph25->SetMinimum(0.1622209);
   Graph_Graph25->SetMaximum(0.6377985);
   Graph_Graph25->SetDirectory(0);
   Graph_Graph25->SetStats(0);
   Graph_Graph25->SetMarkerStyle(20);
   Graph_Graph25->SetMarkerSize(1.2);
   Graph_Graph25->GetXaxis()->SetNdivisions(505);
   Graph_Graph25->GetXaxis()->SetLabelFont(132);
   Graph_Graph25->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph25->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph25->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph25->GetXaxis()->SetTitleFont(132);
   Graph_Graph25->GetYaxis()->SetLabelFont(132);
   Graph_Graph25->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph25->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph25->GetYaxis()->SetTitleFont(42);
   Graph_Graph25->GetZaxis()->SetLabelFont(132);
   Graph_Graph25->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph25->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph25->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph25);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,0.2110869);
   grae->SetPointError(0,0.6,0.4,0.005946994,0.005946994);
   grae->SetPoint(1,1.6,0.2094159);
   grae->SetPointError(1,0.6,0.4,0.003859461,0.003859461);
   grae->SetPoint(2,2.6,0.2153047);
   grae->SetPointError(2,0.6,0.4,0.003571461,0.003571461);
   grae->SetPoint(3,3.6,0.2282665);
   grae->SetPointError(3,0.6,0.4,0.0036728,0.0036728);
   grae->SetPoint(4,4.6,0.2409664);
   grae->SetPointError(4,0.6,0.4,0.004144252,0.004144252);
   grae->SetPoint(5,5.6,0.2437617);
   grae->SetPointError(5,0.6,0.4,0.004539437,0.004539437);
   grae->SetPoint(6,6.6,0.2603096);
   grae->SetPointError(6,0.6,0.4,0.005382727,0.005382727);
   grae->SetPoint(7,7.6,0.2803601);
   grae->SetPointError(7,0.6,0.4,0.006262731,0.006262731);
   grae->SetPoint(8,8.6,0.3000964);
   grae->SetPointError(8,0.6,0.4,0.007345691,0.007345691);
   grae->SetPoint(9,9.6,0.3065735);
   grae->SetPointError(9,0.6,0.4,0.008526837,0.008526837);
   grae->SetPoint(10,10.6,0.2889853);
   grae->SetPointError(10,0.6,0.4,0.008945834,0.008945834);
   grae->SetPoint(11,11.6,0.3293103);
   grae->SetPointError(11,0.6,0.4,0.01124612,0.01124612);
   grae->SetPoint(12,12.6,0.3430305);
   grae->SetPointError(12,0.6,0.4,0.01324213,0.01324213);
   grae->SetPoint(13,13.6,0.3918787);
   grae->SetPointError(13,0.6,0.4,0.01683522,0.01683522);
   grae->SetPoint(14,14.6,0.3976202);
   grae->SetPointError(14,0.6,0.4,0.02047909,0.02047909);
   grae->SetPoint(15,15.6,0.352538);
   grae->SetPointError(15,0.6,0.4,0.02136189,0.02136189);
   grae->SetPoint(16,16.6,0.4353743);
   grae->SetPointError(16,0.6,0.4,0.02845602,0.02845602);
   grae->SetPoint(17,17.6,0.4081301);
   grae->SetPointError(17,0.6,0.4,0.03104192,0.03104192);
   grae->SetPoint(18,18.6,0.4212465);
   grae->SetPointError(18,0.6,0.4,0.03732723,0.03732723);
   grae->SetPoint(19,19.6,0.4233661);
   grae->SetPointError(19,0.6,0.4,0.04314249,0.04314249);
   grae->SetPoint(20,21.1,0.4152553);
   grae->SetPointError(20,1.1,0.9,0.03712452,0.03712452);
   grae->SetPoint(21,23.1,0.4985669);
   grae->SetPointError(21,1.1,0.9,0.05631098,0.05631098);
   grae->SetPoint(22,25.1,0.4726272);
   grae->SetPointError(22,1.1,0.9,0.07281592,0.07281592);
   grae->SetPoint(23,28.1,0.4731113);
   grae->SetPointError(23,2.1,1.9,0.07944014,0.07944014);
   
   TH1F *Graph_Graph26 = new TH1F("Graph_Graph26","Graph",100,0,33);
   Graph_Graph26->SetMinimum(0.1701662);
   Graph_Graph26->SetMaximum(0.5898517);
   Graph_Graph26->SetDirectory(0);
   Graph_Graph26->SetStats(0);
   Graph_Graph26->SetMarkerStyle(20);
   Graph_Graph26->SetMarkerSize(1.2);
   Graph_Graph26->GetXaxis()->SetNdivisions(505);
   Graph_Graph26->GetXaxis()->SetLabelFont(132);
   Graph_Graph26->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph26->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph26->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph26->GetXaxis()->SetTitleFont(132);
   Graph_Graph26->GetYaxis()->SetLabelFont(132);
   Graph_Graph26->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph26->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph26->GetYaxis()->SetTitleFont(42);
   Graph_Graph26->GetZaxis()->SetLabelFont(132);
   Graph_Graph26->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph26->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph26->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph26);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,0.2180186);
   grae->SetPointError(0,0.3,0.7,0.005954731,0.005954731);
   grae->SetPoint(1,1.3,0.2129734);
   grae->SetPointError(1,0.3,0.7,0.003923983,0.003923983);
   grae->SetPoint(2,2.3,0.2162872);
   grae->SetPointError(2,0.3,0.7,0.003553389,0.003553389);
   grae->SetPoint(3,3.3,0.223815);
   grae->SetPointError(3,0.3,0.7,0.003672751,0.003672751);
   grae->SetPoint(4,4.3,0.2408918);
   grae->SetPointError(4,0.3,0.7,0.004050725,0.004050725);
   grae->SetPoint(5,5.3,0.2405919);
   grae->SetPointError(5,0.3,0.7,0.004495743,0.004495743);
   grae->SetPoint(6,6.3,0.2618308);
   grae->SetPointError(6,0.3,0.7,0.005182099,0.005182099);
   grae->SetPoint(7,7.3,0.2794992);
   grae->SetPointError(7,0.3,0.7,0.006330355,0.006330355);
   grae->SetPoint(8,8.3,0.2977807);
   grae->SetPointError(8,0.3,0.7,0.00705497,0.00705497);
   grae->SetPoint(9,9.3,0.3134011);
   grae->SetPointError(9,0.3,0.7,0.008263026,0.008263026);
   grae->SetPoint(10,10.3,0.3226032);
   grae->SetPointError(10,0.3,0.7,0.009589374,0.009589374);
   grae->SetPoint(11,11.3,0.3275947);
   grae->SetPointError(11,0.3,0.7,0.01110057,0.01110057);
   grae->SetPoint(12,12.3,0.344003);
   grae->SetPointError(12,0.3,0.7,0.01297827,0.01297827);
   grae->SetPoint(13,13.3,0.378753);
   grae->SetPointError(13,0.3,0.7,0.01551126,0.01551126);
   grae->SetPoint(14,14.3,0.3777962);
   grae->SetPointError(14,0.3,0.7,0.01787099,0.01787099);
   grae->SetPoint(15,15.3,0.4178496);
   grae->SetPointError(15,0.3,0.7,0.02224109,0.02224109);
   grae->SetPoint(16,16.3,0.3951482);
   grae->SetPointError(16,0.3,0.7,0.02312416,0.02312416);
   grae->SetPoint(17,17.3,0.4568087);
   grae->SetPointError(17,0.3,0.7,0.03087114,0.03087114);
   grae->SetPoint(18,18.3,0.4779959);
   grae->SetPointError(18,0.3,0.7,0.03482494,0.03482494);
   grae->SetPoint(19,19.3,0.5063856);
   grae->SetPointError(19,0.3,0.7,0.04385349,0.04385349);
   grae->SetPoint(20,20.8,0.4888834);
   grae->SetPointError(20,0.8,1.2,0.03511832,0.03511832);
   grae->SetPoint(21,22.8,0.4381348);
   grae->SetPointError(21,0.8,1.2,0.04217877,0.04217877);
   grae->SetPoint(22,24.8,0.5867929);
   grae->SetPointError(22,0.8,1.2,0.06940547,0.06940547);
   grae->SetPoint(23,26.8,0.4894452);
   grae->SetPointError(23,0.8,1.2,0.07315083,0.07315083);
   grae->SetPoint(24,28.8,0.4785095);
   grae->SetPointError(24,0.8,1.2,0.09401731,0.09401731);
   
   TH1F *Graph_Graph27 = new TH1F("Graph_Graph27","Graph",100,0,33);
   Graph_Graph27->SetMinimum(0.1643345);
   Graph_Graph27->SetMaximum(0.7009133);
   Graph_Graph27->SetDirectory(0);
   Graph_Graph27->SetStats(0);
   Graph_Graph27->SetMarkerStyle(20);
   Graph_Graph27->SetMarkerSize(1.2);
   Graph_Graph27->GetXaxis()->SetNdivisions(505);
   Graph_Graph27->GetXaxis()->SetLabelFont(132);
   Graph_Graph27->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph27->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph27->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph27->GetXaxis()->SetTitleFont(132);
   Graph_Graph27->GetYaxis()->SetLabelFont(132);
   Graph_Graph27->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph27->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph27->GetYaxis()->SetTitleFont(42);
   Graph_Graph27->GetZaxis()->SetLabelFont(132);
   Graph_Graph27->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph27->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph27->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph27);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,0.2225831);
   grae->SetPointError(0,0.7,0.3,0.0104886,0.0104886);
   grae->SetPoint(1,1.7,0.2015257);
   grae->SetPointError(1,0.7,0.3,0.006592211,0.006592211);
   grae->SetPoint(2,2.7,0.2288636);
   grae->SetPointError(2,0.7,0.3,0.006002205,0.006002205);
   grae->SetPoint(3,3.7,0.2431616);
   grae->SetPointError(3,0.7,0.3,0.007206881,0.007206881);
   grae->SetPoint(4,4.7,0.2407921);
   grae->SetPointError(4,0.7,0.3,0.006295526,0.006295526);
   grae->SetPoint(5,5.7,0.2554159);
   grae->SetPointError(5,0.7,0.3,0.007389206,0.007389206);
   grae->SetPoint(6,6.7,0.264935);
   grae->SetPointError(6,0.7,0.3,0.008385542,0.008385542);
   grae->SetPoint(7,7.7,0.2910506);
   grae->SetPointError(7,0.7,0.3,0.009979273,0.009979273);
   grae->SetPoint(8,8.7,0.3156604);
   grae->SetPointError(8,0.7,0.3,0.01148583,0.01148583);
   grae->SetPoint(9,9.7,0.3077298);
   grae->SetPointError(9,0.7,0.3,0.01275454,0.01275454);
   grae->SetPoint(10,10.7,0.309071);
   grae->SetPointError(10,0.7,0.3,0.01474237,0.01474237);
   grae->SetPoint(11,11.7,0.3333144);
   grae->SetPointError(11,0.7,0.3,0.01783273,0.01783273);
   grae->SetPoint(12,12.7,0.3264557);
   grae->SetPointError(12,0.7,0.3,0.02022946,0.02022946);
   grae->SetPoint(13,13.7,0.3916542);
   grae->SetPointError(13,0.7,0.3,0.02516397,0.02516397);
   grae->SetPoint(14,14.7,0.3542294);
   grae->SetPointError(14,0.7,0.3,0.02731707,0.02731707);
   grae->SetPoint(15,15.7,0.4529955);
   grae->SetPointError(15,0.7,0.3,0.03723678,0.03723678);
   grae->SetPoint(16,16.7,0.3691938);
   grae->SetPointError(16,0.7,0.3,0.03706026,0.03706026);
   grae->SetPoint(17,17.7,0.4246517);
   grae->SetPointError(17,0.7,0.3,0.04211736,0.04211736);
   grae->SetPoint(18,18.7,0.4254531);
   grae->SetPointError(18,0.7,0.3,0.05105825,0.05105825);
   grae->SetPoint(19,19.7,0.4925624);
   grae->SetPointError(19,0.7,0.3,0.06100815,0.06100815);
   grae->SetPoint(20,21.2,0.4706243);
   grae->SetPointError(20,1.2,0.8,0.05163836,0.05163836);
   grae->SetPoint(21,23.2,0.3860686);
   grae->SetPointError(21,1.2,0.8,0.05206912,0.05206912);
   grae->SetPoint(22,25.2,0.5773898);
   grae->SetPointError(22,1.2,0.8,0.08440548,0.08440548);
   grae->SetPoint(23,28.2,0.5128741);
   grae->SetPointError(23,2.2,1.8,0.08360387,0.08360387);
   
   TH1F *Graph_Graph28 = new TH1F("Graph_Graph28","Graph",100,0,33);
   Graph_Graph28->SetMinimum(0.1482473);
   Graph_Graph28->SetMaximum(0.7084814);
   Graph_Graph28->SetDirectory(0);
   Graph_Graph28->SetStats(0);
   Graph_Graph28->SetMarkerStyle(20);
   Graph_Graph28->SetMarkerSize(1.2);
   Graph_Graph28->GetXaxis()->SetNdivisions(505);
   Graph_Graph28->GetXaxis()->SetLabelFont(132);
   Graph_Graph28->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph28->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph28->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph28->GetXaxis()->SetTitleFont(132);
   Graph_Graph28->GetYaxis()->SetLabelFont(132);
   Graph_Graph28->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph28->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph28->GetYaxis()->SetTitleFont(42);
   Graph_Graph28->GetZaxis()->SetLabelFont(132);
   Graph_Graph28->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph28->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph28->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph28);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:55:07 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.2025316,31.85185,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1670 = new TH1F("h_1670","",60,0,30);
   h_1670->SetMinimum(0);
   h_1670->SetMaximum(1);
   h_1670->SetStats(0);
   h_1670->SetMarkerStyle(20);
   h_1670->SetMarkerSize(1.2);
   h_1670->GetXaxis()->SetNdivisions(505);
   h_1670->GetXaxis()->SetLabelFont(132);
   h_1670->GetXaxis()->SetLabelOffset(0.015);
   h_1670->GetXaxis()->SetLabelSize(0.05);
   h_1670->GetXaxis()->SetTitleSize(0.06);
   h_1670->GetXaxis()->SetTitleFont(132);
   h_1670->GetYaxis()->SetLabelFont(132);
   h_1670->GetYaxis()->SetLabelSize(0.05);
   h_1670->GetYaxis()->SetTitleSize(0.06);
   h_1670->GetYaxis()->SetTitleFont(42);
   h_1670->GetZaxis()->SetLabelFont(132);
   h_1670->GetZaxis()->SetLabelSize(0.05);
   h_1670->GetZaxis()->SetTitleSize(0.06);
   h_1670->GetZaxis()->SetTitleFont(42);
   h_1670->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,0.223217);
   gre->SetPointError(0,0.5,0.01079241);
   gre->SetPoint(1,1.5,0.2077824);
   gre->SetPointError(1,0.5,0.007043075);
   gre->SetPoint(2,2.5,0.225489);
   gre->SetPointError(2,0.5,0.006201901);
   gre->SetPoint(3,3.5,0.2317927);
   gre->SetPointError(3,0.5,0.006630406);
   gre->SetPoint(4,4.5,0.2491964);
   gre->SetPointError(4,0.5,0.008366706);
   gre->SetPoint(5,5.5,0.2626872);
   gre->SetPointError(5,0.5,0.007650953);
   gre->SetPoint(6,6.5,0.2700926);
   gre->SetPointError(6,0.5,0.008945784);
   gre->SetPoint(7,7.5,0.2866366);
   gre->SetPointError(7,0.5,0.01073779);
   gre->SetPoint(8,8.5,0.3076716);
   gre->SetPointError(8,0.5,0.01477225);
   gre->SetPoint(9,9.5,0.3158081);
   gre->SetPointError(9,0.5,0.0177205);
   gre->SetPoint(10,10.5,0.361836);
   gre->SetPointError(10,0.5,0.02489588);
   gre->SetPoint(11,11.5,0.3426473);
   gre->SetPointError(11,0.5,0.03182381);
   gre->SetPoint(12,12.5,0.3072071);
   gre->SetPointError(12,0.5,0.03933151);
   gre->SetPoint(13,14,0.3427242);
   gre->SetPointError(13,1,0.04318958);
   gre->SetPoint(14,17.5,0.4542727);
   gre->SetPointError(14,2.5,0.07454081);
   
   TH1F *Graph_Graph10 = new TH1F("Graph_Graph10","Graph",100,0,22);
   Graph_Graph10->SetMinimum(0.1679319);
   Graph_Graph10->SetMaximum(0.5616209);
   Graph_Graph10->SetDirectory(0);
   Graph_Graph10->SetStats(0);
   Graph_Graph10->SetMarkerStyle(20);
   Graph_Graph10->SetMarkerSize(1.2);
   Graph_Graph10->GetXaxis()->SetNdivisions(505);
   Graph_Graph10->GetXaxis()->SetLabelFont(132);
   Graph_Graph10->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph10->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetXaxis()->SetTitleFont(132);
   Graph_Graph10->GetYaxis()->SetLabelFont(132);
   Graph_Graph10->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetYaxis()->SetTitleFont(42);
   Graph_Graph10->GetZaxis()->SetLabelFont(132);
   Graph_Graph10->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph10->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph10->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph10);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,0.2122978);
   grae->SetPointError(0,0.4,0.6,0.004931976,0.004931976);
   grae->SetPoint(1,1.4,0.2177316);
   grae->SetPointError(1,0.4,0.6,0.00346457,0.00346457);
   grae->SetPoint(2,2.4,0.2200429);
   grae->SetPointError(2,0.4,0.6,0.003105129,0.003105129);
   grae->SetPoint(3,3.4,0.2366365);
   grae->SetPointError(3,0.4,0.6,0.003598253,0.003598253);
   grae->SetPoint(4,4.4,0.2396004);
   grae->SetPointError(4,0.4,0.6,0.003657196,0.003657196);
   grae->SetPoint(5,5.4,0.2485106);
   grae->SetPointError(5,0.4,0.6,0.004138259,0.004138259);
   grae->SetPoint(6,6.4,0.2648522);
   grae->SetPointError(6,0.4,0.6,0.004968753,0.004968753);
   grae->SetPoint(7,7.4,0.2790453);
   grae->SetPointError(7,0.4,0.6,0.005554889,0.005554889);
   grae->SetPoint(8,8.4,0.2956999);
   grae->SetPointError(8,0.4,0.6,0.00616338,0.00616338);
   grae->SetPoint(9,9.4,0.3216403);
   grae->SetPointError(9,0.4,0.6,0.007698038,0.007698038);
   grae->SetPoint(10,10.4,0.3267571);
   grae->SetPointError(10,0.4,0.6,0.009107162,0.009107162);
   grae->SetPoint(11,11.4,0.3313462);
   grae->SetPointError(11,0.4,0.6,0.01033563,0.01033563);
   grae->SetPoint(12,12.4,0.356574);
   grae->SetPointError(12,0.4,0.6,0.01245679,0.01245679);
   grae->SetPoint(13,13.4,0.3702137);
   grae->SetPointError(13,0.4,0.6,0.01500845,0.01500845);
   grae->SetPoint(14,14.4,0.3926281);
   grae->SetPointError(14,0.4,0.6,0.019849,0.019849);
   grae->SetPoint(15,15.4,0.4065139);
   grae->SetPointError(15,0.4,0.6,0.02207899,0.02207899);
   grae->SetPoint(16,16.4,0.3787871);
   grae->SetPointError(16,0.4,0.6,0.02571809,0.02571809);
   grae->SetPoint(17,17.4,0.4160494);
   grae->SetPointError(17,0.4,0.6,0.03287373,0.03287373);
   grae->SetPoint(18,18.4,0.4283599);
   grae->SetPointError(18,0.4,0.6,0.04159935,0.04159935);
   grae->SetPoint(19,19.4,0.421105);
   grae->SetPointError(19,0.4,0.6,0.04338862,0.04338862);
   grae->SetPoint(20,22.4,0.4601774);
   grae->SetPointError(20,2.4,2.6,0.03728777,0.03728777);
   
   TH1F *Graph_Graph37 = new TH1F("Graph_Graph37","Graph",100,0,27.5);
   Graph_Graph37->SetMinimum(0.1783559);
   Graph_Graph37->SetMaximum(0.5264751);
   Graph_Graph37->SetDirectory(0);
   Graph_Graph37->SetStats(0);
   Graph_Graph37->SetMarkerStyle(20);
   Graph_Graph37->SetMarkerSize(1.2);
   Graph_Graph37->GetXaxis()->SetNdivisions(505);
   Graph_Graph37->GetXaxis()->SetLabelFont(132);
   Graph_Graph37->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph37->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph37->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph37->GetXaxis()->SetTitleFont(132);
   Graph_Graph37->GetYaxis()->SetLabelFont(132);
   Graph_Graph37->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph37->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph37->GetYaxis()->SetTitleFont(42);
   Graph_Graph37->GetZaxis()->SetLabelFont(132);
   Graph_Graph37->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph37->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph37->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph37);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,0.2158042);
   grae->SetPointError(0,0.6,0.4,0.004250224,0.004250224);
   grae->SetPoint(1,1.6,0.215223);
   grae->SetPointError(1,0.6,0.4,0.002966093,0.002966093);
   grae->SetPoint(2,2.6,0.2175459);
   grae->SetPointError(2,0.6,0.4,0.002748559,0.002748559);
   grae->SetPoint(3,3.6,0.2281772);
   grae->SetPointError(3,0.6,0.4,0.003066495,0.003066495);
   grae->SetPoint(4,4.6,0.2343668);
   grae->SetPointError(4,0.6,0.4,0.002977512,0.002977512);
   grae->SetPoint(5,5.6,0.2499421);
   grae->SetPointError(5,0.6,0.4,0.003479925,0.003479925);
   grae->SetPoint(6,6.6,0.2682633);
   grae->SetPointError(6,0.6,0.4,0.004048601,0.004048601);
   grae->SetPoint(7,7.6,0.2777367);
   grae->SetPointError(7,0.6,0.4,0.004533546,0.004533546);
   grae->SetPoint(8,8.6,0.2916813);
   grae->SetPointError(8,0.6,0.4,0.004943824,0.004943824);
   grae->SetPoint(9,9.6,0.3036173);
   grae->SetPointError(9,0.6,0.4,0.005642852,0.005642852);
   grae->SetPoint(10,10.6,0.3316728);
   grae->SetPointError(10,0.6,0.4,0.006889112,0.006889112);
   grae->SetPoint(11,11.6,0.3284543);
   grae->SetPointError(11,0.6,0.4,0.008332823,0.008332823);
   grae->SetPoint(12,12.6,0.3524122);
   grae->SetPointError(12,0.6,0.4,0.009125089,0.009125089);
   grae->SetPoint(13,13.6,0.365083);
   grae->SetPointError(13,0.6,0.4,0.01131427,0.01131427);
   grae->SetPoint(14,14.6,0.3718215);
   grae->SetPointError(14,0.6,0.4,0.01248278,0.01248278);
   grae->SetPoint(15,15.6,0.3903396);
   grae->SetPointError(15,0.6,0.4,0.01525254,0.01525254);
   grae->SetPoint(16,16.6,0.3904564);
   grae->SetPointError(16,0.6,0.4,0.01699834,0.01699834);
   grae->SetPoint(17,17.6,0.4385297);
   grae->SetPointError(17,0.6,0.4,0.02160638,0.02160638);
   grae->SetPoint(18,18.6,0.447813);
   grae->SetPointError(18,0.6,0.4,0.02431609,0.02431609);
   grae->SetPoint(19,19.6,0.3682059);
   grae->SetPointError(19,0.6,0.4,0.02528638,0.02528638);
   grae->SetPoint(20,21.1,0.4087129);
   grae->SetPointError(20,1.1,0.9,0.02306727,0.02306727);
   grae->SetPoint(21,23.1,0.4396614);
   grae->SetPointError(21,1.1,0.9,0.03280711,0.03280711);
   grae->SetPoint(22,25.1,0.4906511);
   grae->SetPointError(22,1.1,0.9,0.04552223,0.04552223);
   grae->SetPoint(23,28.1,0.4416641);
   grae->SetPointError(23,2.1,1.9,0.04560341,0.04560341);
   
   TH1F *Graph_Graph38 = new TH1F("Graph_Graph38","Graph",100,0,33);
   Graph_Graph38->SetMinimum(0.1790921);
   Graph_Graph38->SetMaximum(0.5686353);
   Graph_Graph38->SetDirectory(0);
   Graph_Graph38->SetStats(0);
   Graph_Graph38->SetMarkerStyle(20);
   Graph_Graph38->SetMarkerSize(1.2);
   Graph_Graph38->GetXaxis()->SetNdivisions(505);
   Graph_Graph38->GetXaxis()->SetLabelFont(132);
   Graph_Graph38->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph38->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph38->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph38->GetXaxis()->SetTitleFont(132);
   Graph_Graph38->GetYaxis()->SetLabelFont(132);
   Graph_Graph38->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph38->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph38->GetYaxis()->SetTitleFont(42);
   Graph_Graph38->GetZaxis()->SetLabelFont(132);
   Graph_Graph38->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph38->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph38->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph38);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,0.2127088);
   grae->SetPointError(0,0.3,0.7,0.004430982,0.004430982);
   grae->SetPoint(1,1.3,0.2167506);
   grae->SetPointError(1,0.3,0.7,0.00291099,0.00291099);
   grae->SetPoint(2,2.3,0.2172434);
   grae->SetPointError(2,0.3,0.7,0.002758199,0.002758199);
   grae->SetPoint(3,3.3,0.2307454);
   grae->SetPointError(3,0.3,0.7,0.002802457,0.002802457);
   grae->SetPoint(4,4.3,0.2427756);
   grae->SetPointError(4,0.3,0.7,0.003073764,0.003073764);
   grae->SetPoint(5,5.3,0.2526012);
   grae->SetPointError(5,0.3,0.7,0.003429621,0.003429621);
   grae->SetPoint(6,6.3,0.2695422);
   grae->SetPointError(6,0.3,0.7,0.003895877,0.003895877);
   grae->SetPoint(7,7.3,0.2820099);
   grae->SetPointError(7,0.3,0.7,0.004646548,0.004646548);
   grae->SetPoint(8,8.3,0.2952699);
   grae->SetPointError(8,0.3,0.7,0.005307891,0.005307891);
   grae->SetPoint(9,9.3,0.3060898);
   grae->SetPointError(9,0.3,0.7,0.005631908,0.005631908);
   grae->SetPoint(10,10.3,0.3153853);
   grae->SetPointError(10,0.3,0.7,0.006622021,0.006622021);
   grae->SetPoint(11,11.3,0.3292788);
   grae->SetPointError(11,0.3,0.7,0.007551052,0.007551052);
   grae->SetPoint(12,12.3,0.3495752);
   grae->SetPointError(12,0.3,0.7,0.008821122,0.008821122);
   grae->SetPoint(13,13.3,0.3497814);
   grae->SetPointError(13,0.3,0.7,0.009795945,0.009795945);
   grae->SetPoint(14,14.3,0.3695315);
   grae->SetPointError(14,0.3,0.7,0.01189137,0.01189137);
   grae->SetPoint(15,15.3,0.3933619);
   grae->SetPointError(15,0.3,0.7,0.01344203,0.01344203);
   grae->SetPoint(16,16.3,0.4020678);
   grae->SetPointError(16,0.3,0.7,0.01601265,0.01601265);
   grae->SetPoint(17,17.3,0.4214036);
   grae->SetPointError(17,0.3,0.7,0.01841153,0.01841153);
   grae->SetPoint(18,18.3,0.4383687);
   grae->SetPointError(18,0.3,0.7,0.02181799,0.02181799);
   grae->SetPoint(19,19.3,0.4160868);
   grae->SetPointError(19,0.3,0.7,0.02338277,0.02338277);
   grae->SetPoint(20,20.8,0.4604703);
   grae->SetPointError(20,0.8,1.2,0.02117037,0.02117037);
   grae->SetPoint(21,22.8,0.4628303);
   grae->SetPointError(21,0.8,1.2,0.02736263,0.02736263);
   grae->SetPoint(22,24.8,0.4726682);
   grae->SetPointError(22,0.8,1.2,0.03494195,0.03494195);
   grae->SetPoint(23,26.8,0.5143742);
   grae->SetPointError(23,0.8,1.2,0.04712539,0.04712539);
   grae->SetPoint(24,28.8,0.4935253);
   grae->SetPointError(24,0.8,1.2,0.05937682,0.05937682);
   
   TH1F *Graph_Graph39 = new TH1F("Graph_Graph39","Graph",100,0,33);
   Graph_Graph39->SetMinimum(0.1729557);
   Graph_Graph39->SetMaximum(0.5968218);
   Graph_Graph39->SetDirectory(0);
   Graph_Graph39->SetStats(0);
   Graph_Graph39->SetMarkerStyle(20);
   Graph_Graph39->SetMarkerSize(1.2);
   Graph_Graph39->GetXaxis()->SetNdivisions(505);
   Graph_Graph39->GetXaxis()->SetLabelFont(132);
   Graph_Graph39->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph39->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph39->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph39->GetXaxis()->SetTitleFont(132);
   Graph_Graph39->GetYaxis()->SetLabelFont(132);
   Graph_Graph39->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph39->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph39->GetYaxis()->SetTitleFont(42);
   Graph_Graph39->GetZaxis()->SetLabelFont(132);
   Graph_Graph39->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph39->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph39->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph39);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,0.2107048);
   grae->SetPointError(0,0.7,0.3,0.007386476,0.007386476);
   grae->SetPoint(1,1.7,0.2213321);
   grae->SetPointError(1,0.7,0.3,0.004673226,0.004673226);
   grae->SetPoint(2,2.7,0.2219732);
   grae->SetPointError(2,0.7,0.3,0.004135085,0.004135085);
   grae->SetPoint(3,3.7,0.2350358);
   grae->SetPointError(3,0.7,0.3,0.004389586,0.004389586);
   grae->SetPoint(4,4.7,0.2384752);
   grae->SetPointError(4,0.7,0.3,0.00442873,0.00442873);
   grae->SetPoint(5,5.7,0.2505789);
   grae->SetPointError(5,0.7,0.3,0.004974121,0.004974121);
   grae->SetPoint(6,6.7,0.2735233);
   grae->SetPointError(6,0.7,0.3,0.006149444,0.006149444);
   grae->SetPoint(7,7.7,0.2944413);
   grae->SetPointError(7,0.7,0.3,0.006902212,0.006902212);
   grae->SetPoint(8,8.7,0.312978);
   grae->SetPointError(8,0.7,0.3,0.007923594,0.007923594);
   grae->SetPoint(9,9.7,0.3116331);
   grae->SetPointError(9,0.7,0.3,0.008857487,0.008857487);
   grae->SetPoint(10,10.7,0.3244856);
   grae->SetPointError(10,0.7,0.3,0.01017705,0.01017705);
   grae->SetPoint(11,11.7,0.3521975);
   grae->SetPointError(11,0.7,0.3,0.01273118,0.01273118);
   grae->SetPoint(12,12.7,0.3579244);
   grae->SetPointError(12,0.7,0.3,0.01425298,0.01425298);
   grae->SetPoint(13,13.7,0.3841511);
   grae->SetPointError(13,0.7,0.3,0.01703171,0.01703171);
   grae->SetPoint(14,14.7,0.3794083);
   grae->SetPointError(14,0.7,0.3,0.01904688,0.01904688);
   grae->SetPoint(15,15.7,0.3991869);
   grae->SetPointError(15,0.7,0.3,0.02221253,0.02221253);
   grae->SetPoint(16,16.7,0.432376);
   grae->SetPointError(16,0.7,0.3,0.02578231,0.02578231);
   grae->SetPoint(17,17.7,0.3892494);
   grae->SetPointError(17,0.7,0.3,0.02740895,0.02740895);
   grae->SetPoint(18,18.7,0.4135348);
   grae->SetPointError(18,0.7,0.3,0.03005637,0.03005637);
   grae->SetPoint(19,19.7,0.4393145);
   grae->SetPointError(19,0.7,0.3,0.03644301,0.03644301);
   grae->SetPoint(20,21.2,0.4912303);
   grae->SetPointError(20,1.2,0.8,0.03302368,0.03302368);
   grae->SetPoint(21,23.2,0.460138);
   grae->SetPointError(21,1.2,0.8,0.0405894,0.0405894);
   grae->SetPoint(22,25.2,0.5056998);
   grae->SetPointError(22,1.2,0.8,0.04927619,0.04927619);
   grae->SetPoint(23,28.2,0.4558542);
   grae->SetPointError(23,2.2,1.8,0.04863667,0.04863667);
   
   TH1F *Graph_Graph40 = new TH1F("Graph_Graph40","Graph",100,0,33);
   Graph_Graph40->SetMinimum(0.1681526);
   Graph_Graph40->SetMaximum(0.5901417);
   Graph_Graph40->SetDirectory(0);
   Graph_Graph40->SetStats(0);
   Graph_Graph40->SetMarkerStyle(20);
   Graph_Graph40->SetMarkerSize(1.2);
   Graph_Graph40->GetXaxis()->SetNdivisions(505);
   Graph_Graph40->GetXaxis()->SetLabelFont(132);
   Graph_Graph40->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph40->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph40->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph40->GetXaxis()->SetTitleFont(132);
   Graph_Graph40->GetYaxis()->SetLabelFont(132);
   Graph_Graph40->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph40->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph40->GetYaxis()->SetTitleFont(42);
   Graph_Graph40->GetZaxis()->SetLabelFont(132);
   Graph_Graph40->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph40->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph40->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph40);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:54:29 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.2025316,31.85185,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1650 = new TH1F("h_1650","",60,0,30);
   h_1650->SetMinimum(0);
   h_1650->SetMaximum(1);
   h_1650->SetStats(0);
   h_1650->SetMarkerStyle(20);
   h_1650->SetMarkerSize(1.2);
   h_1650->GetXaxis()->SetNdivisions(505);
   h_1650->GetXaxis()->SetLabelFont(132);
   h_1650->GetXaxis()->SetLabelOffset(0.015);
   h_1650->GetXaxis()->SetLabelSize(0.05);
   h_1650->GetXaxis()->SetTitleSize(0.06);
   h_1650->GetXaxis()->SetTitleFont(132);
   h_1650->GetYaxis()->SetLabelFont(132);
   h_1650->GetYaxis()->SetLabelSize(0.05);
   h_1650->GetYaxis()->SetTitleSize(0.06);
   h_1650->GetYaxis()->SetTitleFont(42);
   h_1650->GetZaxis()->SetLabelFont(132);
   h_1650->GetZaxis()->SetLabelSize(0.05);
   h_1650->GetZaxis()->SetTitleSize(0.06);
   h_1650->GetZaxis()->SetTitleFont(42);
   h_1650->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,0.08250816);
   gre->SetPointError(0,0.5,0.01046808);
   gre->SetPoint(1,1.5,0.1047308);
   gre->SetPointError(1,0.5,0.007158768);
   gre->SetPoint(2,2.5,0.1024624);
   gre->SetPointError(2,0.5,0.007037059);
   gre->SetPoint(3,3.5,0.1043968);
   gre->SetPointError(3,0.5,0.006123384);
   gre->SetPoint(4,4.5,0.107511);
   gre->SetPointError(4,0.5,0.006780772);
   gre->SetPoint(5,5.5,0.1241056);
   gre->SetPointError(5,0.5,0.007996271);
   gre->SetPoint(6,6.5,0.1461644);
   gre->SetPointError(6,0.5,0.01078194);
   gre->SetPoint(7,7.5,0.1515372);
   gre->SetPointError(7,0.5,0.01239732);
   gre->SetPoint(8,8.5,0.1602671);
   gre->SetPointError(8,0.5,0.01586509);
   gre->SetPoint(9,9.5,0.1699309);
   gre->SetPointError(9,0.5,0.01931812);
   gre->SetPoint(10,10.5,0.1679947);
   gre->SetPointError(10,0.5,0.02932823);
   gre->SetPoint(11,11.5,0.1584962);
   gre->SetPointError(11,0.5,0.03296023);
   gre->SetPoint(12,12.5,0.1798827);
   gre->SetPointError(12,0.5,0.04640236);
   gre->SetPoint(13,14,0.2919449);
   gre->SetPointError(13,1,0.06388777);
   gre->SetPoint(14,17.5,0.3317578);
   gre->SetPointError(14,2.5,0.1167099);
   
   TH1F *Graph_Graph8 = new TH1F("Graph_Graph8","Graph",100,0,22);
   Graph_Graph8->SetMinimum(0.03439732);
   Graph_Graph8->SetMaximum(0.4861105);
   Graph_Graph8->SetDirectory(0);
   Graph_Graph8->SetStats(0);
   Graph_Graph8->SetMarkerStyle(20);
   Graph_Graph8->SetMarkerSize(1.2);
   Graph_Graph8->GetXaxis()->SetNdivisions(505);
   Graph_Graph8->GetXaxis()->SetLabelFont(132);
   Graph_Graph8->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph8->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetXaxis()->SetTitleFont(132);
   Graph_Graph8->GetYaxis()->SetLabelFont(132);
   Graph_Graph8->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetYaxis()->SetTitleFont(42);
   Graph_Graph8->GetZaxis()->SetLabelFont(132);
   Graph_Graph8->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph8->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph8->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph8);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,0.09143515);
   grae->SetPointError(0,0.4,0.6,0.00519889,0.00519889);
   grae->SetPoint(1,1.4,0.09630623);
   grae->SetPointError(1,0.4,0.6,0.00310035,0.00310035);
   grae->SetPoint(2,2.4,0.1019136);
   grae->SetPointError(2,0.4,0.6,0.003112171,0.003112171);
   grae->SetPoint(3,3.4,0.1046757);
   grae->SetPointError(3,0.4,0.6,0.002889398,0.002889398);
   grae->SetPoint(4,4.4,0.111274);
   grae->SetPointError(4,0.4,0.6,0.003835346,0.003835346);
   grae->SetPoint(5,5.4,0.1214343);
   grae->SetPointError(5,0.4,0.6,0.00384746,0.00384746);
   grae->SetPoint(6,6.4,0.1449298);
   grae->SetPointError(6,0.4,0.6,0.004724428,0.004724428);
   grae->SetPoint(7,7.4,0.1491695);
   grae->SetPointError(7,0.4,0.6,0.005816096,0.005816096);
   grae->SetPoint(8,8.4,0.177396);
   grae->SetPointError(8,0.4,0.6,0.007031466,0.007031466);
   grae->SetPoint(9,9.4,0.1547578);
   grae->SetPointError(9,0.4,0.6,0.008009699,0.008009699);
   grae->SetPoint(10,10.4,0.2041629);
   grae->SetPointError(10,0.4,0.6,0.01031814,0.01031814);
   grae->SetPoint(11,11.4,0.2176083);
   grae->SetPointError(11,0.4,0.6,0.01249481,0.01249481);
   grae->SetPoint(12,12.4,0.2067892);
   grae->SetPointError(12,0.4,0.6,0.01437637,0.01437637);
   grae->SetPoint(13,13.4,0.2213401);
   grae->SetPointError(13,0.4,0.6,0.01708816,0.01708816);
   grae->SetPoint(14,14.4,0.2343331);
   grae->SetPointError(14,0.4,0.6,0.0223113,0.0223113);
   grae->SetPoint(15,15.4,0.2791053);
   grae->SetPointError(15,0.4,0.6,0.02871986,0.02871986);
   grae->SetPoint(16,16.4,0.3256105);
   grae->SetPointError(16,0.4,0.6,0.03687629,0.03687629);
   grae->SetPoint(17,17.4,0.3666432);
   grae->SetPointError(17,0.4,0.6,0.048681,0.048681);
   grae->SetPoint(18,18.4,0.3317621);
   grae->SetPointError(18,0.4,0.6,0.05835829,0.05835829);
   grae->SetPoint(19,19.4,0.3276462);
   grae->SetPointError(19,0.4,0.6,0.07287436,0.07287436);
   grae->SetPoint(20,22.4,0.3501634);
   grae->SetPointError(20,2.4,2.6,0.04826465,0.04826465);
   
   TH1F *Graph_Graph29 = new TH1F("Graph_Graph29","Graph",100,0,27.5);
   Graph_Graph29->SetMinimum(0.05332747);
   Graph_Graph29->SetMaximum(0.448233);
   Graph_Graph29->SetDirectory(0);
   Graph_Graph29->SetStats(0);
   Graph_Graph29->SetMarkerStyle(20);
   Graph_Graph29->SetMarkerSize(1.2);
   Graph_Graph29->GetXaxis()->SetNdivisions(505);
   Graph_Graph29->GetXaxis()->SetLabelFont(132);
   Graph_Graph29->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph29->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph29->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph29->GetXaxis()->SetTitleFont(132);
   Graph_Graph29->GetYaxis()->SetLabelFont(132);
   Graph_Graph29->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph29->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph29->GetYaxis()->SetTitleFont(42);
   Graph_Graph29->GetZaxis()->SetLabelFont(132);
   Graph_Graph29->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph29->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph29->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph29);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,0.09427491);
   grae->SetPointError(0,0.6,0.4,0.00443397,0.00443397);
   grae->SetPoint(1,1.6,0.09611952);
   grae->SetPointError(1,0.6,0.4,0.002758717,0.002758717);
   grae->SetPoint(2,2.6,0.09585201);
   grae->SetPointError(2,0.6,0.4,0.002381834,0.002381834);
   grae->SetPoint(3,3.6,0.1013731);
   grae->SetPointError(3,0.6,0.4,0.002411475,0.002411475);
   grae->SetPoint(4,4.6,0.1086152);
   grae->SetPointError(4,0.6,0.4,0.00265423,0.00265423);
   grae->SetPoint(5,5.6,0.1196398);
   grae->SetPointError(5,0.6,0.4,0.003107736,0.003107736);
   grae->SetPoint(6,6.6,0.1357658);
   grae->SetPointError(6,0.6,0.4,0.003774711,0.003774711);
   grae->SetPoint(7,7.6,0.1420902);
   grae->SetPointError(7,0.6,0.4,0.004398929,0.004398929);
   grae->SetPoint(8,8.6,0.1611905);
   grae->SetPointError(8,0.6,0.4,0.00536661,0.00536661);
   grae->SetPoint(9,9.6,0.178187);
   grae->SetPointError(9,0.6,0.4,0.006262683,0.006262683);
   grae->SetPoint(10,10.6,0.1733683);
   grae->SetPointError(10,0.6,0.4,0.00681052,0.00681052);
   grae->SetPoint(11,11.6,0.2053634);
   grae->SetPointError(11,0.6,0.4,0.008684611,0.008684611);
   grae->SetPoint(12,12.6,0.2021492);
   grae->SetPointError(12,0.6,0.4,0.00996909,0.00996909);
   grae->SetPoint(13,13.6,0.2036594);
   grae->SetPointError(13,0.6,0.4,0.01177205,0.01177205);
   grae->SetPoint(14,14.6,0.2612115);
   grae->SetPointError(14,0.6,0.4,0.0161666,0.0161666);
   grae->SetPoint(15,15.6,0.2593869);
   grae->SetPointError(15,0.6,0.4,0.01796035,0.01796035);
   grae->SetPoint(16,16.6,0.3071346);
   grae->SetPointError(16,0.6,0.4,0.02332244,0.02332244);
   grae->SetPoint(17,17.6,0.2609931);
   grae->SetPointError(17,0.6,0.4,0.02431075,0.02431075);
   grae->SetPoint(18,18.6,0.2995114);
   grae->SetPointError(18,0.6,0.4,0.03108253,0.03108253);
   grae->SetPoint(19,19.6,0.3119251);
   grae->SetPointError(19,0.6,0.4,0.03599535,0.03599535);
   grae->SetPoint(20,21.1,0.3309246);
   grae->SetPointError(20,1.1,0.9,0.03255213,0.03255213);
   grae->SetPoint(21,23.1,0.3754355);
   grae->SetPointError(21,1.1,0.9,0.04818924,0.04818924);
   grae->SetPoint(22,25.1,0.283839);
   grae->SetPointError(22,1.1,0.9,0.05653716,0.05653716);
   grae->SetPoint(23,28.1,0.3256278);
   grae->SetPointError(23,2.1,1.9,0.06717642,0.06717642);
   
   TH1F *Graph_Graph30 = new TH1F("Graph_Graph30","Graph",100,0,33);
   Graph_Graph30->SetMinimum(0.05646255);
   Graph_Graph30->SetMaximum(0.4570032);
   Graph_Graph30->SetDirectory(0);
   Graph_Graph30->SetStats(0);
   Graph_Graph30->SetMarkerStyle(20);
   Graph_Graph30->SetMarkerSize(1.2);
   Graph_Graph30->GetXaxis()->SetNdivisions(505);
   Graph_Graph30->GetXaxis()->SetLabelFont(132);
   Graph_Graph30->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph30->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph30->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph30->GetXaxis()->SetTitleFont(132);
   Graph_Graph30->GetYaxis()->SetLabelFont(132);
   Graph_Graph30->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph30->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph30->GetYaxis()->SetTitleFont(42);
   Graph_Graph30->GetZaxis()->SetLabelFont(132);
   Graph_Graph30->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph30->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph30->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph30);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,0.08826197);
   grae->SetPointError(0,0.3,0.7,0.003959769,0.003959769);
   grae->SetPoint(1,1.3,0.08785713);
   grae->SetPointError(1,0.3,0.7,0.002611025,0.002611025);
   grae->SetPoint(2,2.3,0.09539768);
   grae->SetPointError(2,0.3,0.7,0.002366498,0.002366498);
   grae->SetPoint(3,3.3,0.09846063);
   grae->SetPointError(3,0.3,0.7,0.002420184,0.002420184);
   grae->SetPoint(4,4.3,0.1125553);
   grae->SetPointError(4,0.3,0.7,0.002756268,0.002756268);
   grae->SetPoint(5,5.3,0.1212357);
   grae->SetPointError(5,0.3,0.7,0.00318027,0.00318027);
   grae->SetPoint(6,6.3,0.1330315);
   grae->SetPointError(6,0.3,0.7,0.003705053,0.003705053);
   grae->SetPoint(7,7.3,0.1451638);
   grae->SetPointError(7,0.3,0.7,0.004489556,0.004489556);
   grae->SetPoint(8,8.3,0.1547208);
   grae->SetPointError(8,0.3,0.7,0.005074016,0.005074016);
   grae->SetPoint(9,9.3,0.179381);
   grae->SetPointError(9,0.3,0.7,0.00618515,0.00618515);
   grae->SetPoint(10,10.3,0.1925604);
   grae->SetPointError(10,0.3,0.7,0.007299996,0.007299996);
   grae->SetPoint(11,11.3,0.2094042);
   grae->SetPointError(11,0.3,0.7,0.008849999,0.008849999);
   grae->SetPoint(12,12.3,0.2308273);
   grae->SetPointError(12,0.3,0.7,0.01039173,0.01039173);
   grae->SetPoint(13,13.3,0.255624);
   grae->SetPointError(13,0.3,0.7,0.01250899,0.01250899);
   grae->SetPoint(14,14.3,0.2599454);
   grae->SetPointError(14,0.3,0.7,0.01447513,0.01447513);
   grae->SetPoint(15,15.3,0.2746449);
   grae->SetPointError(15,0.3,0.7,0.01756576,0.01756576);
   grae->SetPoint(16,16.3,0.259911);
   grae->SetPointError(16,0.3,0.7,0.01807346,0.01807346);
   grae->SetPoint(17,17.3,0.3186687);
   grae->SetPointError(17,0.3,0.7,0.02517295,0.02517295);
   grae->SetPoint(18,18.3,0.3403955);
   grae->SetPointError(18,0.3,0.7,0.02825909,0.02825909);
   grae->SetPoint(19,19.3,0.3008203);
   grae->SetPointError(19,0.3,0.7,0.0330308,0.0330308);
   grae->SetPoint(20,20.8,0.3348095);
   grae->SetPointError(20,0.8,1.2,0.02830684,0.02830684);
   grae->SetPoint(21,22.8,0.3043099);
   grae->SetPointError(21,0.8,1.2,0.03410091,0.03410091);
   grae->SetPoint(22,24.8,0.473444);
   grae->SetPointError(22,0.8,1.2,0.06050594,0.06050594);
   grae->SetPoint(23,26.8,0.3616219);
   grae->SetPointError(23,0.8,1.2,0.06056404,0.06056404);
   grae->SetPoint(24,28.8,0.3372933);
   grae->SetPointError(24,0.8,1.2,0.0770134,0.0770134);
   
   TH1F *Graph_Graph31 = new TH1F("Graph_Graph31","Graph",100,0,33);
   Graph_Graph31->SetMinimum(0.03933742);
   Graph_Graph31->SetMaximum(0.5789147);
   Graph_Graph31->SetDirectory(0);
   Graph_Graph31->SetStats(0);
   Graph_Graph31->SetMarkerStyle(20);
   Graph_Graph31->SetMarkerSize(1.2);
   Graph_Graph31->GetXaxis()->SetNdivisions(505);
   Graph_Graph31->GetXaxis()->SetLabelFont(132);
   Graph_Graph31->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph31->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph31->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph31->GetXaxis()->SetTitleFont(132);
   Graph_Graph31->GetYaxis()->SetLabelFont(132);
   Graph_Graph31->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph31->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph31->GetYaxis()->SetTitleFont(42);
   Graph_Graph31->GetZaxis()->SetLabelFont(132);
   Graph_Graph31->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph31->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph31->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph31);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,0.08503632);
   grae->SetPointError(0,0.7,0.3,0.006668666,0.006668666);
   grae->SetPoint(1,1.7,0.08825832);
   grae->SetPointError(1,0.7,0.3,0.004386057,0.004386057);
   grae->SetPoint(2,2.7,0.09668847);
   grae->SetPointError(2,0.7,0.3,0.003902336,0.003902336);
   grae->SetPoint(3,3.7,0.1092546);
   grae->SetPointError(3,0.7,0.3,0.004534188,0.004534188);
   grae->SetPoint(4,4.7,0.1037167);
   grae->SetPointError(4,0.7,0.3,0.00417273,0.00417273);
   grae->SetPoint(5,5.7,0.1210065);
   grae->SetPointError(5,0.7,0.3,0.005194302,0.005194302);
   grae->SetPoint(6,6.7,0.1342635);
   grae->SetPointError(6,0.7,0.3,0.00594285,0.00594285);
   grae->SetPoint(7,7.7,0.146731);
   grae->SetPointError(7,0.7,0.3,0.006943817,0.006943817);
   grae->SetPoint(8,8.7,0.1618005);
   grae->SetPointError(8,0.7,0.3,0.008319433,0.008319433);
   grae->SetPoint(9,9.7,0.177378);
   grae->SetPointError(9,0.7,0.3,0.009764059,0.009764059);
   grae->SetPoint(10,10.7,0.1841035);
   grae->SetPointError(10,0.7,0.3,0.01127164,0.01127164);
   grae->SetPoint(11,11.7,0.1951782);
   grae->SetPointError(11,0.7,0.3,0.01356716,0.01356716);
   grae->SetPoint(12,12.7,0.2165069);
   grae->SetPointError(12,0.7,0.3,0.01640005,0.01640005);
   grae->SetPoint(13,13.7,0.2461908);
   grae->SetPointError(13,0.7,0.3,0.0202305,0.0202305);
   grae->SetPoint(14,14.7,0.2436219);
   grae->SetPointError(14,0.7,0.3,0.02209663,0.02209663);
   grae->SetPoint(15,15.7,0.3067325);
   grae->SetPointError(15,0.7,0.3,0.03008776,0.03008776);
   grae->SetPoint(16,16.7,0.2897906);
   grae->SetPointError(16,0.7,0.3,0.03180824,0.03180824);
   grae->SetPoint(17,17.7,0.2348765);
   grae->SetPointError(17,0.7,0.3,0.0308361,0.0308361);
   grae->SetPoint(18,18.7,0.2744986);
   grae->SetPointError(18,0.7,0.3,0.03958044,0.03958044);
   grae->SetPoint(19,19.7,0.3219296);
   grae->SetPointError(19,0.7,0.3,0.04799884,0.04799884);
   grae->SetPoint(20,21.2,0.387192);
   grae->SetPointError(20,1.2,0.8,0.0466579,0.0466579);
   grae->SetPoint(21,23.2,0.4057914);
   grae->SetPointError(21,1.2,0.8,0.05431794,0.05431794);
   grae->SetPoint(22,25.2,0.3188179);
   grae->SetPointError(22,1.2,0.8,0.06002146,0.06002146);
   grae->SetPoint(23,28.2,0.4468081);
   grae->SetPointError(23,2.2,1.8,0.07811675,0.07811675);
   
   TH1F *Graph_Graph32 = new TH1F("Graph_Graph32","Graph",100,0,33);
   Graph_Graph32->SetMinimum(0.03371194);
   Graph_Graph32->SetMaximum(0.5695805);
   Graph_Graph32->SetDirectory(0);
   Graph_Graph32->SetStats(0);
   Graph_Graph32->SetMarkerStyle(20);
   Graph_Graph32->SetMarkerSize(1.2);
   Graph_Graph32->GetXaxis()->SetNdivisions(505);
   Graph_Graph32->GetXaxis()->SetLabelFont(132);
   Graph_Graph32->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph32->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetXaxis()->SetTitleFont(132);
   Graph_Graph32->GetYaxis()->SetLabelFont(132);
   Graph_Graph32->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetYaxis()->SetTitleFont(42);
   Graph_Graph32->GetZaxis()->SetLabelFont(132);
   Graph_Graph32->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph32->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph32->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph32);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:55:24 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.2025316,31.85185,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1660 = new TH1F("h_1660","",60,0,30);
   h_1660->SetMinimum(0);
   h_1660->SetMaximum(1);
   h_1660->SetStats(0);
   h_1660->SetMarkerStyle(20);
   h_1660->SetMarkerSize(1.2);
   h_1660->GetXaxis()->SetNdivisions(505);
   h_1660->GetXaxis()->SetLabelFont(132);
   h_1660->GetXaxis()->SetLabelOffset(0.015);
   h_1660->GetXaxis()->SetLabelSize(0.05);
   h_1660->GetXaxis()->SetTitleSize(0.06);
   h_1660->GetXaxis()->SetTitleFont(132);
   h_1660->GetYaxis()->SetLabelFont(132);
   h_1660->GetYaxis()->SetLabelSize(0.05);
   h_1660->GetYaxis()->SetTitleSize(0.06);
   h_1660->GetYaxis()->SetTitleFont(42);
   h_1660->GetZaxis()->SetLabelFont(132);
   h_1660->GetZaxis()->SetLabelSize(0.05);
   h_1660->GetZaxis()->SetTitleSize(0.06);
   h_1660->GetZaxis()->SetTitleFont(42);
   h_1660->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,0.09293232);
   gre->SetPointError(0,0.5,0.007201807);
   gre->SetPoint(1,1.5,0.08657256);
   gre->SetPointError(1,0.5,0.004735345);
   gre->SetPoint(2,2.5,0.102841);
   gre->SetPointError(2,0.5,0.004107598);
   gre->SetPoint(3,3.5,0.1022658);
   gre->SetPointError(3,0.5,0.004265153);
   gre->SetPoint(4,4.5,0.116761);
   gre->SetPointError(4,0.5,0.005808829);
   gre->SetPoint(5,5.5,0.1170854);
   gre->SetPointError(5,0.5,0.005084821);
   gre->SetPoint(6,6.5,0.1350057);
   gre->SetPointError(6,0.5,0.006265399);
   gre->SetPoint(7,7.5,0.1405722);
   gre->SetPointError(7,0.5,0.007299803);
   gre->SetPoint(8,8.5,0.1472089);
   gre->SetPointError(8,0.5,0.00975463);
   gre->SetPoint(9,9.5,0.1574227);
   gre->SetPointError(9,0.5,0.01238347);
   gre->SetPoint(10,10.5,0.2195035);
   gre->SetPointError(10,0.5,0.02051908);
   gre->SetPoint(11,11.5,0.2126715);
   gre->SetPointError(11,0.5,0.02410883);
   gre->SetPoint(12,12.5,0.1920648);
   gre->SetPointError(12,0.5,0.03082048);
   gre->SetPoint(13,14,0.2449071);
   gre->SetPointError(13,1,0.03856712);
   gre->SetPoint(14,17.5,0.2632123);
   gre->SetPointError(14,2.5,0.05193178);
   
   TH1F *Graph_Graph11 = new TH1F("Graph_Graph11","Graph",100,0,22);
   Graph_Graph11->SetMinimum(0.05850653);
   Graph_Graph11->SetMaximum(0.3384748);
   Graph_Graph11->SetDirectory(0);
   Graph_Graph11->SetStats(0);
   Graph_Graph11->SetMarkerStyle(20);
   Graph_Graph11->SetMarkerSize(1.2);
   Graph_Graph11->GetXaxis()->SetNdivisions(505);
   Graph_Graph11->GetXaxis()->SetLabelFont(132);
   Graph_Graph11->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph11->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetXaxis()->SetTitleFont(132);
   Graph_Graph11->GetYaxis()->SetLabelFont(132);
   Graph_Graph11->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetYaxis()->SetTitleFont(42);
   Graph_Graph11->GetZaxis()->SetLabelFont(132);
   Graph_Graph11->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph11->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph11->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph11);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,0.09207179);
   grae->SetPointError(0,0.4,0.6,0.003234306,0.003234306);
   grae->SetPoint(1,1.4,0.08869648);
   grae->SetPointError(1,0.4,0.6,0.002330279,0.002330279);
   grae->SetPoint(2,2.4,0.09350035);
   grae->SetPointError(2,0.4,0.6,0.00193158,0.00193158);
   grae->SetPoint(3,3.4,0.1004457);
   grae->SetPointError(3,0.4,0.6,0.002123998,0.002123998);
   grae->SetPoint(4,4.4,0.1113312);
   grae->SetPointError(4,0.4,0.6,0.002246351,0.002246351);
   grae->SetPoint(5,5.4,0.1213617);
   grae->SetPointError(5,0.4,0.6,0.002837704,0.002837704);
   grae->SetPoint(6,6.4,0.1346761);
   grae->SetPointError(6,0.4,0.6,0.003481113,0.003481113);
   grae->SetPoint(7,7.4,0.1520367);
   grae->SetPointError(7,0.4,0.6,0.00380452,0.00380452);
   grae->SetPoint(8,8.4,0.1569377);
   grae->SetPointError(8,0.4,0.6,0.004368914,0.004368914);
   grae->SetPoint(9,9.4,0.183173);
   grae->SetPointError(9,0.4,0.6,0.005743763,0.005743763);
   grae->SetPoint(10,10.4,0.2045275);
   grae->SetPointError(10,0.4,0.6,0.006905242,0.006905242);
   grae->SetPoint(11,11.4,0.1953731);
   grae->SetPointError(11,0.4,0.6,0.007616476,0.007616476);
   grae->SetPoint(12,12.4,0.2238353);
   grae->SetPointError(12,0.4,0.6,0.009708204,0.009708204);
   grae->SetPoint(13,13.4,0.2345106);
   grae->SetPointError(13,0.4,0.6,0.01186119,0.01186119);
   grae->SetPoint(14,14.4,0.256576);
   grae->SetPointError(14,0.4,0.6,0.0152675,0.0152675);
   grae->SetPoint(15,15.4,0.2713367);
   grae->SetPointError(15,0.4,0.6,0.01754601,0.01754601);
   grae->SetPoint(16,16.4,0.2347501);
   grae->SetPointError(16,0.4,0.6,0.01973333,0.01973333);
   grae->SetPoint(17,17.4,0.3218709);
   grae->SetPointError(17,0.4,0.6,0.02811649,0.02811649);
   grae->SetPoint(18,18.4,0.3426695);
   grae->SetPointError(18,0.4,0.6,0.03513359,0.03513359);
   grae->SetPoint(19,19.4,0.2678819);
   grae->SetPointError(19,0.4,0.6,0.03472192,0.03472192);
   grae->SetPoint(20,22.4,0.3547465);
   grae->SetPointError(20,2.4,2.6,0.03291959,0.03291959);
   
   TH1F *Graph_Graph41 = new TH1F("Graph_Graph41","Graph",100,0,27.5);
   Graph_Graph41->SetMinimum(0.05623621);
   Graph_Graph41->SetMaximum(0.4177961);
   Graph_Graph41->SetDirectory(0);
   Graph_Graph41->SetStats(0);
   Graph_Graph41->SetMarkerStyle(20);
   Graph_Graph41->SetMarkerSize(1.2);
   Graph_Graph41->GetXaxis()->SetNdivisions(505);
   Graph_Graph41->GetXaxis()->SetLabelFont(132);
   Graph_Graph41->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph41->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph41->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph41->GetXaxis()->SetTitleFont(132);
   Graph_Graph41->GetYaxis()->SetLabelFont(132);
   Graph_Graph41->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph41->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph41->GetYaxis()->SetTitleFont(42);
   Graph_Graph41->GetZaxis()->SetLabelFont(132);
   Graph_Graph41->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph41->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph41->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph41);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,0.08319624);
   grae->SetPointError(0,0.6,0.4,0.002924119,0.002924119);
   grae->SetPoint(1,1.6,0.08804583);
   grae->SetPointError(1,0.6,0.4,0.001876006,0.001876006);
   grae->SetPoint(2,2.6,0.08730157);
   grae->SetPointError(2,0.6,0.4,0.001783318,0.001783318);
   grae->SetPoint(3,3.6,0.09808829);
   grae->SetPointError(3,0.6,0.4,0.001741668,0.001741668);
   grae->SetPoint(4,4.6,0.107219);
   grae->SetPointError(4,0.6,0.4,0.001901947,0.001901947);
   grae->SetPoint(5,5.6,0.1173364);
   grae->SetPointError(5,0.6,0.4,0.002192993,0.002192993);
   grae->SetPoint(6,6.6,0.1314981);
   grae->SetPointError(6,0.6,0.4,0.002555155,0.002555155);
   grae->SetPoint(7,7.6,0.143555);
   grae->SetPointError(7,0.6,0.4,0.003077224,0.003077224);
   grae->SetPoint(8,8.6,0.1563178);
   grae->SetPointError(8,0.6,0.4,0.003439305,0.003439305);
   grae->SetPoint(9,9.6,0.1695071);
   grae->SetPointError(9,0.6,0.4,0.004040421,0.004040421);
   grae->SetPoint(10,10.6,0.1859682);
   grae->SetPointError(10,0.6,0.4,0.004874713,0.004874713);
   grae->SetPoint(11,11.6,0.1975219);
   grae->SetPointError(11,0.6,0.4,0.006454835,0.006454835);
   grae->SetPoint(12,12.6,0.216029);
   grae->SetPointError(12,0.6,0.4,0.006937059,0.006937059);
   grae->SetPoint(13,13.6,0.2273501);
   grae->SetPointError(13,0.6,0.4,0.008753326,0.008753326);
   grae->SetPoint(14,14.6,0.236474);
   grae->SetPointError(14,0.6,0.4,0.009691508,0.009691508);
   grae->SetPoint(15,15.6,0.2477505);
   grae->SetPointError(15,0.6,0.4,0.01178826,0.01178826);
   grae->SetPoint(16,16.6,0.2724966);
   grae->SetPointError(16,0.6,0.4,0.01377143,0.01377143);
   grae->SetPoint(17,17.6,0.2834686);
   grae->SetPointError(17,0.6,0.4,0.01680459,0.01680459);
   grae->SetPoint(18,18.6,0.2775194);
   grae->SetPointError(18,0.6,0.4,0.01859177,0.01859177);
   grae->SetPoint(19,19.6,0.2568396);
   grae->SetPointError(19,0.6,0.4,0.02009765,0.02009765);
   grae->SetPoint(20,21.1,0.2728455);
   grae->SetPointError(20,1.1,0.9,0.01862646,0.01862646);
   grae->SetPoint(21,23.1,0.3474629);
   grae->SetPointError(21,1.1,0.9,0.02859012,0.02859012);
   grae->SetPoint(22,25.1,0.3735289);
   grae->SetPointError(22,1.1,0.9,0.03846824,0.03846824);
   grae->SetPoint(23,28.1,0.3292804);
   grae->SetPointError(23,2.1,1.9,0.03833307,0.03833307);
   
   TH1F *Graph_Graph42 = new TH1F("Graph_Graph42","Graph",100,0,33);
   Graph_Graph42->SetMinimum(0.04709962);
   Graph_Graph42->SetMaximum(0.4451696);
   Graph_Graph42->SetDirectory(0);
   Graph_Graph42->SetStats(0);
   Graph_Graph42->SetMarkerStyle(20);
   Graph_Graph42->SetMarkerSize(1.2);
   Graph_Graph42->GetXaxis()->SetNdivisions(505);
   Graph_Graph42->GetXaxis()->SetLabelFont(132);
   Graph_Graph42->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph42->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph42->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph42->GetXaxis()->SetTitleFont(132);
   Graph_Graph42->GetYaxis()->SetLabelFont(132);
   Graph_Graph42->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph42->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph42->GetYaxis()->SetTitleFont(42);
   Graph_Graph42->GetZaxis()->SetLabelFont(132);
   Graph_Graph42->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph42->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph42->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph42);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,0.08848134);
   grae->SetPointError(0,0.3,0.7,0.002782509,0.002782509);
   grae->SetPoint(1,1.3,0.08961362);
   grae->SetPointError(1,0.3,0.7,0.001859493,0.001859493);
   grae->SetPoint(2,2.3,0.09141154);
   grae->SetPointError(2,0.3,0.7,0.00164898,0.00164898);
   grae->SetPoint(3,3.3,0.09802615);
   grae->SetPointError(3,0.3,0.7,0.001729654,0.001729654);
   grae->SetPoint(4,4.3,0.1066657);
   grae->SetPointError(4,0.3,0.7,0.001897079,0.001897079);
   grae->SetPoint(5,5.3,0.1151879);
   grae->SetPointError(5,0.3,0.7,0.002167965,0.002167965);
   grae->SetPoint(6,6.3,0.1245029);
   grae->SetPointError(6,0.3,0.7,0.002470309,0.002470309);
   grae->SetPoint(7,7.3,0.1421352);
   grae->SetPointError(7,0.3,0.7,0.002975032,0.002975032);
   grae->SetPoint(8,8.3,0.1536355);
   grae->SetPointError(8,0.3,0.7,0.00363973,0.00363973);
   grae->SetPoint(9,9.3,0.160165);
   grae->SetPointError(9,0.3,0.7,0.003929472,0.003929472);
   grae->SetPoint(10,10.3,0.1800208);
   grae->SetPointError(10,0.3,0.7,0.004908473,0.004908473);
   grae->SetPoint(11,11.3,0.1934109);
   grae->SetPointError(11,0.3,0.7,0.005641614,0.005641614);
   grae->SetPoint(12,12.3,0.220574);
   grae->SetPointError(12,0.3,0.7,0.006684829,0.006684829);
   grae->SetPoint(13,13.3,0.2277837);
   grae->SetPointError(13,0.3,0.7,0.007715304,0.007715304);
   grae->SetPoint(14,14.3,0.2484082);
   grae->SetPointError(14,0.3,0.7,0.009712953,0.009712953);
   grae->SetPoint(15,15.3,0.235845);
   grae->SetPointError(15,0.3,0.7,0.01009295,0.01009295);
   grae->SetPoint(16,16.3,0.2634612);
   grae->SetPointError(16,0.3,0.7,0.01257879,0.01257879);
   grae->SetPoint(17,17.3,0.2735282);
   grae->SetPointError(17,0.3,0.7,0.01441243,0.01441243);
   grae->SetPoint(18,18.3,0.2773452);
   grae->SetPointError(18,0.3,0.7,0.01672731,0.01672731);
   grae->SetPoint(19,19.3,0.2917924);
   grae->SetPointError(19,0.3,0.7,0.01900425,0.01900425);
   grae->SetPoint(20,20.8,0.312049);
   grae->SetPointError(20,0.8,1.2,0.01724387,0.01724387);
   grae->SetPoint(21,22.8,0.3336353);
   grae->SetPointError(21,0.8,1.2,0.02268617,0.02268617);
   grae->SetPoint(22,24.8,0.3528503);
   grae->SetPointError(22,0.8,1.2,0.02924566,0.02924566);
   grae->SetPoint(23,26.8,0.3249598);
   grae->SetPointError(23,0.8,1.2,0.0362448,0.0362448);
   grae->SetPoint(24,28.8,0.3101375);
   grae->SetPointError(24,0.8,1.2,0.04460045,0.04460045);
   
   TH1F *Graph_Graph43 = new TH1F("Graph_Graph43","Graph",100,0,33);
   Graph_Graph43->SetMinimum(0.05605911);
   Graph_Graph43->SetMaximum(0.4117357);
   Graph_Graph43->SetDirectory(0);
   Graph_Graph43->SetStats(0);
   Graph_Graph43->SetMarkerStyle(20);
   Graph_Graph43->SetMarkerSize(1.2);
   Graph_Graph43->GetXaxis()->SetNdivisions(505);
   Graph_Graph43->GetXaxis()->SetLabelFont(132);
   Graph_Graph43->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph43->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph43->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph43->GetXaxis()->SetTitleFont(132);
   Graph_Graph43->GetYaxis()->SetLabelFont(132);
   Graph_Graph43->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph43->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph43->GetYaxis()->SetTitleFont(42);
   Graph_Graph43->GetZaxis()->SetLabelFont(132);
   Graph_Graph43->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph43->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph43->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph43);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,0.08563364);
   grae->SetPointError(0,0.7,0.3,0.004672305,0.004672305);
   grae->SetPoint(1,1.7,0.08328854);
   grae->SetPointError(1,0.7,0.3,0.002845459,0.002845459);
   grae->SetPoint(2,2.7,0.08588474);
   grae->SetPointError(2,0.7,0.3,0.00262484,0.00262484);
   grae->SetPoint(3,3.7,0.09773125);
   grae->SetPointError(3,0.7,0.3,0.00266299,0.00266299);
   grae->SetPoint(4,4.7,0.09916882);
   grae->SetPointError(4,0.7,0.3,0.002776076,0.002776076);
   grae->SetPoint(5,5.7,0.1073476);
   grae->SetPointError(5,0.7,0.3,0.003159488,0.003159488);
   grae->SetPoint(6,6.7,0.1261601);
   grae->SetPointError(6,0.7,0.3,0.003912464,0.003912464);
   grae->SetPoint(7,7.7,0.1381549);
   grae->SetPointError(7,0.7,0.3,0.004422087,0.004422087);
   grae->SetPoint(8,8.7,0.155213);
   grae->SetPointError(8,0.7,0.3,0.00533779,0.00533779);
   grae->SetPoint(9,9.7,0.1623753);
   grae->SetPointError(9,0.7,0.3,0.00618014,0.00618014);
   grae->SetPoint(10,10.7,0.1637839);
   grae->SetPointError(10,0.7,0.3,0.007054259,0.007054259);
   grae->SetPoint(11,11.7,0.1760166);
   grae->SetPointError(11,0.7,0.3,0.00887139,0.00887139);
   grae->SetPoint(12,12.7,0.2113811);
   grae->SetPointError(12,0.7,0.3,0.01059532,0.01059532);
   grae->SetPoint(13,13.7,0.2356004);
   grae->SetPointError(13,0.7,0.3,0.01292471,0.01292471);
   grae->SetPoint(14,14.7,0.2449466);
   grae->SetPointError(14,0.7,0.3,0.01500272,0.01500272);
   grae->SetPoint(15,15.7,0.2581409);
   grae->SetPointError(15,0.7,0.3,0.01720322,0.01720322);
   grae->SetPoint(16,16.7,0.2513399);
   grae->SetPointError(16,0.7,0.3,0.01954276,0.01954276);
   grae->SetPoint(17,17.7,0.2651733);
   grae->SetPointError(17,0.7,0.3,0.02221321,0.02221321);
   grae->SetPoint(18,18.7,0.2828833);
   grae->SetPointError(18,0.7,0.3,0.02442881,0.02442881);
   grae->SetPoint(19,19.7,0.2896155);
   grae->SetPointError(19,0.7,0.3,0.02925798,0.02925798);
   grae->SetPoint(20,21.2,0.3098972);
   grae->SetPointError(20,1.2,0.8,0.0255843,0.0255843);
   grae->SetPoint(21,23.2,0.3078493);
   grae->SetPointError(21,1.2,0.8,0.0321514,0.0321514);
   grae->SetPoint(22,25.2,0.2753863);
   grae->SetPointError(22,1.2,0.8,0.03485367,0.03485367);
   grae->SetPoint(23,28.2,0.430094);
   grae->SetPointError(23,2.2,1.8,0.04723689,0.04723689);
   
   TH1F *Graph_Graph44 = new TH1F("Graph_Graph44","Graph",100,0,33);
   Graph_Graph44->SetMinimum(0.04075429);
   Graph_Graph44->SetMaximum(0.5170197);
   Graph_Graph44->SetDirectory(0);
   Graph_Graph44->SetStats(0);
   Graph_Graph44->SetMarkerStyle(20);
   Graph_Graph44->SetMarkerSize(1.2);
   Graph_Graph44->GetXaxis()->SetNdivisions(505);
   Graph_Graph44->GetXaxis()->SetLabelFont(132);
   Graph_Graph44->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph44->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph44->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph44->GetXaxis()->SetTitleFont(132);
   Graph_Graph44->GetYaxis()->SetLabelFont(132);
   Graph_Graph44->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph44->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph44->GetYaxis()->SetTitleFont(42);
   Graph_Graph44->GetZaxis()->SetLabelFont(132);
   Graph_Graph44->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph44->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph44->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph44);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6e.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:54:47 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.4050633,31.85185,2.126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1680 = new TH1F("h_1680","",60,0,30);
   h_1680->SetMinimum(0);
   h_1680->SetMaximum(2);
   h_1680->SetStats(0);
   h_1680->SetMarkerStyle(20);
   h_1680->SetMarkerSize(1.2);
   h_1680->GetXaxis()->SetNdivisions(505);
   h_1680->GetXaxis()->SetLabelFont(132);
   h_1680->GetXaxis()->SetLabelOffset(0.015);
   h_1680->GetXaxis()->SetLabelSize(0.05);
   h_1680->GetXaxis()->SetTitleSize(0.06);
   h_1680->GetXaxis()->SetTitleFont(132);
   h_1680->GetYaxis()->SetLabelFont(132);
   h_1680->GetYaxis()->SetLabelSize(0.05);
   h_1680->GetYaxis()->SetTitleSize(0.06);
   h_1680->GetYaxis()->SetTitleFont(42);
   h_1680->GetZaxis()->SetLabelFont(132);
   h_1680->GetZaxis()->SetLabelSize(0.05);
   h_1680->GetZaxis()->SetTitleSize(0.06);
   h_1680->GetZaxis()->SetTitleFont(42);
   h_1680->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,0.3858486);
   gre->SetPointError(0,0.5,0.05171266);
   gre->SetPoint(1,1.5,0.4645011);
   gre->SetPointError(1,0.5,0.03557293);
   gre->SetPoint(2,2.5,0.4696894);
   gre->SetPointError(2,0.5,0.03268612);
   gre->SetPoint(3,3.5,0.4517706);
   gre->SetPointError(3,0.5,0.02962905);
   gre->SetPoint(4,4.5,0.4346642);
   gre->SetPointError(4,0.5,0.03028703);
   gre->SetPoint(5,5.5,0.4475789);
   gre->SetPointError(5,0.5,0.03234154);
   gre->SetPoint(6,6.5,0.5231314);
   gre->SetPointError(6,0.5,0.04140603);
   gre->SetPoint(7,7.5,0.5281739);
   gre->SetPointError(7,0.5,0.04891404);
   gre->SetPoint(8,8.5,0.522571);
   gre->SetPointError(8,0.5,0.05869667);
   gre->SetPoint(9,9.5,0.5255365);
   gre->SetPointError(9,0.5,0.06861612);
   gre->SetPoint(10,10.5,0.5083895);
   gre->SetPointError(10,0.5,0.09307778);
   gre->SetPoint(11,11.5,0.4145374);
   gre->SetPointError(11,0.5,0.0962098);
   gre->SetPoint(12,12.5,0.549166);
   gre->SetPointError(12,0.5,0.1606805);
   gre->SetPoint(13,14,0.7918538);
   gre->SetPointError(13,1,0.2315801);
   gre->SetPoint(14,17.5,1.055608);
   gre->SetPointError(14,2.5,0.4908597);
   
   TH1F *Graph_Graph9 = new TH1F("Graph_Graph9","Graph",100,0,22);
   Graph_Graph9->SetMinimum(0.1955135);
   Graph_Graph9->SetMaximum(1.669282);
   Graph_Graph9->SetDirectory(0);
   Graph_Graph9->SetStats(0);
   Graph_Graph9->SetMarkerStyle(20);
   Graph_Graph9->SetMarkerSize(1.2);
   Graph_Graph9->GetXaxis()->SetNdivisions(505);
   Graph_Graph9->GetXaxis()->SetLabelFont(132);
   Graph_Graph9->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph9->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetXaxis()->SetTitleFont(132);
   Graph_Graph9->GetYaxis()->SetLabelFont(132);
   Graph_Graph9->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetYaxis()->SetTitleFont(42);
   Graph_Graph9->GetZaxis()->SetLabelFont(132);
   Graph_Graph9->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph9->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph9->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph9);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,0.4362323);
   grae->SetPointError(0,0.4,0.6,0.02505539,0.02505539);
   grae->SetPoint(1,1.4,0.45468);
   grae->SetPointError(1,0.4,0.6,0.01617315,0.01617315);
   grae->SetPoint(2,2.4,0.4635629);
   grae->SetPointError(2,0.4,0.6,0.01509702,0.01509702);
   grae->SetPoint(3,3.4,0.4531991);
   grae->SetPointError(3,0.4,0.6,0.01411758,0.01411758);
   grae->SetPoint(4,4.4,0.4548995);
   grae->SetPointError(4,0.4,0.6,0.01495237,0.01495237);
   grae->SetPoint(5,5.4,0.4810237);
   grae->SetPointError(5,0.4,0.6,0.0167768,0.0167768);
   grae->SetPoint(6,6.4,0.5432653);
   grae->SetPointError(6,0.4,0.6,0.01981943,0.01981943);
   grae->SetPoint(7,7.4,0.5382071);
   grae->SetPointError(7,0.4,0.6,0.02252062,0.02252062);
   grae->SetPoint(8,8.4,0.576726);
   grae->SetPointError(8,0.4,0.6,0.02608896,0.02608896);
   grae->SetPoint(9,9.4,0.4926105);
   grae->SetPointError(9,0.4,0.6,0.02727357,0.02727357);
   grae->SetPoint(10,10.4,0.5680586);
   grae->SetPointError(10,0.4,0.6,0.03267141,0.03267141);
   grae->SetPoint(11,11.4,0.6466146);
   grae->SetPointError(11,0.4,0.6,0.04308444,0.04308444);
   grae->SetPoint(12,12.4,0.6048813);
   grae->SetPointError(12,0.4,0.6,0.04845221,0.04845221);
   grae->SetPoint(13,13.4,0.5570197);
   grae->SetPointError(13,0.4,0.6,0.04868575,0.04868575);
   grae->SetPoint(14,14.4,0.583015);
   grae->SetPointError(14,0.4,0.6,0.06290695,0.06290695);
   grae->SetPoint(15,15.4,0.7410628);
   grae->SetPointError(15,0.4,0.6,0.09010419,0.09010419);
   grae->SetPoint(16,16.4,0.6459662);
   grae->SetPointError(16,0.4,0.6,0.08301795,0.08301795);
   grae->SetPoint(17,17.4,0.8284791);
   grae->SetPointError(17,0.4,0.6,0.1285305,0.1285305);
   grae->SetPoint(18,18.4,0.8782675);
   grae->SetPointError(18,0.4,0.6,0.1882321,0.1882321);
   grae->SetPoint(19,19.4,0.6484757);
   grae->SetPointError(19,0.4,0.6,0.1653596,0.1653596);
   grae->SetPoint(20,22.4,0.8720304);
   grae->SetPointError(20,2.4,2.6,0.145477,0.145477);
   
   TH1F *Graph_Graph33 = new TH1F("Graph_Graph33","Graph",100,0,27.5);
   Graph_Graph33->SetMinimum(0.3456446);
   Graph_Graph33->SetMaximum(1.132032);
   Graph_Graph33->SetDirectory(0);
   Graph_Graph33->SetStats(0);
   Graph_Graph33->SetMarkerStyle(20);
   Graph_Graph33->SetMarkerSize(1.2);
   Graph_Graph33->GetXaxis()->SetNdivisions(505);
   Graph_Graph33->GetXaxis()->SetLabelFont(132);
   Graph_Graph33->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph33->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph33->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph33->GetXaxis()->SetTitleFont(132);
   Graph_Graph33->GetYaxis()->SetLabelFont(132);
   Graph_Graph33->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph33->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph33->GetYaxis()->SetTitleFont(42);
   Graph_Graph33->GetZaxis()->SetLabelFont(132);
   Graph_Graph33->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph33->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph33->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph33);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,0.4466165);
   grae->SetPointError(0,0.6,0.4,0.02268346,0.02268346);
   grae->SetPoint(1,1.6,0.4589885);
   grae->SetPointError(1,0.6,0.4,0.01457878,0.01457878);
   grae->SetPoint(2,2.6,0.4451923);
   grae->SetPointError(2,0.6,0.4,0.01236869,0.01236869);
   grae->SetPoint(3,3.6,0.4440998);
   grae->SetPointError(3,0.6,0.4,0.01172204,0.01172204);
   grae->SetPoint(4,4.6,0.4507485);
   grae->SetPointError(4,0.6,0.4,0.01235517,0.01235517);
   grae->SetPoint(5,5.6,0.4908065);
   grae->SetPointError(5,0.6,0.4,0.01391243,0.01391243);
   grae->SetPoint(6,6.6,0.5215551);
   grae->SetPointError(6,0.6,0.4,0.01569627,0.01569627);
   grae->SetPoint(7,7.6,0.506813);
   grae->SetPointError(7,0.6,0.4,0.01703777,0.01703777);
   grae->SetPoint(8,8.6,0.5371292);
   grae->SetPointError(8,0.6,0.4,0.01931227,0.01931227);
   grae->SetPoint(9,9.6,0.5812212);
   grae->SetPointError(9,0.6,0.4,0.02266396,0.02266396);
   grae->SetPoint(10,10.6,0.5999207);
   grae->SetPointError(10,0.6,0.4,0.02724043,0.02724043);
   grae->SetPoint(11,11.6,0.6236167);
   grae->SetPointError(11,0.6,0.4,0.03035478,0.03035478);
   grae->SetPoint(12,12.6,0.5893039);
   grae->SetPointError(12,0.6,0.4,0.03322585,0.03322585);
   grae->SetPoint(13,13.6,0.5197002);
   grae->SetPointError(13,0.6,0.4,0.03354313,0.03354313);
   grae->SetPoint(14,14.6,0.6569371);
   grae->SetPointError(14,0.6,0.4,0.04579696,0.04579696);
   grae->SetPoint(15,15.6,0.7357699);
   grae->SetPointError(15,0.6,0.4,0.06022675,0.06022675);
   grae->SetPoint(16,16.6,0.7054494);
   grae->SetPointError(16,0.6,0.4,0.06164861,0.06164861);
   grae->SetPoint(17,17.6,0.6394851);
   grae->SetPointError(17,0.6,0.4,0.06789876,0.06789876);
   grae->SetPoint(18,18.6,0.7110121);
   grae->SetPointError(18,0.6,0.4,0.08528884,0.08528884);
   grae->SetPoint(19,19.6,0.7367738);
   grae->SetPointError(19,0.6,0.4,0.09880489,0.09880489);
   grae->SetPoint(20,21.1,0.7969183);
   grae->SetPointError(20,1.1,0.9,0.0920945,0.0920945);
   grae->SetPoint(21,23.1,0.7530294);
   grae->SetPointError(21,1.1,0.9,0.109141,0.109141);
   grae->SetPoint(22,25.1,0.6005558);
   grae->SetPointError(22,1.1,0.9,0.1333699,0.1333699);
   grae->SetPoint(23,28.1,0.6882688);
   grae->SetPointError(23,2.1,1.9,0.1537298,0.1537298);
   
   TH1F *Graph_Graph34 = new TH1F("Graph_Graph34","Graph",100,0,33);
   Graph_Graph34->SetMinimum(0.3774251);
   Graph_Graph34->SetMaximum(0.9355208);
   Graph_Graph34->SetDirectory(0);
   Graph_Graph34->SetStats(0);
   Graph_Graph34->SetMarkerStyle(20);
   Graph_Graph34->SetMarkerSize(1.2);
   Graph_Graph34->GetXaxis()->SetNdivisions(505);
   Graph_Graph34->GetXaxis()->SetLabelFont(132);
   Graph_Graph34->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph34->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph34->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph34->GetXaxis()->SetTitleFont(132);
   Graph_Graph34->GetYaxis()->SetLabelFont(132);
   Graph_Graph34->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph34->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph34->GetYaxis()->SetTitleFont(42);
   Graph_Graph34->GetZaxis()->SetLabelFont(132);
   Graph_Graph34->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph34->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph34->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph34);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,0.4048369);
   grae->SetPointError(0,0.3,0.7,0.02000208,0.02000208);
   grae->SetPoint(1,1.3,0.4125263);
   grae->SetPointError(1,0.3,0.7,0.01331409,0.01331409);
   grae->SetPoint(2,2.3,0.4410695);
   grae->SetPointError(2,0.3,0.7,0.01199697,0.01199697);
   grae->SetPoint(3,3.3,0.4399197);
   grae->SetPointError(3,0.3,0.7,0.01190701,0.01190701);
   grae->SetPoint(4,4.3,0.4672442);
   grae->SetPointError(4,0.3,0.7,0.01269238,0.01269238);
   grae->SetPoint(5,5.3,0.5039058);
   grae->SetPointError(5,0.3,0.7,0.01498848,0.01498848);
   grae->SetPoint(6,6.3,0.5080821);
   grae->SetPointError(6,0.3,0.7,0.01589229,0.01589229);
   grae->SetPoint(7,7.3,0.5193711);
   grae->SetPointError(7,0.3,0.7,0.01736231,0.01736231);
   grae->SetPoint(8,8.3,0.5195796);
   grae->SetPointError(8,0.3,0.7,0.01907936,0.01907936);
   grae->SetPoint(9,9.3,0.5723687);
   grae->SetPointError(9,0.3,0.7,0.02240315,0.02240315);
   grae->SetPoint(10,10.3,0.5968953);
   grae->SetPointError(10,0.3,0.7,0.02563903,0.02563903);
   grae->SetPoint(11,11.3,0.6392173);
   grae->SetPointError(11,0.3,0.7,0.03014825,0.03014825);
   grae->SetPoint(12,12.3,0.6710038);
   grae->SetPointError(12,0.3,0.7,0.03506617,0.03506617);
   grae->SetPoint(13,13.3,0.6749096);
   grae->SetPointError(13,0.3,0.7,0.03799829,0.03799829);
   grae->SetPoint(14,14.3,0.6880572);
   grae->SetPointError(14,0.3,0.7,0.04421921,0.04421921);
   grae->SetPoint(15,15.3,0.6572818);
   grae->SetPointError(15,0.3,0.7,0.04800655,0.04800655);
   grae->SetPoint(16,16.3,0.6577559);
   grae->SetPointError(16,0.3,0.7,0.05238361,0.05238361);
   grae->SetPoint(17,17.3,0.6975977);
   grae->SetPointError(17,0.3,0.7,0.06284035,0.06284035);
   grae->SetPoint(18,18.3,0.7121306);
   grae->SetPointError(18,0.3,0.7,0.06763947,0.06763947);
   grae->SetPoint(19,19.3,0.5940538);
   grae->SetPointError(19,0.3,0.7,0.07142745,0.07142745);
   grae->SetPoint(20,20.8,0.6848453);
   grae->SetPointError(20,0.8,1.2,0.06547625,0.06547625);
   grae->SetPoint(21,22.8,0.6945578);
   grae->SetPointError(21,0.8,1.2,0.08982396,0.08982396);
   grae->SetPoint(22,24.8,0.8068331);
   grae->SetPointError(22,0.8,1.2,0.1162344,0.1162344);
   grae->SetPoint(23,26.8,0.7388406);
   grae->SetPointError(23,0.8,1.2,0.1425947,0.1425947);
   grae->SetPoint(24,28.8,0.7048833);
   grae->SetPointError(24,0.8,1.2,0.1833206,0.1833206);
   
   TH1F *Graph_Graph35 = new TH1F("Graph_Graph35","Graph",100,0,33);
   Graph_Graph35->SetMinimum(0.3310115);
   Graph_Graph35->SetMaximum(0.9768908);
   Graph_Graph35->SetDirectory(0);
   Graph_Graph35->SetStats(0);
   Graph_Graph35->SetMarkerStyle(20);
   Graph_Graph35->SetMarkerSize(1.2);
   Graph_Graph35->GetXaxis()->SetNdivisions(505);
   Graph_Graph35->GetXaxis()->SetLabelFont(132);
   Graph_Graph35->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph35->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph35->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph35->GetXaxis()->SetTitleFont(132);
   Graph_Graph35->GetYaxis()->SetLabelFont(132);
   Graph_Graph35->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph35->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph35->GetYaxis()->SetTitleFont(42);
   Graph_Graph35->GetZaxis()->SetLabelFont(132);
   Graph_Graph35->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph35->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph35->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph35);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,0.382043);
   grae->SetPointError(0,0.7,0.3,0.03281596,0.03281596);
   grae->SetPoint(1,1.7,0.4379507);
   grae->SetPointError(1,0.7,0.3,0.02350325,0.02350325);
   grae->SetPoint(2,2.7,0.422472);
   grae->SetPointError(2,0.7,0.3,0.01881511,0.01881511);
   grae->SetPoint(3,3.7,0.4493085);
   grae->SetPointError(3,0.7,0.3,0.0190373,0.0190373);
   grae->SetPoint(4,4.7,0.4307313);
   grae->SetPointError(4,0.7,0.3,0.01938021,0.01938021);
   grae->SetPoint(5,5.7,0.4737626);
   grae->SetPointError(5,0.7,0.3,0.02151279,0.02151279);
   grae->SetPoint(6,6.7,0.5067791);
   grae->SetPointError(6,0.7,0.3,0.02405255,0.02405255);
   grae->SetPoint(7,7.7,0.5041425);
   grae->SetPointError(7,0.7,0.3,0.0261045,0.0261045);
   grae->SetPoint(8,8.7,0.5125778);
   grae->SetPointError(8,0.7,0.3,0.02911305,0.02911305);
   grae->SetPoint(9,9.7,0.5764084);
   grae->SetPointError(9,0.7,0.3,0.03575682,0.03575682);
   grae->SetPoint(10,10.7,0.5956672);
   grae->SetPointError(10,0.7,0.3,0.04180663,0.04180663);
   grae->SetPoint(11,11.7,0.5855677);
   grae->SetPointError(11,0.7,0.3,0.04600615,0.04600615);
   grae->SetPoint(12,12.7,0.6632045);
   grae->SetPointError(12,0.7,0.3,0.05730709,0.05730709);
   grae->SetPoint(13,13.7,0.6285922);
   grae->SetPointError(13,0.7,0.3,0.05703043,0.05703043);
   grae->SetPoint(14,14.7,0.6877517);
   grae->SetPointError(14,0.7,0.3,0.07215127,0.07215127);
   grae->SetPoint(15,15.7,0.6771205);
   grae->SetPointError(15,0.7,0.3,0.07564377,0.07564377);
   grae->SetPoint(16,16.7,0.784928);
   grae->SetPointError(16,0.7,0.3,0.1025808,0.1025808);
   grae->SetPoint(17,17.7,0.5531039);
   grae->SetPointError(17,0.7,0.3,0.0809855,0.0809855);
   grae->SetPoint(18,18.7,0.645191);
   grae->SetPointError(18,0.7,0.3,0.1054978,0.1054978);
   grae->SetPoint(19,19.7,0.6535814);
   grae->SetPointError(19,0.7,0.3,0.1102295,0.1102295);
   grae->SetPoint(20,21.2,0.8227198);
   grae->SetPointError(20,1.2,0.8,0.114652,0.114652);
   grae->SetPoint(21,23.2,1.051086);
   grae->SetPointError(21,1.2,0.8,0.1736587,0.1736587);
   grae->SetPoint(22,25.2,0.5521711);
   grae->SetPointError(22,1.2,0.8,0.1136687,0.1136687);
   grae->SetPoint(23,28.2,0.8711847);
   grae->SetPointError(23,2.2,1.8,0.1777598,0.1777598);
   
   TH1F *Graph_Graph36 = new TH1F("Graph_Graph36","Graph",100,0,33);
   Graph_Graph36->SetMinimum(0.2616753);
   Graph_Graph36->SetMaximum(1.312297);
   Graph_Graph36->SetDirectory(0);
   Graph_Graph36->SetStats(0);
   Graph_Graph36->SetMarkerStyle(20);
   Graph_Graph36->SetMarkerSize(1.2);
   Graph_Graph36->GetXaxis()->SetNdivisions(505);
   Graph_Graph36->GetXaxis()->SetLabelFont(132);
   Graph_Graph36->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph36->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph36->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph36->GetXaxis()->SetTitleFont(132);
   Graph_Graph36->GetYaxis()->SetLabelFont(132);
   Graph_Graph36->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph36->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph36->GetYaxis()->SetTitleFont(42);
   Graph_Graph36->GetZaxis()->SetLabelFont(132);
   Graph_Graph36->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph36->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph36->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph36);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig6f.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Wed Aug 26 11:56:37 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",26,53,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.185185,-0.4050633,31.85185,2.126582);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1650 = new TH1F("h_1650","",60,0,30);
   h_1650->SetMinimum(0);
   h_1650->SetMaximum(2);
   h_1650->SetStats(0);
   h_1650->SetMarkerStyle(20);
   h_1650->SetMarkerSize(1.2);
   h_1650->GetXaxis()->SetNdivisions(505);
   h_1650->GetXaxis()->SetLabelFont(132);
   h_1650->GetXaxis()->SetLabelOffset(0.015);
   h_1650->GetXaxis()->SetLabelSize(0.05);
   h_1650->GetXaxis()->SetTitleSize(0.06);
   h_1650->GetXaxis()->SetTitleFont(132);
   h_1650->GetYaxis()->SetLabelFont(132);
   h_1650->GetYaxis()->SetLabelSize(0.05);
   h_1650->GetYaxis()->SetTitleSize(0.06);
   h_1650->GetYaxis()->SetTitleFont(42);
   h_1650->GetZaxis()->SetLabelFont(132);
   h_1650->GetZaxis()->SetLabelSize(0.05);
   h_1650->GetZaxis()->SetTitleSize(0.06);
   h_1650->GetZaxis()->SetTitleFont(42);
   h_1650->Draw("e1");
   
   TGraphErrors *gre = new TGraphErrors(15);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineColor(8);
   gre->SetMarkerColor(8);
   gre->SetMarkerStyle(33);
   gre->SetMarkerSize(2);
   gre->SetPoint(0,0.5,0.4163318);
   gre->SetPointError(0,0.5,0.03558515);
   gre->SetPoint(1,1.5,0.4166501);
   gre->SetPointError(1,0.5,0.02350375);
   gre->SetPoint(2,2.5,0.4560801);
   gre->SetPointError(2,0.5,0.02056989);
   gre->SetPoint(3,3.5,0.4411952);
   gre->SetPointError(3,0.5,0.01986035);
   gre->SetPoint(4,4.5,0.4685499);
   gre->SetPointError(4,0.5,0.02170641);
   gre->SetPoint(5,5.5,0.4457217);
   gre->SetPointError(5,0.5,0.02161358);
   gre->SetPoint(6,6.5,0.4998496);
   gre->SetPointError(6,0.5,0.02636013);
   gre->SetPoint(7,7.5,0.4904197);
   gre->SetPointError(7,0.5,0.02868582);
   gre->SetPoint(8,8.5,0.4784613);
   gre->SetPointError(8,0.5,0.03456444);
   gre->SetPoint(9,9.5,0.4984757);
   gre->SetPointError(9,0.5,0.04443365);
   gre->SetPoint(10,10.5,0.6066381);
   gre->SetPointError(10,0.5,0.06327065);
   gre->SetPoint(11,11.5,0.6206717);
   gre->SetPointError(11,0.5,0.08402379);
   gre->SetPoint(12,12.5,0.6251965);
   gre->SetPointError(12,0.5,0.1188713);
   gre->SetPoint(13,14,0.7145892);
   gre->SetPointError(13,1,0.1355764);
   gre->SetPoint(14,17.5,0.5794147);
   gre->SetPointError(14,2.5,0.1311472);
   
   TH1F *Graph_Graph12 = new TH1F("Graph_Graph12","Graph",100,0,22);
   Graph_Graph12->SetMinimum(0.3338047);
   Graph_Graph12->SetMaximum(0.8971075);
   Graph_Graph12->SetDirectory(0);
   Graph_Graph12->SetStats(0);
   Graph_Graph12->SetMarkerStyle(20);
   Graph_Graph12->SetMarkerSize(1.2);
   Graph_Graph12->GetXaxis()->SetNdivisions(505);
   Graph_Graph12->GetXaxis()->SetLabelFont(132);
   Graph_Graph12->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph12->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetXaxis()->SetTitleFont(132);
   Graph_Graph12->GetYaxis()->SetLabelFont(132);
   Graph_Graph12->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetYaxis()->SetTitleFont(42);
   Graph_Graph12->GetZaxis()->SetLabelFont(132);
   Graph_Graph12->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph12->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph12->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph12);
   
   gre->Draw("ep ");
   
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(21);
   grae->SetName("Graph1");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(6);
   grae->SetMarkerColor(6);
   grae->SetMarkerStyle(22);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.4,0.4336917);
   grae->SetPointError(0,0.4,0.6,0.01691196,0.01691196);
   grae->SetPoint(1,1.4,0.4073661);
   grae->SetPointError(1,0.4,0.6,0.01094181,0.01094181);
   grae->SetPoint(2,2.4,0.4249187);
   grae->SetPointError(2,0.4,0.6,0.009732052,0.009732052);
   grae->SetPoint(3,3.4,0.4244726);
   grae->SetPointError(3,0.4,0.6,0.009376596,0.009376596);
   grae->SetPoint(4,4.4,0.4646537);
   grae->SetPointError(4,0.4,0.6,0.01056403,0.01056403);
   grae->SetPoint(5,5.4,0.4883562);
   grae->SetPointError(5,0.4,0.6,0.01185018,0.01185018);
   grae->SetPoint(6,6.4,0.5084955);
   grae->SetPointError(6,0.4,0.6,0.01326076,0.01326076);
   grae->SetPoint(7,7.4,0.5448459);
   grae->SetPointError(7,0.4,0.6,0.01527596,0.01527596);
   grae->SetPoint(8,8.4,0.530733);
   grae->SetPointError(8,0.4,0.6,0.01668775,0.01668775);
   grae->SetPoint(9,9.4,0.5694963);
   grae->SetPointError(9,0.4,0.6,0.01968987,0.01968987);
   grae->SetPoint(10,10.4,0.6259313);
   grae->SetPointError(10,0.4,0.6,0.02406066,0.02406066);
   grae->SetPoint(11,11.4,0.5896343);
   grae->SetPointError(11,0.4,0.6,0.02619023,0.02619023);
   grae->SetPoint(12,12.4,0.6277388);
   grae->SetPointError(12,0.4,0.6,0.03111204,0.03111204);
   grae->SetPoint(13,13.4,0.6334465);
   grae->SetPointError(13,0.4,0.6,0.03645418,0.03645418);
   grae->SetPoint(14,14.4,0.6534835);
   grae->SetPointError(14,0.4,0.6,0.04257514,0.04257514);
   grae->SetPoint(15,15.4,0.6674721);
   grae->SetPointError(15,0.4,0.6,0.04991171,0.04991171);
   grae->SetPoint(16,16.4,0.6197416);
   grae->SetPointError(16,0.4,0.6,0.05743093,0.05743093);
   grae->SetPoint(17,17.4,0.7736363);
   grae->SetPointError(17,0.4,0.6,0.08039466,0.08039466);
   grae->SetPoint(18,18.4,0.7999569);
   grae->SetPointError(18,0.4,0.6,0.09833869,0.09833869);
   grae->SetPoint(19,19.4,0.6361404);
   grae->SetPointError(19,0.4,0.6,0.09267467,0.09267467);
   grae->SetPoint(20,22.4,0.7708908);
   grae->SetPointError(20,2.4,2.6,0.08105588,0.08105588);
   
   TH1F *Graph_Graph45 = new TH1F("Graph_Graph45","Graph",100,0,27.5);
   Graph_Graph45->SetMinimum(0.3462372);
   Graph_Graph45->SetMaximum(0.9484827);
   Graph_Graph45->SetDirectory(0);
   Graph_Graph45->SetStats(0);
   Graph_Graph45->SetMarkerStyle(20);
   Graph_Graph45->SetMarkerSize(1.2);
   Graph_Graph45->GetXaxis()->SetNdivisions(505);
   Graph_Graph45->GetXaxis()->SetLabelFont(132);
   Graph_Graph45->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph45->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph45->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph45->GetXaxis()->SetTitleFont(132);
   Graph_Graph45->GetYaxis()->SetLabelFont(132);
   Graph_Graph45->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph45->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph45->GetYaxis()->SetTitleFont(42);
   Graph_Graph45->GetZaxis()->SetLabelFont(132);
   Graph_Graph45->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph45->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph45->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph45);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph2");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(7);
   grae->SetMarkerColor(7);
   grae->SetMarkerStyle(23);
   grae->SetMarkerSize(1.5);
   grae->SetPoint(0,0.6,0.3855172);
   grae->SetPointError(0,0.6,0.4,0.01484311,0.01484311);
   grae->SetPoint(1,1.6,0.4090911);
   grae->SetPointError(1,0.6,0.4,0.00979001,0.00979001);
   grae->SetPoint(2,2.6,0.4013018);
   grae->SetPointError(2,0.6,0.4,0.008446188,0.008446188);
   grae->SetPoint(3,3.6,0.4298777);
   grae->SetPointError(3,0.6,0.4,0.008448233,0.008448233);
   grae->SetPoint(4,4.6,0.4574839);
   grae->SetPointError(4,0.6,0.4,0.009001124,0.009001124);
   grae->SetPoint(5,5.6,0.4694544);
   grae->SetPointError(5,0.6,0.4,0.009443166,0.009443166);
   grae->SetPoint(6,6.6,0.490183);
   grae->SetPointError(6,0.6,0.4,0.0104749,0.0104749);
   grae->SetPoint(7,7.6,0.5168744);
   grae->SetPointError(7,0.6,0.4,0.01180638,0.01180638);
   grae->SetPoint(8,8.6,0.53592);
   grae->SetPointError(8,0.6,0.4,0.01332762,0.01332762);
   grae->SetPoint(9,9.6,0.5582919);
   grae->SetPointError(9,0.6,0.4,0.01498438,0.01498438);
   grae->SetPoint(10,10.6,0.5606977);
   grae->SetPointError(10,0.6,0.4,0.01635712,0.01635712);
   grae->SetPoint(11,11.6,0.6013681);
   grae->SetPointError(11,0.6,0.4,0.0200249,0.0200249);
   grae->SetPoint(12,12.6,0.613001);
   grae->SetPointError(12,0.6,0.4,0.02238797,0.02238797);
   grae->SetPoint(13,13.6,0.6227353);
   grae->SetPointError(13,0.6,0.4,0.02565749,0.02565749);
   grae->SetPoint(14,14.6,0.6359879);
   grae->SetPointError(14,0.6,0.4,0.02991151,0.02991151);
   grae->SetPoint(15,15.6,0.6347049);
   grae->SetPointError(15,0.6,0.4,0.03397156,0.03397156);
   grae->SetPoint(16,16.6,0.6978925);
   grae->SetPointError(16,0.6,0.4,0.04090297,0.04090297);
   grae->SetPoint(17,17.6,0.6464068);
   grae->SetPointError(17,0.6,0.4,0.04362868,0.04362868);
   grae->SetPoint(18,18.6,0.6197216);
   grae->SetPointError(18,0.6,0.4,0.04688898,0.04688898);
   grae->SetPoint(19,19.6,0.6975436);
   grae->SetPointError(19,0.6,0.4,0.06333994,0.06333994);
   grae->SetPoint(20,21.1,0.6675726);
   grae->SetPointError(20,1.1,0.9,0.05126286,0.05126286);
   grae->SetPoint(21,23.1,0.7902965);
   grae->SetPointError(21,1.1,0.9,0.07557341,0.07557341);
   grae->SetPoint(22,25.1,0.7612923);
   grae->SetPointError(22,1.1,0.9,0.09042355,0.09042355);
   grae->SetPoint(23,28.1,0.745545);
   grae->SetPointError(23,2.1,1.9,0.1001788,0.1001788);
   
   TH1F *Graph_Graph46 = new TH1F("Graph_Graph46","Graph",100,0,33);
   Graph_Graph46->SetMinimum(0.3211545);
   Graph_Graph46->SetMaximum(0.9153895);
   Graph_Graph46->SetDirectory(0);
   Graph_Graph46->SetStats(0);
   Graph_Graph46->SetMarkerStyle(20);
   Graph_Graph46->SetMarkerSize(1.2);
   Graph_Graph46->GetXaxis()->SetNdivisions(505);
   Graph_Graph46->GetXaxis()->SetLabelFont(132);
   Graph_Graph46->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph46->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph46->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph46->GetXaxis()->SetTitleFont(132);
   Graph_Graph46->GetYaxis()->SetLabelFont(132);
   Graph_Graph46->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph46->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph46->GetYaxis()->SetTitleFont(42);
   Graph_Graph46->GetZaxis()->SetLabelFont(132);
   Graph_Graph46->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph46->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph46->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph46);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(25);
   grae->SetName("Graph3");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(4);
   grae->SetMarkerColor(4);
   grae->SetMarkerStyle(25);
   grae->SetPoint(0,0.3,0.415974);
   grae->SetPointError(0,0.3,0.7,0.01464157,0.01464157);
   grae->SetPoint(1,1.3,0.4134412);
   grae->SetPointError(1,0.3,0.7,0.009330037,0.009330037);
   grae->SetPoint(2,2.3,0.4207794);
   grae->SetPointError(2,0.3,0.7,0.008380499,0.008380499);
   grae->SetPoint(3,3.3,0.4248239);
   grae->SetPointError(3,0.3,0.7,0.008309144,0.008309144);
   grae->SetPoint(4,4.3,0.439359);
   grae->SetPointError(4,0.3,0.7,0.008710488,0.008710488);
   grae->SetPoint(5,5.3,0.4560067);
   grae->SetPointError(5,0.3,0.7,0.00978752,0.00978752);
   grae->SetPoint(6,6.3,0.4619049);
   grae->SetPointError(6,0.3,0.7,0.01029783,0.01029783);
   grae->SetPoint(7,7.3,0.5040081);
   grae->SetPointError(7,0.3,0.7,0.01188546,0.01188546);
   grae->SetPoint(8,8.3,0.5203224);
   grae->SetPointError(8,0.3,0.7,0.01313367,0.01313367);
   grae->SetPoint(9,9.3,0.5232615);
   grae->SetPointError(9,0.3,0.7,0.01429855,0.01429855);
   grae->SetPoint(10,10.3,0.5707964);
   grae->SetPointError(10,0.3,0.7,0.01726576,0.01726576);
   grae->SetPoint(11,11.3,0.5873774);
   grae->SetPointError(11,0.3,0.7,0.01904882,0.01904882);
   grae->SetPoint(12,12.3,0.6309774);
   grae->SetPointError(12,0.3,0.7,0.02201126,0.02201126);
   grae->SetPoint(13,13.3,0.6512172);
   grae->SetPointError(13,0.3,0.7,0.02533465,0.02533465);
   grae->SetPoint(14,14.3,0.6722248);
   grae->SetPointError(14,0.3,0.7,0.02900721,0.02900721);
   grae->SetPoint(15,15.3,0.5995624);
   grae->SetPointError(15,0.3,0.7,0.02898714,0.02898714);
   grae->SetPoint(16,16.3,0.6552656);
   grae->SetPointError(16,0.3,0.7,0.03560465,0.03560465);
   grae->SetPoint(17,17.3,0.6490886);
   grae->SetPointError(17,0.3,0.7,0.03901922,0.03901922);
   grae->SetPoint(18,18.3,0.6326758);
   grae->SetPointError(18,0.3,0.7,0.04307945,0.04307945);
   grae->SetPoint(19,19.3,0.7012776);
   grae->SetPointError(19,0.3,0.7,0.05289953,0.05289953);
   grae->SetPoint(20,20.8,0.6776744);
   grae->SetPointError(20,0.8,1.2,0.04165229,0.04165229);
   grae->SetPoint(21,22.8,0.7208588);
   grae->SetPointError(21,0.8,1.2,0.05613269,0.05613269);
   grae->SetPoint(22,24.8,0.7465075);
   grae->SetPointError(22,0.8,1.2,0.07114393,0.07114393);
   grae->SetPoint(23,26.8,0.6317577);
   grae->SetPointError(23,0.8,1.2,0.07881589,0.07881589);
   grae->SetPoint(24,28.8,0.6284125);
   grae->SetPointError(24,0.8,1.2,0.1026507,0.1026507);
   
   TH1F *Graph_Graph47 = new TH1F("Graph_Graph47","Graph",100,0,33);
   Graph_Graph47->SetMinimum(0.3597005);
   Graph_Graph47->SetMaximum(0.8592833);
   Graph_Graph47->SetDirectory(0);
   Graph_Graph47->SetStats(0);
   Graph_Graph47->SetMarkerStyle(20);
   Graph_Graph47->SetMarkerSize(1.2);
   Graph_Graph47->GetXaxis()->SetNdivisions(505);
   Graph_Graph47->GetXaxis()->SetLabelFont(132);
   Graph_Graph47->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph47->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph47->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph47->GetXaxis()->SetTitleFont(132);
   Graph_Graph47->GetYaxis()->SetLabelFont(132);
   Graph_Graph47->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph47->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph47->GetYaxis()->SetTitleFont(42);
   Graph_Graph47->GetZaxis()->SetLabelFont(132);
   Graph_Graph47->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph47->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph47->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph47);
   
   grae->Draw("ep ");
   
   grae = new TGraphAsymmErrors(24);
   grae->SetName("Graph4");
   grae->SetTitle("Graph");
   grae->SetFillColor(1);
   grae->SetLineColor(2);
   grae->SetMarkerColor(2);
   grae->SetMarkerStyle(20);
   grae->SetPoint(0,0.7,0.4064152);
   grae->SetPointError(0,0.7,0.3,0.02419245,0.02419245);
   grae->SetPoint(1,1.7,0.3763056);
   grae->SetPointError(1,0.7,0.3,0.01433384,0.01433384);
   grae->SetPoint(2,2.7,0.3869149);
   grae->SetPointError(2,0.7,0.3,0.01297759,0.01297759);
   grae->SetPoint(3,3.7,0.4158143);
   grae->SetPointError(3,0.7,0.3,0.01284864,0.01284864);
   grae->SetPoint(4,4.7,0.4158454);
   grae->SetPointError(4,0.7,0.3,0.012892,0.012892);
   grae->SetPoint(5,5.7,0.4283983);
   grae->SetPointError(5,0.7,0.3,0.01434745,0.01434745);
   grae->SetPoint(6,6.7,0.4612406);
   grae->SetPointError(6,0.7,0.3,0.01552025,0.01552025);
   grae->SetPoint(7,7.7,0.4692102);
   grae->SetPointError(7,0.7,0.3,0.01703351,0.01703351);
   grae->SetPoint(8,8.7,0.495923);
   grae->SetPointError(8,0.7,0.3,0.0191459,0.0191459);
   grae->SetPoint(9,9.7,0.5210464);
   grae->SetPointError(9,0.7,0.3,0.02215536,0.02215536);
   grae->SetPoint(10,10.7,0.5047494);
   grae->SetPointError(10,0.7,0.3,0.02440123,0.02440123);
   grae->SetPoint(11,11.7,0.4997667);
   grae->SetPointError(11,0.7,0.3,0.0270751,0.0270751);
   grae->SetPoint(12,12.7,0.5905746);
   grae->SetPointError(12,0.7,0.3,0.03328278,0.03328278);
   grae->SetPoint(13,13.7,0.6133012);
   grae->SetPointError(13,0.7,0.3,0.03837884,0.03837884);
   grae->SetPoint(14,14.7,0.6456017);
   grae->SetPointError(14,0.7,0.3,0.04463213,0.04463213);
   grae->SetPoint(15,15.7,0.6466668);
   grae->SetPointError(15,0.7,0.3,0.04934257,0.04934257);
   grae->SetPoint(16,16.7,0.5812994);
   grae->SetPointError(16,0.7,0.3,0.05032689,0.05032689);
   grae->SetPoint(17,17.7,0.6812427);
   grae->SetPointError(17,0.7,0.3,0.06574767,0.06574767);
   grae->SetPoint(18,18.7,0.6840616);
   grae->SetPointError(18,0.7,0.3,0.06788511,0.06788511);
   grae->SetPoint(19,19.7,0.6592439);
   grae->SetPointError(19,0.7,0.3,0.07561451,0.07561451);
   grae->SetPoint(20,21.2,0.6308593);
   grae->SetPointError(20,1.2,0.8,0.05844066,0.05844066);
   grae->SetPoint(21,23.2,0.6690369);
   grae->SetPointError(21,1.2,0.8,0.07988155,0.07988155);
   grae->SetPoint(22,25.2,0.5445648);
   grae->SetPointError(22,1.2,0.8,0.07620943,0.07620943);
   grae->SetPoint(23,28.2,0.9434903);
   grae->SetPointError(23,2.2,1.8,0.1230046,0.1230046);
   
   TH1F *Graph_Graph48 = new TH1F("Graph_Graph48","Graph",100,0,33);
   Graph_Graph48->SetMinimum(0.2915195);
   Graph_Graph48->SetMaximum(1.136947);
   Graph_Graph48->SetDirectory(0);
   Graph_Graph48->SetStats(0);
   Graph_Graph48->SetMarkerStyle(20);
   Graph_Graph48->SetMarkerSize(1.2);
   Graph_Graph48->GetXaxis()->SetNdivisions(505);
   Graph_Graph48->GetXaxis()->SetLabelFont(132);
   Graph_Graph48->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph48->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph48->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph48->GetXaxis()->SetTitleFont(132);
   Graph_Graph48->GetYaxis()->SetLabelFont(132);
   Graph_Graph48->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph48->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph48->GetYaxis()->SetTitleFont(42);
   Graph_Graph48->GetZaxis()->SetLabelFont(132);
   Graph_Graph48->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph48->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph48->GetZaxis()->SetTitleFont(42);
   grae->SetHistogram(Graph_Graph48);
   
   grae->Draw("ep ");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7a.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 16:35:22 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,56,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.222223,-0.2025316,31.81482,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis11[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1830 = new TH1F("h_1830","1D",17, xAxis11);
   h_1830->SetBinContent(1,0.2153769);
   h_1830->SetBinContent(2,0.2106687);
   h_1830->SetBinContent(3,0.2197622);
   h_1830->SetBinContent(4,0.2313187);
   h_1830->SetBinContent(5,0.2421722);
   h_1830->SetBinContent(6,0.2503787);
   h_1830->SetBinContent(7,0.2646376);
   h_1830->SetBinContent(8,0.2828975);
   h_1830->SetBinContent(9,0.3051942);
   h_1830->SetBinContent(10,0.3111526);
   h_1830->SetBinContent(11,0.3171429);
   h_1830->SetBinContent(12,0.3340676);
   h_1830->SetBinContent(13,0.337447);
   h_1830->SetBinContent(14,0.3833714);
   h_1830->SetBinContent(15,0.4209066);
   h_1830->SetBinContent(16,0.4550124);
   h_1830->SetBinContent(17,0.5126921);
   h_1830->SetBinError(1,0.00398339);
   h_1830->SetBinError(2,0.002717386);
   h_1830->SetBinError(3,0.002576243);
   h_1830->SetBinError(4,0.002672566);
   h_1830->SetBinError(5,0.002872064);
   h_1830->SetBinError(6,0.003156559);
   h_1830->SetBinError(7,0.003554295);
   h_1830->SetBinError(8,0.004149009);
   h_1830->SetBinError(9,0.004885253);
   h_1830->SetBinError(10,0.005595724);
   h_1830->SetBinError(11,0.006497375);
   h_1830->SetBinError(12,0.007822397);
   h_1830->SetBinError(13,0.008933703);
   h_1830->SetBinError(14,0.00889492);
   h_1830->SetBinError(15,0.009539572);
   h_1830->SetBinError(16,0.01729685);
   h_1830->SetBinError(17,0.03359036);
   h_1830->SetMinimum(0);
   h_1830->SetMaximum(1);
   h_1830->SetEntries(153);
   h_1830->SetStats(0);
   h_1830->SetLineColor(2);
   h_1830->SetMarkerColor(2);
   h_1830->SetMarkerStyle(20);
   h_1830->SetMarkerSize(1.2);
   h_1830->GetXaxis()->SetNdivisions(505);
   h_1830->GetXaxis()->SetLabelFont(132);
   h_1830->GetXaxis()->SetLabelOffset(0.015);
   h_1830->GetXaxis()->SetLabelSize(0.05);
   h_1830->GetXaxis()->SetTitleSize(0.06);
   h_1830->GetXaxis()->SetTitleFont(132);
   h_1830->GetYaxis()->SetLabelFont(132);
   h_1830->GetYaxis()->SetLabelSize(0.05);
   h_1830->GetYaxis()->SetTitleSize(0.06);
   h_1830->GetYaxis()->SetTitleFont(42);
   h_1830->GetZaxis()->SetLabelFont(132);
   h_1830->GetZaxis()->SetLabelSize(0.05);
   h_1830->GetZaxis()->SetTitleSize(0.06);
   h_1830->GetZaxis()->SetTitleFont(42);
   h_1830->Draw("e1     ");
   Double_t xAxis12[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1750 = new TH1F("h_1750","1D",17, xAxis12);
   h_1750->SetBinContent(1,0.08887337);
   h_1750->SetBinContent(2,0.09321861);
   h_1750->SetBinContent(3,0.09771931);
   h_1750->SetBinContent(4,0.1033376);
   h_1750->SetBinContent(5,0.108835);
   h_1750->SetBinContent(6,0.1211147);
   h_1750->SetBinContent(7,0.1371106);
   h_1750->SetBinContent(8,0.1460882);
   h_1750->SetBinContent(9,0.1620792);
   h_1750->SetBinContent(10,0.1739353);
   h_1750->SetBinContent(11,0.1859293);
   h_1750->SetBinContent(12,0.2028015);
   h_1750->SetBinContent(13,0.2138838);
   h_1750->SetBinContent(14,0.244409);
   h_1750->SetBinContent(15,0.2917367);
   h_1750->SetBinContent(16,0.3565925);
   h_1750->SetBinContent(17,0.3756463);
   h_1750->SetBinError(1,0.002543021);
   h_1750->SetBinError(2,0.001722932);
   h_1750->SetBinError(3,0.001581905);
   h_1750->SetBinError(4,0.001631514);
   h_1750->SetBinError(5,0.001763626);
   h_1750->SetBinError(6,0.002038507);
   h_1750->SetBinError(7,0.00240077);
   h_1750->SetBinError(8,0.002830218);
   h_1750->SetBinError(9,0.003402527);
   h_1750->SetBinError(10,0.004021358);
   h_1750->SetBinError(11,0.00485102);
   h_1750->SetBinError(12,0.005790906);
   h_1750->SetBinError(13,0.007027325);
   h_1750->SetBinError(14,0.006876206);
   h_1750->SetBinError(15,0.007835165);
   h_1750->SetBinError(16,0.01534061);
   h_1750->SetBinError(17,0.02875164);
   h_1750->SetEntries(153);
   h_1750->SetStats(0);
   h_1750->SetLineColor(4);
   h_1750->SetMarkerColor(4);
   h_1750->SetMarkerStyle(25);
   h_1750->SetMarkerSize(1.2);
   h_1750->GetXaxis()->SetNdivisions(505);
   h_1750->GetXaxis()->SetLabelFont(132);
   h_1750->GetXaxis()->SetLabelOffset(0.015);
   h_1750->GetXaxis()->SetLabelSize(0.05);
   h_1750->GetXaxis()->SetTitleSize(0.06);
   h_1750->GetXaxis()->SetTitleFont(132);
   h_1750->GetYaxis()->SetLabelFont(132);
   h_1750->GetYaxis()->SetLabelSize(0.05);
   h_1750->GetYaxis()->SetTitleSize(0.06);
   h_1750->GetYaxis()->SetTitleFont(42);
   h_1750->GetZaxis()->SetLabelFont(132);
   h_1750->GetZaxis()->SetLabelSize(0.05);
   h_1750->GetZaxis()->SetTitleSize(0.06);
   h_1750->GetZaxis()->SetTitleFont(42);
   h_1750->Draw("e1 same");
   Double_t xAxis13[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1850 = new TH1F("h_1850","1D",17, xAxis13);
   h_1850->SetBinContent(1,0.4126412);
   h_1850->SetBinContent(2,0.4424892);
   h_1850->SetBinContent(3,0.4446594);
   h_1850->SetBinContent(4,0.4467327);
   h_1850->SetBinContent(5,0.4494117);
   h_1850->SetBinContent(6,0.4837262);
   h_1850->SetBinContent(7,0.5181072);
   h_1850->SetBinContent(8,0.5163997);
   h_1850->SetBinContent(9,0.5310693);
   h_1850->SetBinContent(10,0.5590033);
   h_1850->SetBinContent(11,0.5862635);
   h_1850->SetBinContent(12,0.6070672);
   h_1850->SetBinContent(13,0.6338293);
   h_1850->SetBinContent(14,0.6375254);
   h_1850->SetBinContent(15,0.6931149);
   h_1850->SetBinContent(16,0.7836983);
   h_1850->SetBinContent(17,0.7326939);
   h_1850->SetBinError(1,0.01321028);
   h_1850->SetBinError(2,0.009114969);
   h_1850->SetBinError(3,0.007994073);
   h_1850->SetBinError(4,0.007818627);
   h_1850->SetBinError(5,0.008076851);
   h_1850->SetBinError(6,0.009117255);
   h_1850->SetBinError(7,0.01023182);
   h_1850->SetBinError(8,0.01129127);
   h_1850->SetBinError(9,0.01260808);
   h_1850->SetBinError(10,0.01474018);
   h_1850->SetBinError(11,0.01755119);
   h_1850->SetBinError(12,0.02016948);
   h_1850->SetBinError(13,0.02398607);
   h_1850->SetBinError(14,0.02061586);
   h_1850->SetBinError(15,0.02122513);
   h_1850->SetBinError(16,0.0388735);
   h_1850->SetBinError(17,0.0634417);
   h_1850->SetEntries(153);
   h_1850->SetStats(0);
   h_1850->SetLineColor(8);
   h_1850->SetMarkerColor(8);
   h_1850->SetMarkerStyle(33);
   h_1850->SetMarkerSize(2);
   h_1850->GetXaxis()->SetNdivisions(505);
   h_1850->GetXaxis()->SetLabelFont(132);
   h_1850->GetXaxis()->SetLabelOffset(0.015);
   h_1850->GetXaxis()->SetLabelSize(0.05);
   h_1850->GetXaxis()->SetTitleSize(0.06);
   h_1850->GetXaxis()->SetTitleFont(132);
   h_1850->GetYaxis()->SetLabelFont(132);
   h_1850->GetYaxis()->SetLabelSize(0.05);
   h_1850->GetYaxis()->SetTitleSize(0.06);
   h_1850->GetYaxis()->SetTitleFont(42);
   h_1850->GetZaxis()->SetLabelFont(132);
   h_1850->GetZaxis()->SetLabelSize(0.05);
   h_1850->GetZaxis()->SetTitleSize(0.06);
   h_1850->GetZaxis()->SetTitleFont(42);
   h_1850->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7b.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 16:35:53 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,56,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-5.222223,-0.2025316,31.81482,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis14[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1770 = new TH1F("h_1770","1D",17, xAxis14);
   h_1770->SetBinContent(1,0.2139011);
   h_1770->SetBinContent(2,0.2168438);
   h_1770->SetBinContent(3,0.2198386);
   h_1770->SetBinContent(4,0.2324242);
   h_1770->SetBinContent(5,0.2398749);
   h_1770->SetBinContent(6,0.2517532);
   h_1770->SetBinContent(7,0.2696901);
   h_1770->SetBinContent(8,0.2845441);
   h_1770->SetBinContent(9,0.3006555);
   h_1770->SetBinContent(10,0.3101971);
   h_1770->SetBinContent(11,0.3261676);
   h_1770->SetBinContent(12,0.3372806);
   h_1770->SetBinContent(13,0.351472);
   h_1770->SetBinContent(14,0.3702761);
   h_1770->SetBinContent(15,0.4100471);
   h_1770->SetBinContent(16,0.4620658);
   h_1770->SetBinContent(17,0.477118);
   h_1770->SetBinError(1,0.00298975);
   h_1770->SetBinError(2,0.002236641);
   h_1770->SetBinError(3,0.002120913);
   h_1770->SetBinError(4,0.002210169);
   h_1770->SetBinError(5,0.002330068);
   h_1770->SetBinError(6,0.002531793);
   h_1770->SetBinError(7,0.002844273);
   h_1770->SetBinError(8,0.003198546);
   h_1770->SetBinError(9,0.003649695);
   h_1770->SetBinError(10,0.004101424);
   h_1770->SetBinError(11,0.004763446);
   h_1770->SetBinError(12,0.005531904);
   h_1770->SetBinError(13,0.006442887);
   h_1770->SetBinError(14,0.006009898);
   h_1770->SetBinError(15,0.006500956);
   h_1770->SetBinError(16,0.01167811);
   h_1770->SetBinError(17,0.02051764);
   h_1770->SetMinimum(0);
   h_1770->SetMaximum(1);
   h_1770->SetEntries(153);
   h_1770->SetStats(0);
   h_1770->SetLineColor(2);
   h_1770->SetMarkerColor(2);
   h_1770->SetMarkerStyle(20);
   h_1770->SetMarkerSize(1.2);
   h_1770->GetXaxis()->SetNdivisions(505);
   h_1770->GetXaxis()->SetLabelFont(132);
   h_1770->GetXaxis()->SetLabelOffset(0.015);
   h_1770->GetXaxis()->SetLabelSize(0.05);
   h_1770->GetXaxis()->SetTitleSize(0.06);
   h_1770->GetXaxis()->SetTitleFont(132);
   h_1770->GetYaxis()->SetLabelFont(132);
   h_1770->GetYaxis()->SetLabelSize(0.05);
   h_1770->GetYaxis()->SetTitleSize(0.06);
   h_1770->GetYaxis()->SetTitleFont(42);
   h_1770->GetZaxis()->SetLabelFont(132);
   h_1770->GetZaxis()->SetLabelSize(0.05);
   h_1770->GetZaxis()->SetTitleSize(0.06);
   h_1770->GetZaxis()->SetTitleFont(42);
   h_1770->Draw("e1     ");
   Double_t xAxis15[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1780 = new TH1F("h_1780","1D",17, xAxis15);
   h_1780->SetBinContent(1,0.0876971);
   h_1780->SetBinContent(2,0.08716114);
   h_1780->SetBinContent(3,0.09058117);
   h_1780->SetBinContent(4,0.09877135);
   h_1780->SetBinContent(5,0.1064243);
   h_1780->SetBinContent(6,0.1146567);
   h_1780->SetBinContent(7,0.1289874);
   h_1780->SetBinContent(8,0.1427282);
   h_1780->SetBinContent(9,0.1546556);
   h_1780->SetBinContent(10,0.1660232);
   h_1780->SetBinContent(11,0.1822684);
   h_1780->SetBinContent(12,0.1901917);
   h_1780->SetBinContent(13,0.2156164);
   h_1780->SetBinContent(14,0.2378163);
   h_1780->SetBinContent(15,0.265802);
   h_1780->SetBinContent(16,0.3158798);
   h_1780->SetBinContent(17,0.3537525);
   h_1780->SetBinError(1,0.0018393);
   h_1780->SetBinError(2,0.001240784);
   h_1780->SetBinError(3,0.00115621);
   h_1780->SetBinError(4,0.001213425);
   h_1780->SetBinError(5,0.001321777);
   h_1780->SetBinError(6,0.001474916);
   h_1780->SetBinError(7,0.001733058);
   h_1780->SetBinError(8,0.002024115);
   h_1780->SetBinError(9,0.002388646);
   h_1780->SetBinError(10,0.002778255);
   h_1780->SetBinError(11,0.003331559);
   h_1780->SetBinError(12,0.003904446);
   h_1780->SetBinError(13,0.00482246);
   h_1780->SetBinError(14,0.004632864);
   h_1780->SetBinError(15,0.004919111);
   h_1780->SetBinError(16,0.009275603);
   h_1780->SetBinError(17,0.01761318);
   h_1780->SetEntries(153);
   h_1780->SetStats(0);
   h_1780->SetLineColor(4);
   h_1780->SetMarkerColor(4);
   h_1780->SetMarkerStyle(25);
   h_1780->SetMarkerSize(1.2);
   h_1780->GetXaxis()->SetNdivisions(505);
   h_1780->GetXaxis()->SetLabelFont(132);
   h_1780->GetXaxis()->SetLabelOffset(0.015);
   h_1780->GetXaxis()->SetLabelSize(0.05);
   h_1780->GetXaxis()->SetTitleSize(0.06);
   h_1780->GetXaxis()->SetTitleFont(132);
   h_1780->GetYaxis()->SetLabelFont(132);
   h_1780->GetYaxis()->SetLabelSize(0.05);
   h_1780->GetYaxis()->SetTitleSize(0.06);
   h_1780->GetYaxis()->SetTitleFont(42);
   h_1780->GetZaxis()->SetLabelFont(132);
   h_1780->GetZaxis()->SetLabelSize(0.05);
   h_1780->GetZaxis()->SetTitleSize(0.06);
   h_1780->GetZaxis()->SetTitleFont(42);
   h_1780->Draw("e1 same");
   Double_t xAxis16[18] = {0, 1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 15, 20, 25, 30}; 
   
   TH1F *h_1820 = new TH1F("h_1820","1D",17, xAxis16);
   h_1820->SetBinContent(1,0.409989);
   h_1820->SetBinContent(2,0.4019536);
   h_1820->SetBinContent(3,0.4120348);
   h_1820->SetBinContent(4,0.4249616);
   h_1820->SetBinContent(5,0.4436658);
   h_1820->SetBinContent(6,0.4554331);
   h_1820->SetBinContent(7,0.4782802);
   h_1820->SetBinContent(8,0.5016032);
   h_1820->SetBinContent(9,0.5143948);
   h_1820->SetBinContent(10,0.5352184);
   h_1820->SetBinContent(11,0.5588182);
   h_1820->SetBinContent(12,0.5638976);
   h_1820->SetBinContent(13,0.6134667);
   h_1820->SetBinContent(14,0.6422675);
   h_1820->SetBinContent(15,0.6482231);
   h_1820->SetBinContent(16,0.6836251);
   h_1820->SetBinContent(17,0.741436);
   h_1820->SetBinError(1,0.0095496);
   h_1820->SetBinError(2,0.006255556);
   h_1820->SetBinError(3,0.005723944);
   h_1820->SetBinError(4,0.005676006);
   h_1820->SetBinError(5,0.006016316);
   h_1820->SetBinError(6,0.006423012);
   h_1820->SetBinError(7,0.007083088);
   h_1820->SetBinError(8,0.007905544);
   h_1820->SetBinError(9,0.008867177);
   h_1820->SetBinError(10,0.01006071);
   h_1820->SetBinError(11,0.01154814);
   h_1820->SetBinError(12,0.01316228);
   h_1820->SetBinError(13,0.0156833);
   h_1820->SetBinError(14,0.01423131);
   h_1820->SetBinError(15,0.01360905);
   h_1820->SetBinError(16,0.02289221);
   h_1820->SetBinError(17,0.04210419);
   h_1820->SetEntries(153);
   h_1820->SetStats(0);
   h_1820->SetLineColor(8);
   h_1820->SetMarkerColor(8);
   h_1820->SetMarkerStyle(33);
   h_1820->SetMarkerSize(2);
   h_1820->GetXaxis()->SetNdivisions(505);
   h_1820->GetXaxis()->SetLabelFont(132);
   h_1820->GetXaxis()->SetLabelOffset(0.015);
   h_1820->GetXaxis()->SetLabelSize(0.05);
   h_1820->GetXaxis()->SetTitleSize(0.06);
   h_1820->GetXaxis()->SetTitleFont(132);
   h_1820->GetYaxis()->SetLabelFont(132);
   h_1820->GetYaxis()->SetLabelSize(0.05);
   h_1820->GetYaxis()->SetTitleSize(0.06);
   h_1820->GetYaxis()->SetTitleFont(42);
   h_1820->GetZaxis()->SetLabelFont(132);
   h_1820->GetZaxis()->SetLabelSize(0.05);
   h_1820->GetZaxis()->SetTitleSize(0.06);
   h_1820->GetZaxis()->SetTitleFont(42);
   h_1820->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7c.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 16:44:05 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,56,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.564815,-0.2025316,4.651235,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis17[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *h_1870 = new TH1F("h_1870","1D",5, xAxis17);
   h_1870->SetBinContent(1,0.2597713);
   h_1870->SetBinContent(2,0.2517976);
   h_1870->SetBinContent(3,0.2484723);
   h_1870->SetBinContent(4,0.2508816);
   h_1870->SetBinContent(5,0.2513573);
   h_1870->SetBinError(1,0.002883992);
   h_1870->SetBinError(2,0.00222156);
   h_1870->SetBinError(3,0.002196355);
   h_1870->SetBinError(4,0.002430783);
   h_1870->SetBinError(5,0.004249209);
   h_1870->SetMinimum(0);
   h_1870->SetMaximum(1);
   h_1870->SetEntries(25);
   h_1870->SetStats(0);
   h_1870->SetLineColor(2);
   h_1870->SetMarkerColor(2);
   h_1870->SetMarkerStyle(20);
   h_1870->SetMarkerSize(1.2);
   h_1870->GetXaxis()->SetNdivisions(505);
   h_1870->GetXaxis()->SetLabelFont(132);
   h_1870->GetXaxis()->SetLabelOffset(0.015);
   h_1870->GetXaxis()->SetLabelSize(0.05);
   h_1870->GetXaxis()->SetTitleSize(0.06);
   h_1870->GetXaxis()->SetTitleFont(132);
   h_1870->GetYaxis()->SetLabelFont(132);
   h_1870->GetYaxis()->SetLabelSize(0.05);
   h_1870->GetYaxis()->SetTitleSize(0.06);
   h_1870->GetYaxis()->SetTitleFont(42);
   h_1870->GetZaxis()->SetLabelFont(132);
   h_1870->GetZaxis()->SetLabelSize(0.05);
   h_1870->GetZaxis()->SetTitleSize(0.06);
   h_1870->GetZaxis()->SetTitleFont(42);
   h_1870->Draw("e1     ");
   Double_t xAxis18[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *h_1760 = new TH1F("h_1760","1D",5, xAxis18);
   h_1760->SetBinContent(1,0.1274004);
   h_1760->SetBinContent(2,0.1250661);
   h_1760->SetBinContent(3,0.123061);
   h_1760->SetBinContent(4,0.1244889);
   h_1760->SetBinContent(5,0.1194894);
   h_1760->SetBinError(1,0.001816576);
   h_1760->SetBinError(2,0.001306069);
   h_1760->SetBinError(3,0.001289782);
   h_1760->SetBinError(4,0.001478689);
   h_1760->SetBinError(5,0.002848681);
   h_1760->SetEntries(25);
   h_1760->SetStats(0);
   h_1760->SetLineColor(4);
   h_1760->SetMarkerColor(4);
   h_1760->SetMarkerStyle(25);
   h_1760->SetMarkerSize(1.2);
   h_1760->GetXaxis()->SetNdivisions(505);
   h_1760->GetXaxis()->SetLabelFont(132);
   h_1760->GetXaxis()->SetLabelOffset(0.015);
   h_1760->GetXaxis()->SetLabelSize(0.05);
   h_1760->GetXaxis()->SetTitleSize(0.06);
   h_1760->GetXaxis()->SetTitleFont(132);
   h_1760->GetYaxis()->SetLabelFont(132);
   h_1760->GetYaxis()->SetLabelSize(0.05);
   h_1760->GetYaxis()->SetTitleSize(0.06);
   h_1760->GetYaxis()->SetTitleFont(42);
   h_1760->GetZaxis()->SetLabelFont(132);
   h_1760->GetZaxis()->SetLabelSize(0.05);
   h_1760->GetZaxis()->SetTitleSize(0.06);
   h_1760->GetZaxis()->SetTitleFont(42);
   h_1760->Draw("e1 same");
   Double_t xAxis19[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *h_1830 = new TH1F("h_1830","1D",5, xAxis19);
   h_1830->SetBinContent(1,0.4904327);
   h_1830->SetBinContent(2,0.4966931);
   h_1830->SetBinContent(3,0.4952704);
   h_1830->SetBinContent(4,0.4962057);
   h_1830->SetBinContent(5,0.4753768);
   h_1830->SetBinError(1,0.007758124);
   h_1830->SetBinError(2,0.005606687);
   h_1830->SetBinError(3,0.005614806);
   h_1830->SetBinError(4,0.006466009);
   h_1830->SetBinError(5,0.0127904);
   h_1830->SetEntries(25);
   h_1830->SetStats(0);
   h_1830->SetLineColor(8);
   h_1830->SetMarkerColor(8);
   h_1830->SetMarkerStyle(33);
   h_1830->SetMarkerSize(2);
   h_1830->GetXaxis()->SetNdivisions(505);
   h_1830->GetXaxis()->SetLabelFont(132);
   h_1830->GetXaxis()->SetLabelOffset(0.015);
   h_1830->GetXaxis()->SetLabelSize(0.05);
   h_1830->GetXaxis()->SetTitleSize(0.06);
   h_1830->GetXaxis()->SetTitleFont(132);
   h_1830->GetYaxis()->SetLabelFont(132);
   h_1830->GetYaxis()->SetLabelSize(0.05);
   h_1830->GetYaxis()->SetTitleSize(0.06);
   h_1830->GetYaxis()->SetTitleFont(42);
   h_1830->GetZaxis()->SetLabelFont(132);
   h_1830->GetZaxis()->SetLabelSize(0.05);
   h_1830->GetZaxis()->SetTitleSize(0.06);
   h_1830->GetZaxis()->SetTitleFont(42);
   h_1830->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/Fig7d.C <==
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Thu Aug 20 16:44:45 2015) by ROOT version5.34/24
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",23,56,1004,828);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(1.564815,-0.2025316,4.651235,1.063291);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.141);
   glCanvas->SetRightMargin(0.049);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   Double_t xAxis20[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *h_1790 = new TH1F("h_1790","1D",5, xAxis20);
   h_1790->SetBinContent(1,0.2612423);
   h_1790->SetBinContent(2,0.2552046);
   h_1790->SetBinContent(3,0.2513735);
   h_1790->SetBinContent(4,0.2519429);
   h_1790->SetBinContent(5,0.2505372);
   h_1790->SetBinError(1,0.002378973);
   h_1790->SetBinError(2,0.00201527);
   h_1790->SetBinError(3,0.001990406);
   h_1790->SetBinError(4,0.002104661);
   h_1790->SetBinError(5,0.003086515);
   h_1790->SetMinimum(0);
   h_1790->SetMaximum(1);
   h_1790->SetEntries(25);
   h_1790->SetStats(0);
   h_1790->SetLineColor(2);
   h_1790->SetMarkerColor(2);
   h_1790->SetMarkerStyle(20);
   h_1790->SetMarkerSize(1.2);
   h_1790->GetXaxis()->SetNdivisions(505);
   h_1790->GetXaxis()->SetLabelFont(132);
   h_1790->GetXaxis()->SetLabelOffset(0.015);
   h_1790->GetXaxis()->SetLabelSize(0.05);
   h_1790->GetXaxis()->SetTitleSize(0.06);
   h_1790->GetXaxis()->SetTitleFont(132);
   h_1790->GetYaxis()->SetLabelFont(132);
   h_1790->GetYaxis()->SetLabelSize(0.05);
   h_1790->GetYaxis()->SetTitleSize(0.06);
   h_1790->GetYaxis()->SetTitleFont(42);
   h_1790->GetZaxis()->SetLabelFont(132);
   h_1790->GetZaxis()->SetLabelSize(0.05);
   h_1790->GetZaxis()->SetTitleSize(0.06);
   h_1790->GetZaxis()->SetTitleFont(42);
   h_1790->Draw("e1     ");
   Double_t xAxis21[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *h_1770 = new TH1F("h_1770","1D",5, xAxis21);
   h_1770->SetBinContent(1,0.1182389);
   h_1770->SetBinContent(2,0.1209842);
   h_1770->SetBinContent(3,0.1197693);
   h_1770->SetBinContent(4,0.1222586);
   h_1770->SetBinContent(5,0.1174647);
   h_1770->SetBinError(1,0.001317244);
   h_1770->SetBinError(2,0.001065194);
   h_1770->SetBinError(3,0.001059765);
   h_1770->SetBinError(4,0.001174072);
   h_1770->SetBinError(5,0.001940841);
   h_1770->SetEntries(25);
   h_1770->SetStats(0);
   h_1770->SetLineColor(4);
   h_1770->SetMarkerColor(4);
   h_1770->SetMarkerStyle(25);
   h_1770->SetMarkerSize(1.2);
   h_1770->GetXaxis()->SetNdivisions(505);
   h_1770->GetXaxis()->SetLabelFont(132);
   h_1770->GetXaxis()->SetLabelOffset(0.015);
   h_1770->GetXaxis()->SetLabelSize(0.05);
   h_1770->GetXaxis()->SetTitleSize(0.06);
   h_1770->GetXaxis()->SetTitleFont(132);
   h_1770->GetYaxis()->SetLabelFont(132);
   h_1770->GetYaxis()->SetLabelSize(0.05);
   h_1770->GetYaxis()->SetTitleSize(0.06);
   h_1770->GetYaxis()->SetTitleFont(42);
   h_1770->GetZaxis()->SetLabelFont(132);
   h_1770->GetZaxis()->SetLabelSize(0.05);
   h_1770->GetZaxis()->SetTitleSize(0.06);
   h_1770->GetZaxis()->SetTitleFont(42);
   h_1770->Draw("e1 same");
   Double_t xAxis22[6] = {2, 2.5, 3, 3.5, 4, 4.5}; 
   
   TH1F *h_1780 = new TH1F("h_1780","1D",5, xAxis22);
   h_1780->SetBinContent(1,0.4526023);
   h_1780->SetBinContent(2,0.4740674);
   h_1780->SetBinContent(3,0.4764595);
   h_1780->SetBinContent(4,0.4852631);
   h_1780->SetBinContent(5,0.4688513);
   h_1780->SetBinError(1,0.005451319);
   h_1780->SetBinError(2,0.004386463);
   h_1780->SetBinError(3,0.004436032);
   h_1780->SetBinError(4,0.004976209);
   h_1780->SetBinError(5,0.008643503);
   h_1780->SetEntries(25);
   h_1780->SetStats(0);
   h_1780->SetLineColor(8);
   h_1780->SetMarkerColor(8);
   h_1780->SetMarkerStyle(33);
   h_1780->SetMarkerSize(2);
   h_1780->GetXaxis()->SetNdivisions(505);
   h_1780->GetXaxis()->SetLabelFont(132);
   h_1780->GetXaxis()->SetLabelOffset(0.015);
   h_1780->GetXaxis()->SetLabelSize(0.05);
   h_1780->GetXaxis()->SetTitleSize(0.06);
   h_1780->GetXaxis()->SetTitleFont(132);
   h_1780->GetYaxis()->SetLabelFont(132);
   h_1780->GetYaxis()->SetLabelSize(0.05);
   h_1780->GetYaxis()->SetTitleSize(0.06);
   h_1780->GetYaxis()->SetTitleFont(42);
   h_1780->GetZaxis()->SetLabelFont(132);
   h_1780->GetZaxis()->SetLabelSize(0.05);
   h_1780->GetZaxis()->SetTitleSize(0.06);
   h_1780->GetZaxis()->SetTitleFont(42);
   h_1780->Draw("e1 same");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

